Six-loop anomalous dimension of twist-two operators in planar N=4 SYM theory

We compute the general form of the six-loop anomalous dimension of twist-two operators with arbitrary spin in planar N=4 SYM theory. First we find the contribution from the asymptotic Bethe ansatz. Then we reconstruct the wrapping terms from the first 35 even spin values of the full six-loop anomalous dimension computed using the quantum spectral curve approach. The obtained anomalous dimension satisfies all known constraints coming from the BFKL equation, the generalised double-logarithmic equation, and the small spin expansion.

==> anc/ABAADCanonicalBasis.m <==
(       + 176128*S[-11]
       - 884736*S[-10,1]
       - 372736*S[-9,-2]
       + 3121152*S[-9,1,1]
       - 1912832*S[-9,2]
       - 1724416*S[-8,-3]
       + 1503232*S[-8,-2,1]
       + 1339392*S[-8,1,-2]
       - 7184384*S[-8,1,1,1]
       + 4706304*S[-8,1,2]
       + 4706304*S[-8,2,1]
       - 2355200*S[-8,3]
       - 3999744*S[-7,-4]
       + 5918720*S[-7,-3,1]
       + 692224*S[-7,-2,-2]
       - 4915200*S[-7,-2,1,1]
       + 3100672*S[-7,-2,2]
       + 86016*S[-7,1]*z3
       + 5017600*S[-7,1,-3]
       - 4349952*S[-7,1,-2,1]
       - 3342336*S[-7,1,1,-2]
       + 9175040*S[-7,1,1,1,1]
       - 6922240*S[-7,1,1,2]
       - 6922240*S[-7,1,2,1]
       + 4108288*S[-7,1,3]
       + 2256896*S[-7,2,-2]
       - 6922240*S[-7,2,1,1]
       + 5128192*S[-7,2,2]
       + 4108288*S[-7,3,1]
       - 2320384*S[-7,4]
       + 15360*S[-6]*z5
       - 5947392*S[-6,-5]
       + 11685888*S[-6,-4,1]
       + 3059712*S[-6,-3,-2]
       - 16007168*S[-6,-3,1,1]
       + 10575872*S[-6,-3,2]
       + 40960*S[-6,-2]*z3
       + 3411968*S[-6,-2,-3]
       - 3039232*S[-6,-2,-2,1]
       - 2539520*S[-6,-2,1,-2]
       + 12517376*S[-6,-2,1,1,1]
       - 8364032*S[-6,-2,1,2]
       - 8364032*S[-6,-2,2,1]
       + 4243456*S[-6,-2,3]
       + 9555968*S[-6,1,-4]
       - 13606912*S[-6,1,-3,1]
       - 2334720*S[-6,1,-2,-2]
       + 11075584*S[-6,1,-2,1,1]
       - 7495680*S[-6,1,-2,2]
       - 499712*S[-6,1,1]*z3
       - 9568256*S[-6,1,1,-3]
       + 8306688*S[-6,1,1,-2,1]
       + 4702208*S[-6,1,1,1,-2]
       - 2949120*S[-6,1,1,1,1,1]
       + 3833856*S[-6,1,1,1,2]
       + 3833856*S[-6,1,1,2,1]
       - 3555328*S[-6,1,1,3]
       - 3883008*S[-6,1,2,-2]
       + 3833856*S[-6,1,2,1,1]
       - 4128768*S[-6,1,2,2]
       - 3555328*S[-6,1,3,1]
       + 3567616*S[-6,1,4]
       + 307200*S[-6,2]*z3
       + 7061504*S[-6,2,-3]
       - 6111232*S[-6,2,-2,1]
       - 3883008*S[-6,2,1,-2]
       + 3833856*S[-6,2,1,1,1]
       - 4128768*S[-6,2,1,2]
       - 4128768*S[-6,2,2,1]
       + 3301376*S[-6,2,3]
       + 2408448*S[-6,3,-2]
       - 3555328*S[-6,3,1,1]
       + 3301376*S[-6,3,2]
       + 3919872*S[-6,4,1]
       - 3059712*S[-6,5]
       - 5675008*S[-5,-6]
       + 14139392*S[-5,-5,1]
       + 5855232*S[-5,-4,-2]
       - 26288128*S[-5,-4,1,1]
       + 17594368*S[-5,-4,2]
       + 282624*S[-5,-3]*z3
       + 11833344*S[-5,-3,-3]
       - 10706944*S[-5,-3,-2,1]
       - 8421376*S[-5,-3,1,-2]
       + 33783808*S[-5,-3,1,1,1]
       - 23257088*S[-5,-3,1,2]
       - 23257088*S[-5,-3,2,1]
       + 12062720*S[-5,-3,3]
       + 7223296*S[-5,-2,-4]
       - 11452416*S[-5,-2,-3,1]
       - 1290240*S[-5,-2,-2,-2]
       + 9928704*S[-5,-2,-2,1,1]
       - 6025216*S[-5,-2,-2,2]
       - 258048*S[-5,-2,1]*z3
       - 9666560*S[-5,-2,1,-3]
       + 8732672*S[-5,-2,1,-2,1]
       + 6684672*S[-5,-2,1,1,-2]
       - 25165824*S[-5,-2,1,1,1,1]
       + 17629184*S[-5,-2,1,1,2]
       + 17629184*S[-5,-2,1,2,1]
       - 9338880*S[-5,-2,1,3]
       - 4321280*S[-5,-2,2,-2]
       + 17629184*S[-5,-2,2,1,1]
       - 12058624*S[-5,-2,2,2]
       - 9338880*S[-5,-2,3,1]
       + 4458496*S[-5,-2,4]
       - 121856*S[-5,1]*z5
       + 11542528*S[-5,1,-5]
       - 22011904*S[-5,1,-4,1]
       - 7585792*S[-5,1,-3,-2]
       + 29032448*S[-5,1,-3,1,1]
       - 20340736*S[-5,1,-3,2]
       - 225280*S[-5,1,-2]*z3
       - 9297920*S[-5,1,-2,-3]
       + 8437760*S[-5,1,-2,-2,1]
       + 6242304*S[-5,1,-2,1,-2]
       - 22216704*S[-5,1,-2,1,1,1]
       + 15908864*S[-5,1,-2,1,2]
       + 15908864*S[-5,1,-2,2,1]
       - 8675328*S[-5,1,-2,3]
       - 14860288*S[-5,1,1,-4]
       + 20578304*S[-5,1,1,-3,1]
       + 5013504*S[-5,1,1,-2,-2]
       - 16646144*S[-5,1,1,-2,1,1]
       + 12156928*S[-5,1,1,-2,2]
       + 1245184*S[-5,1,1,1]*z3
       + 10158080*S[-5,1,1,1,-3]
       - 9175040*S[-5,1,1,1,-2,1]
       - 2228224*S[-5,1,1,1,1,-2]
       + 983040*S[-5,1,1,1,3]
       + 3342336*S[-5,1,1,2,-2]
       + 983040*S[-5,1,1,2,2]
       + 983040*S[-5,1,1,3,1]
       - 4030464*S[-5,1,1,4]
       - 876544*S[-5,1,2]*z3
       - 9453568*S[-5,1,2,-3]
       + 8421376*S[-5,1,2,-2,1]
       + 3342336*S[-5,1,2,1,-2]
       + 983040*S[-5,1,2,1,2]
       + 983040*S[-5,1,2,2,1]
       - 1769472*S[-5,1,2,3]
       - 2973696*S[-5,1,3,-2]
       + 983040*S[-5,1,3,1,1]
       - 1769472*S[-5,1,3,2]
       - 5742592*S[-5,1,4,1]
       + 6201344*S[-5,1,5]
       + 11376640*S[-5,2,-4]
       - 16113664*S[-5,2,-3,1]
       - 3485696*S[-5,2,-2,-2]
       + 13123584*S[-5,2,-2,1,1]
       - 9232384*S[-5,2,-2,2]
       - 876544*S[-5,2,1]*z3
       - 9453568*S[-5,2,1,-3]
       + 8421376*S[-5,2,1,-2,1]
       + 3342336*S[-5,2,1,1,-2]
       + 983040*S[-5,2,1,1,2]
       + 983040*S[-5,2,1,2,1]
       - 1769472*S[-5,2,1,3]
       - 3457024*S[-5,2,2,-2]
       + 983040*S[-5,2,2,1,1]
       - 1892352*S[-5,2,2,2]
       - 1769472*S[-5,2,3,1]
       + 3401728*S[-5,2,4]
       + 442368*S[-5,3]*z3
       + 6336512*S[-5,3,-3]
       - 5603328*S[-5,3,-2,1]
       - 2973696*S[-5,3,1,-2]
       + 983040*S[-5,3,1,1,1]
       - 1769472*S[-5,3,1,2]
       - 1769472*S[-5,3,2,1]
       + 1871872*S[-5,3,3]
       + 2365440*S[-5,4,-2]
       - 6488064*S[-5,4,1,1]
       + 4671488*S[-5,4,2]
       + 7610368*S[-5,5,1]
       - 4749312*S[-5,6]
       - 26880*S[-4]*z7
       - 3700736*S[-4,-7]
       + 11030528*S[-4,-6,1]
       + 5693440*S[-4,-5,-2]
       - 26009600*S[-4,-5,1,1]
       + 17182720*S[-4,-5,2]
       + 487424*S[-4,-4]*z3
       + 16663552*S[-4,-4,-3]
       - 15228928*S[-4,-4,-2,1]
       - 11790336*S[-4,-4,1,-2]
       + 45752320*S[-4,-4,1,1,1]
       - 31576064*S[-4,-4,1,2]
       - 31576064*S[-4,-4,2,1]
       + 16276480*S[-4,-4,3]
       + 18226176*S[-4,-3,-4]
       - 29020160*S[-4,-3,-3,1]
       - 3622912*S[-4,-3,-2,-2]
       + 25149440*S[-4,-3,-2,1,1]
       - 15372288*S[-4,-3,-2,2]
       - 765952*S[-4,-3,1]*z3
       - 23887872*S[-4,-3,1,-3]
       + 21700608*S[-4,-3,1,-2,1]
       + 16064512*S[-4,-3,1,1,-2]
       - 54329344*S[-4,-3,1,1,1,1]
       + 39403520*S[-4,-3,1,1,2]
       + 39403520*S[-4,-3,1,2,1]
       - 21422080*S[-4,-3,1,3]
       - 10534912*S[-4,-3,2,-2]
       + 39403520*S[-4,-3,2,1,1]
       - 27557888*S[-4,-3,2,2]
       - 21422080*S[-4,-3,3,1]
       + 10638336*S[-4,-3,4]
       - 40960*S[-4,-2]*z5
       + 7208960*S[-4,-2,-5]
       - 16441344*S[-4,-2,-4,1]
       - 3645440*S[-4,-2,-3,-2]
       + 24952832*S[-4,-2,-3,1,1]
       - 15167488*S[-4,-2,-3,2]
       - 65536*S[-4,-2,-2]*z3
       - 3860480*S[-4,-2,-2,-3]
       + 3571712*S[-4,-2,-2,-2,1]
       + 3264512*S[-4,-2,-2,1,-2]
       - 20496384*S[-4,-2,-2,1,1,1]
       + 12607488*S[-4,-2,-2,1,2]
       + 12607488*S[-4,-2,-2,2,1]
       - 5568512*S[-4,-2,-2,3]
       - 14780416*S[-4,-2,1,-4]
       + 23232512*S[-4,-2,1,-3,1]
       + 3141632*S[-4,-2,1,-2,-2]
       - 19972096*S[-4,-2,1,-2,1,1]
       + 12386304*S[-4,-2,1,-2,2]
       + 622592*S[-4,-2,1,1]*z3
       + 18710528*S[-4,-2,1,1,-3]
       - 16891904*S[-4,-2,1,1,-2,1]
       - 12140544*S[-4,-2,1,1,1,-2]
       + 36372480*S[-4,-2,1,1,1,1,1]
       - 27885568*S[-4,-2,1,1,1,2]
       - 27885568*S[-4,-2,1,1,2,1]
       + 15974400*S[-4,-2,1,1,3]
       + 8167424*S[-4,-2,1,2,-2]
       - 27885568*S[-4,-2,1,2,1,1]
       + 20267008*S[-4,-2,1,2,2]
       + 15974400*S[-4,-2,1,3,1]
       - 8435712*S[-4,-2,1,4]
       - 376832*S[-4,-2,2]*z3
       - 11980800*S[-4,-2,2,-3]
       + 10846208*S[-4,-2,2,-2,1]
       + 8167424*S[-4,-2,2,1,-2]
       - 27885568*S[-4,-2,2,1,1,1]
       + 20267008*S[-4,-2,2,1,2]
       + 20267008*S[-4,-2,2,2,1]
       - 11010048*S[-4,-2,2,3]
       - 3973120*S[-4,-2,3,-2]
       + 15974400*S[-4,-2,3,1,1]
       - 11010048*S[-4,-2,3,2]
       - 8650752*S[-4,-2,4,1]
       + 4272128*S[-4,-2,5]
       + 9080832*S[-4,1,-6]
       - 21635072*S[-4,1,-5,1]
       - 10661888*S[-4,1,-4,-2]
       + 38871040*S[-4,1,-4,1,1]
       - 27176960*S[-4,1,-4,2]
       - 765952*S[-4,1,-3]*z3
       - 23015424*S[-4,1,-3,-3]
       + 21151744*S[-4,1,-3,-2,1]
       + 14868480*S[-4,1,-3,1,-2]
       - 47579136*S[-4,1,-3,1,1,1]
       + 34832384*S[-4,1,-3,1,2]
       + 34832384*S[-4,1,-3,2,1]
       - 19222528*S[-4,1,-3,3]
       - 15265792*S[-4,1,-2,-4]
       + 24043520*S[-4,1,-2,-3,1]
       + 3219456*S[-4,1,-2,-2,-2]
       - 20889600*S[-4,1,-2,-2,1,1]
       + 13017088*S[-4,1,-2,-2,2]
       + 647168*S[-4,1,-2,1]*z3
       + 18563072*S[-4,1,-2,1,-3]
       - 16908288*S[-4,1,-2,1,-2,1]
       - 11599872*S[-4,1,-2,1,1,-2]
       + 33488896*S[-4,1,-2,1,1,1,1]
       - 25624576*S[-4,1,-2,1,1,2]
       - 25624576*S[-4,1,-2,1,2,1]
       + 14778368*S[-4,1,-2,1,3]
       + 7954432*S[-4,1,-2,2,-2]
       - 25624576*S[-4,1,-2,2,1,1]
       + 18759680*S[-4,1,-2,2,2]
       + 14778368*S[-4,1,-2,3,1]
       - 8056832*S[-4,1,-2,4]
       + 323584*S[-4,1,1]*z5
       - 14983168*S[-4,1,1,-5]
       + 27590656*S[-4,1,1,-4,1]
       + 11624448*S[-4,1,1,-3,-2]
       - 35127296*S[-4,1,1,-3,1,1]
       + 26099712*S[-4,1,1,-3,2]
       + 589824*S[-4,1,1,-2]*z3
       + 16244736*S[-4,1,1,-2,-3]
       - 15106048*S[-4,1,1,-2,-2,1]
       - 9519104*S[-4,1,1,-2,1,-2]
       + 26148864*S[-4,1,1,-2,1,1,1]
       - 20250624*S[-4,1,1,-2,1,2]
       - 20250624*S[-4,1,1,-2,2,1]
       + 11935744*S[-4,1,1,-2,3]
       + 13975552*S[-4,1,1,1,-4]
       - 18972672*S[-4,1,1,1,-3,1]
       - 5865472*S[-4,1,1,1,-2,-2]
       + 15400960*S[-4,1,1,1,-2,1,1]
       - 12091392*S[-4,1,1,1,-2,2]
       - 1245184*S[-4,1,1,1,1]*z3
       - 4980736*S[-4,1,1,1,1,-3]
       + 4980736*S[-4,1,1,1,1,-2,1]
       - 1245184*S[-4,1,1,1,2,-2]
       + 3325952*S[-4,1,1,1,4]
       + 1212416*S[-4,1,1,2]*z3
       + 7274496*S[-4,1,1,2,-3]
       - 6881280*S[-4,1,1,2,-2,1]
       - 1245184*S[-4,1,1,2,1,-2]
       + 393216*S[-4,1,1,2,3]
       + 2072576*S[-4,1,1,3,-2]
       + 393216*S[-4,1,1,3,2]
       + 7946240*S[-4,1,1,4,1]
       - 9281536*S[-4,1,1,5]
       - 12812288*S[-4,1,2,-4]
       + 18022400*S[-4,1,2,-3,1]
       + 4898816*S[-4,1,2,-2,-2]
       - 14876672*S[-4,1,2,-2,1,1]
       + 11010048*S[-4,1,2,-2,2]
       + 1212416*S[-4,1,2,1]*z3
       + 7274496*S[-4,1,2,1,-3]
       - 6881280*S[-4,1,2,1,-2,1]
       - 1245184*S[-4,1,2,1,1,-2]
       + 393216*S[-4,1,2,1,3]
       + 2228224*S[-4,1,2,2,-2]
       + 393216*S[-4,1,2,2,2]
       + 393216*S[-4,1,2,3,1]
       - 3186688*S[-4,1,2,4]
       - 786432*S[-4,1,3]*z3
       - 6496256*S[-4,1,3,-3]
       + 6004736*S[-4,1,3,-2,1]
       + 2072576*S[-4,1,3,1,-2]
       + 393216*S[-4,1,3,1,2]
       + 393216*S[-4,1,3,2,1]
       - 786432*S[-4,1,3,3]
       - 3321856*S[-4,1,4,-2]
       + 10838016*S[-4,1,4,1,1]
       - 7245824*S[-4,1,4,2]
       - 14188544*S[-4,1,5,1]
       + 9146368*S[-4,1,6]
       - 202752*S[-4,2]*z5
       + 11161600*S[-4,2,-5]
       - 21536768*S[-4,2,-4,1]
       - 8314880*S[-4,2,-3,-2]
       + 28606464*S[-4,2,-3,1,1]
       - 20307968*S[-4,2,-3,2]
       - 368640*S[-4,2,-2]*z3
       - 10928128*S[-4,2,-2,-3]
       + 10125312*S[-4,2,-2,-2,1]
       + 6914048*S[-4,2,-2,1,-2]
       - 21954560*S[-4,2,-2,1,1,1]
       + 16072704*S[-4,2,-2,1,2]
       + 16072704*S[-4,2,-2,2,1]
       - 8900608*S[-4,2,-2,3]
       - 12812288*S[-4,2,1,-4]
       + 18022400*S[-4,2,1,-3,1]
       + 4898816*S[-4,2,1,-2,-2]
       - 14876672*S[-4,2,1,-2,1,1]
       + 11010048*S[-4,2,1,-2,2]
       + 1212416*S[-4,2,1,1]*z3
       + 7274496*S[-4,2,1,1,-3]
       - 6881280*S[-4,2,1,1,-2,1]
       - 1245184*S[-4,2,1,1,1,-2]
       + 393216*S[-4,2,1,1,3]
       + 2228224*S[-4,2,1,2,-2]
       + 393216*S[-4,2,1,2,2]
       + 393216*S[-4,2,1,3,1]
       - 3186688*S[-4,2,1,4]
       - 974848*S[-4,2,2]*z3
       - 7553024*S[-4,2,2,-3]
       + 7012352*S[-4,2,2,-2,1]
       + 2228224*S[-4,2,2,1,-2]
       + 393216*S[-4,2,2,1,2]
       + 393216*S[-4,2,2,2,1]
       - 835584*S[-4,2,2,3]
       - 2265088*S[-4,2,3,-2]
       + 393216*S[-4,2,3,1,1]
       - 835584*S[-4,2,3,2]
       - 5799936*S[-4,2,4,1]
       + 6496256*S[-4,2,5]
       + 8444928*S[-4,3,-4]
       - 12275712*S[-4,3,-3,1]
       - 2844672*S[-4,3,-2,-2]
       + 10289152*S[-4,3,-2,1,1]
       - 7208960*S[-4,3,-2,2]
       - 786432*S[-4,3,1]*z3
       - 6496256*S[-4,3,1,-3]
       + 6004736*S[-4,3,1,-2,1]
       + 2072576*S[-4,3,1,1,-2]
       + 393216*S[-4,3,1,1,2]
       + 393216*S[-4,3,1,2,1]
       - 786432*S[-4,3,1,3]
       - 2265088*S[-4,3,2,-2]
       + 393216*S[-4,3,2,1,1]
       - 835584*S[-4,3,2,2]
       - 786432*S[-4,3,3,1]
       + 2225152*S[-4,3,4]
       + 368640*S[-4,4]*z3
       + 5698560*S[-4,4,-3]
       - 5234688*S[-4,4,-2,1]
       - 3344384*S[-4,4,1,-2]
       + 10641408*S[-4,4,1,1,1]
       - 7041024*S[-4,4,1,2]
       - 7041024*S[-4,4,2,1]
       + 3587072*S[-4,4,3]
       + 2830336*S[-4,5,-2]
       - 15294464*S[-4,5,1,1]
       + 9494528*S[-4,5,2]
       + 10653696*S[-4,6,1]
       - 4585472*S[-4,7]
       - 1662976*S[-3,-8]
       + 5578752*S[-3,-7,1]
       + 2795520*S[-3,-6,-2]
       - 15474688*S[-3,-6,1,1]
       + 9881600*S[-3,-6,2]
       + 307200*S[-3,-5]*z3
       + 11022336*S[-3,-5,-3]
       - 10092544*S[-3,-5,-2,1]
       - 8003584*S[-3,-5,1,-2]
       + 33783808*S[-3,-5,1,1,1]
       - 22945792*S[-3,-5,1,2]
       - 22945792*S[-3,-5,2,1]
       + 11603968*S[-3,-5,3]
       + 17448960*S[-3,-4,-4]
       - 27934720*S[-3,-4,-3,1]
       - 3493888*S[-3,-4,-2,-2]
       + 24256512*S[-3,-4,-2,1,1]
       - 14757888*S[-3,-4,-2,2]
       - 700416*S[-3,-4,1]*z3
       - 23207936*S[-3,-4,1,-3]
       + 21094400*S[-3,-4,1,-2,1]
       + 15867904*S[-3,-4,1,1,-2]
       - 54329344*S[-3,-4,1,1,1,1]
       + 39403520*S[-3,-4,1,1,2]
       + 39403520*S[-3,-4,1,2,1]
       - 21348352*S[-3,-4,1,3]
       - 10297344*S[-3,-4,2,-2]
       + 39403520*S[-3,-4,2,1,1]
       - 27484160*S[-3,-4,2,2]
       - 21348352*S[-3,-4,3,1]
       + 10469376*S[-3,-4,4]
       - 83968*S[-3,-3]*z5
       + 12394496*S[-3,-3,-5]
       - 28286976*S[-3,-3,-4,1]
       - 6631424*S[-3,-3,-3,-2]
       + 42729472*S[-3,-3,-3,1,1]
       - 26087424*S[-3,-3,-3,2]
       - 143360*S[-3,-3,-2]*z3
       - 7208960*S[-3,-3,-2,-3]
       + 6742016*S[-3,-3,-2,-2,1]
       + 5988352*S[-3,-3,-2,1,-2]
       - 34930688*S[-3,-3,-2,1,1,1]
       + 21610496*S[-3,-3,-2,1,2]
       + 21610496*S[-3,-3,-2,2,1]
       - 9560064*S[-3,-3,-2,3]
       - 25341952*S[-3,-3,1,-4]
       + 39649280*S[-3,-3,1,-3,1]
       + 5586944*S[-3,-3,1,-2,-2]
       - 33947648*S[-3,-3,1,-2,1,1]
       + 21159936*S[-3,-3,1,-2,2]
       + 933888*S[-3,-3,1,1]*z3
       + 31817728*S[-3,-3,1,1,-3]
       - 28606464*S[-3,-3,1,1,-2,1]
       - 20480000*S[-3,-3,1,1,1,-2]
       + 57016320*S[-3,-3,1,1,1,1,1]
       - 44761088*S[-3,-3,1,1,1,2]
       - 44761088*S[-3,-3,1,1,2,1]
       + 26312704*S[-3,-3,1,1,3]
       + 13877248*S[-3,-3,1,2,-2]
       - 44761088*S[-3,-3,1,2,1,1]
       + 33210368*S[-3,-3,1,2,2]
       + 26312704*S[-3,-3,1,3,1]
       - 14340096*S[-3,-3,1,4]
       - 589824*S[-3,-3,2]*z3
       - 20484096*S[-3,-3,2,-3]
       + 18489344*S[-3,-3,2,-2,1]
       + 13877248*S[-3,-3,2,1,-2]
       - 44761088*S[-3,-3,2,1,1,1]
       + 33210368*S[-3,-3,2,1,2]
       + 33210368*S[-3,-3,2,2,1]
       - 18419712*S[-3,-3,2,3]
       - 6762496*S[-3,-3,3,-2]
       + 26312704*S[-3,-3,3,1,1]
       - 18419712*S[-3,-3,3,2]
       - 14917632*S[-3,-3,4,1]
       + 7577600*S[-3,-3,5]
       + 3377152*S[-3,-2,-6]
       - 10510336*S[-3,-2,-5,1]
       - 3522560*S[-3,-2,-4,-2]
       + 23240704*S[-3,-2,-4,1,1]
       - 13938688*S[-3,-2,-4,2]
       - 147456*S[-3,-2,-3]*z3
       - 7176192*S[-3,-2,-3,-3]
       + 6823936*S[-3,-2,-3,-2,1]
       + 6021120*S[-3,-2,-3,1,-2]
       - 33816576*S[-3,-2,-3,1,1,1]
       + 20692992*S[-3,-2,-3,1,2]
       + 20692992*S[-3,-2,-3,2,1]
       - 8986624*S[-3,-2,-3,3]
       - 3915776*S[-3,-2,-2,-4]
       + 7069696*S[-3,-2,-2,-3,1]
       + 491520*S[-3,-2,-2,-2,-2]
       - 6619136*S[-3,-2,-2,-2,1,1]
       + 3612672*S[-3,-2,-2,-2,2]
       + 147456*S[-3,-2,-2,1]*z3
       + 6561792*S[-3,-2,-2,1,-3]
       - 6307840*S[-3,-2,-2,1,-2,1]
       - 5406720*S[-3,-2,-2,1,1,-2]
       + 27000832*S[-3,-2,-2,1,1,1,1]
       - 16728064*S[-3,-2,-2,1,1,2]
       - 16728064*S[-3,-2,-2,1,2,1]
       + 7348224*S[-3,-2,-2,1,3]
       + 3055616*S[-3,-2,-2,2,-2]
       - 16728064*S[-3,-2,-2,2,1,1]
       + 10182656*S[-3,-2,-2,2,2]
       + 7348224*S[-3,-2,-2,3,1]
       - 2592768*S[-3,-2,-2,4]
       + 65536*S[-3,-2,1]*z5
       - 10133504*S[-3,-2,1,-5]
       + 22806528*S[-3,-2,1,-4,1]
       + 5750784*S[-3,-2,1,-3,-2]
       - 34013184*S[-3,-2,1,-3,1,1]
       + 21028864*S[-3,-2,1,-3,2]
       + 147456*S[-3,-2,1,-2]*z3
       + 6479872*S[-3,-2,1,-2,-3]
       - 6127616*S[-3,-2,1,-2,-2,1]
       - 5226496*S[-3,-2,1,-2,1,-2]
       + 27721728*S[-3,-2,1,-2,1,1,1]
       - 17383424*S[-3,-2,1,-2,1,2]
       - 17383424*S[-3,-2,1,-2,2,1]
       + 7806976*S[-3,-2,1,-2,3]
       + 20062208*S[-3,-2,1,1,-4]
       - 30867456*S[-3,-2,1,1,-3,1]
       - 4669440*S[-3,-2,1,1,-2,-2]
       + 26214400*S[-3,-2,1,1,-2,1,1]
       - 16613376*S[-3,-2,1,1,-2,2]
       - 622592*S[-3,-2,1,1,1]*z3
       - 24117248*S[-3,-2,1,1,1,-3]
       + 21495808*S[-3,-2,1,1,1,-2,1]
       + 14811136*S[-3,-2,1,1,1,1,-2]
       - 34078720*S[-3,-2,1,1,1,1,1,1]
       + 28835840*S[-3,-2,1,1,1,1,2]
       + 28835840*S[-3,-2,1,1,1,2,1]
       - 18284544*S[-3,-2,1,1,1,3]
       - 10387456*S[-3,-2,1,1,2,-2]
       + 28835840*S[-3,-2,1,1,2,1,1]
       - 22675456*S[-3,-2,1,1,2,2]
       - 18284544*S[-3,-2,1,1,3,1]
       + 10903552*S[-3,-2,1,1,4]
       + 417792*S[-3,-2,1,2]*z3
       + 15908864*S[-3,-2,1,2,-3]
       - 14254080*S[-3,-2,1,2,-2,1]
       - 10387456*S[-3,-2,1,2,1,-2]
       + 28835840*S[-3,-2,1,2,1,1,1]
       - 22675456*S[-3,-2,1,2,1,2]
       - 22675456*S[-3,-2,1,2,2,1]
       + 13352960*S[-3,-2,1,2,3]
       + 5234688*S[-3,-2,1,3,-2]
       - 18284544*S[-3,-2,1,3,1,1]
       + 13352960*S[-3,-2,1,3,2]
       + 11632640*S[-3,-2,1,4,1]
       - 6332416*S[-3,-2,1,5]
       - 12439552*S[-3,-2,2,-4]
       + 19456000*S[-3,-2,2,-3,1]
       + 2736128*S[-3,-2,2,-2,-2]
       - 16629760*S[-3,-2,2,-2,1,1]
       + 10321920*S[-3,-2,2,-2,2]
       + 417792*S[-3,-2,2,1]*z3
       + 15908864*S[-3,-2,2,1,-3]
       - 14254080*S[-3,-2,2,1,-2,1]
       - 10387456*S[-3,-2,2,1,1,-2]
       + 28835840*S[-3,-2,2,1,1,1,1]
       - 22675456*S[-3,-2,2,1,1,2]
       - 22675456*S[-3,-2,2,1,2,1]
       + 13352960*S[-3,-2,2,1,3]
       + 6987776*S[-3,-2,2,2,-2]
       - 22675456*S[-3,-2,2,2,1,1]
       + 16842752*S[-3,-2,2,2,2]
       + 13352960*S[-3,-2,2,3,1]
       - 7233536*S[-3,-2,2,4]
       - 180224*S[-3,-2,3]*z3
       - 7446528*S[-3,-2,3,-3]
       + 6676480*S[-3,-2,3,-2,1]
       + 5234688*S[-3,-2,3,1,-2]
       - 18284544*S[-3,-2,3,1,1,1]
       + 13352960*S[-3,-2,3,1,2]
       + 13352960*S[-3,-2,3,2,1]
       - 7290880*S[-3,-2,3,3]
       - 2125824*S[-3,-2,4,-2]
       + 11878400*S[-3,-2,4,1,1]
       - 7671808*S[-3,-2,4,2]
       - 6676480*S[-3,-2,5,1]
       + 2852864*S[-3,-2,6]
       + 80640*S[-3,1]*z7
       + 4734976*S[-3,1,-7]
       - 13008896*S[-3,1,-6,1]
       - 7372800*S[-3,1,-5,-2]
       + 28704768*S[-3,1,-5,1,1]
       - 19652608*S[-3,1,-5,2]
       - 794624*S[-3,1,-4]*z3
       - 22523904*S[-3,1,-4,-3]
       + 20824064*S[-3,1,-4,-2,1]
       + 14721024*S[-3,1,-4,1,-2]
       - 47579136*S[-3,1,-4,1,1,1]
       + 34652160*S[-3,1,-4,1,2]
       + 34652160*S[-3,1,-4,2,1]
       - 18894848*S[-3,1,-4,3]
       - 26177536*S[-3,1,-3,-4]
       + 41287680*S[-3,1,-3,-3,1]
       + 5816320*S[-3,1,-3,-2,-2]
       - 35848192*S[-3,1,-3,-2,1,1]
       + 22462464*S[-3,1,-3,-2,2]
       + 1122304*S[-3,1,-3,1]*z3
       + 31326208*S[-3,1,-3,1,-3]
       - 28573696*S[-3,1,-3,1,-2,1]
       - 19300352*S[-3,1,-3,1,1,-2]
       + 52297728*S[-3,1,-3,1,1,1,1]
       - 40960000*S[-3,1,-3,1,1,2]
       - 40960000*S[-3,1,-3,1,2,1]
       + 24084480*S[-3,1,-3,1,3]
       + 13344768*S[-3,1,-3,2,-2]
       - 40960000*S[-3,1,-3,2,1,1]
       + 30457856*S[-3,1,-3,2,2]
       + 24084480*S[-3,1,-3,3,1]
       - 13504512*S[-3,1,-3,4]
       + 102400*S[-3,1,-2]*z5
       - 10952704*S[-3,1,-2,-5]
       + 24494080*S[-3,1,-2,-4,1]
       + 6004736*S[-3,1,-2,-3,-2]
       - 36306944*S[-3,1,-2,-3,1,1]
       + 22659072*S[-3,1,-2,-3,2]
       + 139264*S[-3,1,-2,-2]*z3
       + 6627328*S[-3,1,-2,-2,-3]
       - 6144000*S[-3,1,-2,-2,-2,1]
       - 5341184*S[-3,1,-2,-2,1,-2]
       + 29229056*S[-3,1,-2,-2,1,1,1]
       - 18563072*S[-3,1,-2,-2,1,2]
       - 18563072*S[-3,1,-2,-2,2,1]
       + 8495104*S[-3,1,-2,-2,3]
       + 20987904*S[-3,1,-2,1,-4]
       - 32342016*S[-3,1,-2,1,-3,1]
       - 4898816*S[-3,1,-2,1,-2,-2]
       + 27590656*S[-3,1,-2,1,-2,1,1]
       - 17645568*S[-3,1,-2,1,-2,2]
       - 819200*S[-3,1,-2,1,1]*z3
       - 24117248*S[-3,1,-2,1,1,-3]
       + 21692416*S[-3,1,-2,1,1,-2,1]
       + 14221312*S[-3,1,-2,1,1,1,-2]
       - 32768000*S[-3,1,-2,1,1,1,1,1]
       + 27656192*S[-3,1,-2,1,1,1,2]
       + 27656192*S[-3,1,-2,1,1,2,1]
       - 17498112*S[-3,1,-2,1,1,3]
       - 10190848*S[-3,1,-2,1,2,-2]
       + 27656192*S[-3,1,-2,1,2,1,1]
       - 21725184*S[-3,1,-2,1,2,2]
       - 17498112*S[-3,1,-2,1,3,1]
       + 10649600*S[-3,1,-2,1,4]
       + 548864*S[-3,1,-2,2]*z3
       + 16244736*S[-3,1,-2,2,-3]
       - 14696448*S[-3,1,-2,2,-2,1]
       - 10190848*S[-3,1,-2,2,1,-2]
       + 27656192*S[-3,1,-2,2,1,1,1]
       - 21725184*S[-3,1,-2,2,1,2]
       - 21725184*S[-3,1,-2,2,2,1]
       + 12804096*S[-3,1,-2,2,3]
       + 5308416*S[-3,1,-2,3,-2]
       - 17498112*S[-3,1,-2,3,1,1]
       + 12804096*S[-3,1,-2,3,2]
       + 11272192*S[-3,1,-2,4,1]
       - 6348800*S[-3,1,-2,5]
       - 9396224*S[-3,1,1,-6]
       + 20774912*S[-3,1,1,-5,1]
       + 11722752*S[-3,1,1,-4,-2]
       - 35225600*S[-3,1,1,-4,1,1]
       + 25993216*S[-3,1,1,-4,2]
       + 1114112*S[-3,1,1,-3]*z3
       + 27344896*S[-3,1,1,-3,-3]
       - 25591808*S[-3,1,1,-3,-2,1]
       - 15728640*S[-3,1,1,-3,1,-2]
       + 40370176*S[-3,1,1,-3,1,1,1]
       - 31883264*S[-3,1,1,-3,1,2]
       - 31883264*S[-3,1,1,-3,2,1]
       + 18989056*S[-3,1,1,-3,3]
       + 20586496*S[-3,1,1,-2,-4]
       - 32210944*S[-3,1,1,-2,-3,1]
       - 4964352*S[-3,1,1,-2,-2,-2]
       + 28311552*S[-3,1,1,-2,-2,1,1]
       - 18169856*S[-3,1,1,-2,-2,2]
       - 868352*S[-3,1,1,-2,1]*z3
       - 21790720*S[-3,1,1,-2,1,-3]
       + 20054016*S[-3,1,1,-2,1,-2,1]
       + 12058624*S[-3,1,1,-2,1,1,-2]
       - 26738688*S[-3,1,1,-2,1,1,1,1]
       + 22675456*S[-3,1,1,-2,1,1,2]
       + 22675456*S[-3,1,1,-2,1,2,1]
       - 14450688*S[-3,1,1,-2,1,3]
       - 8896512*S[-3,1,1,-2,2,-2]
       + 22675456*S[-3,1,1,-2,2,1,1]
       - 17989632*S[-3,1,1,-2,2,2]
       - 14450688*S[-3,1,1,-2,3,1]
       + 9314304*S[-3,1,1,-2,4]
       - 348160*S[-3,1,1,1]*z5
       + 11501568*S[-3,1,1,1,-5]
       - 19791872*S[-3,1,1,1,-4,1]
       - 9601024*S[-3,1,1,1,-3,-2]
       + 23592960*S[-3,1,1,1,-3,1,1]
       - 18972672*S[-3,1,1,1,-3,2]
       - 671744*S[-3,1,1,1,-2]*z3
       - 15794176*S[-3,1,1,1,-2,-3]
       + 15073280*S[-3,1,1,1,-2,-2,1]
       + 7929856*S[-3,1,1,1,-2,1,-2]
       - 16777216*S[-3,1,1,1,-2,1,1,1]
       + 14483456*S[-3,1,1,1,-2,1,2]
       + 14483456*S[-3,1,1,1,-2,2,1]
       - 9502720*S[-3,1,1,1,-2,3]
       - 6062080*S[-3,1,1,1,1,-4]
       + 7733248*S[-3,1,1,1,1,-3,1]
       + 2686976*S[-3,1,1,1,1,-2,-2]
       - 6029312*S[-3,1,1,1,1,-2,1,1]
       + 5373952*S[-3,1,1,1,1,-2,2]
       - 1343488*S[-3,1,1,1,1,4]
       - 589824*S[-3,1,1,1,2]*z3
       - 2359296*S[-3,1,1,1,2,-3]
       + 2359296*S[-3,1,1,1,2,-2,1]
       - 589824*S[-3,1,1,1,3,-2]
       - 7536640*S[-3,1,1,1,4,1]
       + 8355840*S[-3,1,1,1,5]
       + 8036352*S[-3,1,1,2,-4]
       - 11042816*S[-3,1,1,2,-3,1]
       - 3489792*S[-3,1,1,2,-2,-2]
       + 9109504*S[-3,1,1,2,-2,1,1]
       - 7208960*S[-3,1,1,2,-2,2]
       - 589824*S[-3,1,1,2,1]*z3
       - 2359296*S[-3,1,1,2,1,-3]
       + 2359296*S[-3,1,1,2,1,-2,1]
       - 589824*S[-3,1,1,2,2,-2]
       + 1843200*S[-3,1,1,2,4]
       + 688128*S[-3,1,1,3]*z3
       + 3637248*S[-3,1,1,3,-3]
       - 3538944*S[-3,1,1,3,-2,1]
       - 589824*S[-3,1,1,3,1,-2]
       + 98304*S[-3,1,1,3,3]
       + 3416064*S[-3,1,1,4,-2]
       - 14155776*S[-3,1,1,4,1,1]
       + 9183232*S[-3,1,1,4,2]
       + 18153472*S[-3,1,1,5,1]
       - 11591680*S[-3,1,1,6]
       + 276480*S[-3,1,2]*z5
       - 9814016*S[-3,1,2,-5]
       + 18276352*S[-3,1,2,-4,1]
       + 8142848*S[-3,1,2,-3,-2]
       - 23494656*S[-3,1,2,-3,1,1]
       + 17563648*S[-3,1,2,-3,2]
       + 507904*S[-3,1,2,-2]*z3
       + 12173312*S[-3,1,2,-2,-3]
       - 11550720*S[-3,1,2,-2,-2,1]
       - 6832128*S[-3,1,2,-2,1,-2]
       + 17694720*S[-3,1,2,-2,1,1,1]
       - 13893632*S[-3,1,2,-2,1,2]
       - 13893632*S[-3,1,2,-2,2,1]
       + 8257536*S[-3,1,2,-2,3]
       + 8036352*S[-3,1,2,1,-4]
       - 11042816*S[-3,1,2,1,-3,1]
       - 3489792*S[-3,1,2,1,-2,-2]
       + 9109504*S[-3,1,2,1,-2,1,1]
       - 7208960*S[-3,1,2,1,-2,2]
       - 589824*S[-3,1,2,1,1]*z3
       - 2359296*S[-3,1,2,1,1,-3]
       + 2359296*S[-3,1,2,1,1,-2,1]
       - 589824*S[-3,1,2,1,2,-2]
       + 1843200*S[-3,1,2,1,4]
       + 761856*S[-3,1,2,2]*z3
       + 3932160*S[-3,1,2,2,-3]
       - 3833856*S[-3,1,2,2,-2,1]
       - 589824*S[-3,1,2,2,1,-2]
       + 98304*S[-3,1,2,2,3]
       + 1081344*S[-3,1,2,3,-2]
       + 98304*S[-3,1,2,3,2]
       + 5873664*S[-3,1,2,4,1]
       - 6569984*S[-3,1,2,5]
       - 6729728*S[-3,1,3,-4]
       + 9732096*S[-3,1,3,-3,1]
       + 2662400*S[-3,1,3,-2,-2]
       - 8257536*S[-3,1,3,-2,1,1]
       + 6045696*S[-3,1,3,-2,2]
       + 688128*S[-3,1,3,1]*z3
       + 3637248*S[-3,1,3,1,-3]
       - 3538944*S[-3,1,3,1,-2,1]
       - 589824*S[-3,1,3,1,1,-2]
       + 98304*S[-3,1,3,1,3]
       + 1081344*S[-3,1,3,2,-2]
       + 98304*S[-3,1,3,2,2]
       + 98304*S[-3,1,3,3,1]
       - 1527808*S[-3,1,3,4]
       - 475136*S[-3,1,4]*z3
       - 6189056*S[-3,1,4,-3]
       + 5824512*S[-3,1,4,-2,1]
       + 3604480*S[-3,1,4,1,-2]
       - 14614528*S[-3,1,4,1,1,1]
       + 9379840*S[-3,1,4,1,2]
       + 9379840*S[-3,1,4,2,1]
       - 4444160*S[-3,1,4,3]
       - 3973120*S[-3,1,5,-2]
       + 21790720*S[-3,1,5,1,1]
       - 13549568*S[-3,1,5,2]
       - 15433728*S[-3,1,6,1]
       + 6651904*S[-3,1,7]
       + 6584320*S[-3,2,-6]
       - 15687680*S[-3,2,-5,1]
       - 8237056*S[-3,2,-4,-2]
       + 28475392*S[-3,2,-4,1,1]
       - 20008960*S[-3,2,-4,2]
       - 712704*S[-3,2,-3]*z3
       - 18567168*S[-3,2,-3,-3]
       + 17334272*S[-3,2,-3,-2,1]
       + 11558912*S[-3,2,-3,1,-2]
       - 34996224*S[-3,2,-3,1,1,1]
       + 25919488*S[-3,2,-3,1,2]
       + 25919488*S[-3,2,-3,2,1]
       - 14413824*S[-3,2,-3,3]
       - 12988416*S[-3,2,-2,-4]
       + 20611072*S[-3,2,-2,-3,1]
       + 2924544*S[-3,2,-2,-2,-2]
       - 18104320*S[-3,2,-2,-2,1,1]
       + 11362304*S[-3,2,-2,-2,2]
       + 573440*S[-3,2,-2,1]*z3
       + 15081472*S[-3,2,-2,1,-3]
       - 13877248*S[-3,2,-2,1,-2,1]
       - 9109504*S[-3,2,-2,1,1,-2]
       + 24641536*S[-3,2,-2,1,1,1,1]
       - 19234816*S[-3,2,-2,1,1,2]
       - 19234816*S[-3,2,-2,1,2,1]
       + 11280384*S[-3,2,-2,1,3]
       + 6348800*S[-3,2,-2,2,-2]
       - 19234816*S[-3,2,-2,2,1,1]
       + 14295040*S[-3,2,-2,2,2]
       + 11280384*S[-3,2,-2,3,1]
       - 6418432*S[-3,2,-2,4]
       + 276480*S[-3,2,1]*z5
       - 9814016*S[-3,2,1,-5]
       + 18276352*S[-3,2,1,-4,1]
       + 8142848*S[-3,2,1,-3,-2]
       - 23494656*S[-3,2,1,-3,1,1]
       + 17563648*S[-3,2,1,-3,2]
       + 507904*S[-3,2,1,-2]*z3
       + 12173312*S[-3,2,1,-2,-3]
       - 11550720*S[-3,2,1,-2,-2,1]
       - 6832128*S[-3,2,1,-2,1,-2]
       + 17694720*S[-3,2,1,-2,1,1,1]
       - 13893632*S[-3,2,1,-2,1,2]
       - 13893632*S[-3,2,1,-2,2,1]
       + 8257536*S[-3,2,1,-2,3]
       + 8036352*S[-3,2,1,1,-4]
       - 11042816*S[-3,2,1,1,-3,1]
       - 3489792*S[-3,2,1,1,-2,-2]
       + 9109504*S[-3,2,1,1,-2,1,1]
       - 7208960*S[-3,2,1,1,-2,2]
       - 589824*S[-3,2,1,1,1]*z3
       - 2359296*S[-3,2,1,1,1,-3]
       + 2359296*S[-3,2,1,1,1,-2,1]
       - 589824*S[-3,2,1,1,2,-2]
       + 1843200*S[-3,2,1,1,4]
       + 761856*S[-3,2,1,2]*z3
       + 3932160*S[-3,2,1,2,-3]
       - 3833856*S[-3,2,1,2,-2,1]
       - 589824*S[-3,2,1,2,1,-2]
       + 98304*S[-3,2,1,2,3]
       + 1081344*S[-3,2,1,3,-2]
       + 98304*S[-3,2,1,3,2]
       + 5873664*S[-3,2,1,4,1]
       - 6569984*S[-3,2,1,5]
       - 7888896*S[-3,2,2,-4]
       + 11337728*S[-3,2,2,-3,1]
       + 3235840*S[-3,2,2,-2,-2]
       - 9601024*S[-3,2,2,-2,1,1]
       + 7110656*S[-3,2,2,-2,2]
       + 761856*S[-3,2,2,1]*z3
       + 3932160*S[-3,2,2,1,-3]
       - 3833856*S[-3,2,2,1,-2,1]
       - 589824*S[-3,2,2,1,1,-2]
       + 98304*S[-3,2,2,1,3]
       + 1155072*S[-3,2,2,2,-2]
       + 98304*S[-3,2,2,2,2]
       + 98304*S[-3,2,2,3,1]
       - 1826816*S[-3,2,2,4]
       - 589824*S[-3,2,3]*z3
       - 3833856*S[-3,2,3,-3]
       + 3686400*S[-3,2,3,-2,1]
       + 1081344*S[-3,2,3,1,-2]
       + 98304*S[-3,2,3,1,2]
       + 98304*S[-3,2,3,2,1]
       - 221184*S[-3,2,3,3]
       - 2445312*S[-3,2,4,-2]
       + 9150464*S[-3,2,4,1,1]
       - 5890048*S[-3,2,4,2]
       - 11730944*S[-3,2,5,1]
       + 7403520*S[-3,2,6]
       - 145408*S[-3,3]*z5
       + 6119424*S[-3,3,-5]
       - 12136448*S[-3,3,-4,1]
       - 4747264*S[-3,3,-3,-2]
       + 16547840*S[-3,3,-3,1,1]
       - 11632640*S[-3,3,-3,2]
       - 241664*S[-3,3,-2]*z3
       - 6443008*S[-3,3,-2,-3]
       + 6053888*S[-3,3,-2,-2,1]
       + 4030464*S[-3,3,-2,1,-2]
       - 12976128*S[-3,3,-2,1,1,1]
       + 9453568*S[-3,3,-2,1,2]
       + 9453568*S[-3,3,-2,2,1]
       - 5181440*S[-3,3,-2,3]
       - 6729728*S[-3,3,1,-4]
       + 9732096*S[-3,3,1,-3,1]
       + 2662400*S[-3,3,1,-2,-2]
       - 8257536*S[-3,3,1,-2,1,1]
       + 6045696*S[-3,3,1,-2,2]
       + 688128*S[-3,3,1,1]*z3
       + 3637248*S[-3,3,1,1,-3]
       - 3538944*S[-3,3,1,1,-2,1]
       - 589824*S[-3,3,1,1,1,-2]
       + 98304*S[-3,3,1,1,3]
       + 1081344*S[-3,3,1,2,-2]
       + 98304*S[-3,3,1,2,2]
       + 98304*S[-3,3,1,3,1]
       - 1527808*S[-3,3,1,4]
       - 589824*S[-3,3,2]*z3
       - 3833856*S[-3,3,2,-3]
       + 3686400*S[-3,3,2,-2,1]
       + 1081344*S[-3,3,2,1,-2]
       + 98304*S[-3,3,2,1,2]
       + 98304*S[-3,3,2,2,1]
       - 221184*S[-3,3,2,3]
       - 1118208*S[-3,3,3,-2]
       + 98304*S[-3,3,3,1,1]
       - 221184*S[-3,3,3,2]
       - 3223552*S[-3,3,4,1]
       + 3596288*S[-3,3,5]
       + 5697536*S[-3,4,-4]
       - 9162752*S[-3,4,-3,1]
       - 1482752*S[-3,4,-2,-2]
       + 8175616*S[-3,4,-2,1,1]
       - 5148672*S[-3,4,-2,2]
       - 479232*S[-3,4,1]*z3
       - 6156288*S[-3,4,1,-3]
       + 5906432*S[-3,4,1,-2,1]
       + 3637248*S[-3,4,1,1,-2]
       - 13500416*S[-3,4,1,1,1,1]
       + 8462336*S[-3,4,1,1,2]
       + 8462336*S[-3,4,1,2,1]
       - 3870720*S[-3,4,1,3]
       - 2510848*S[-3,4,2,-2]
       + 8462336*S[-3,4,2,1,1]
       - 5300224*S[-3,4,2,2]
       - 3870720*S[-3,4,3,1]
       + 2117632*S[-3,4,4]
       + 217088*S[-3,5]*z3
       + 5255168*S[-3,5,-3]
       - 4964352*S[-3,5,-2,1]
       - 3956736*S[-3,5,1,-2]
       + 20414464*S[-3,5,1,1,1]
       - 12500992*S[-3,5,1,2]
       - 12500992*S[-3,5,2,1]
       + 5492736*S[-3,5,3]
       + 2267136*S[-3,6,-2]
       - 15491072*S[-3,6,1,1]
       + 9238528*S[-3,6,2]
       + 7118848*S[-3,7,1]
       - 2154496*S[-3,8]
       - 368640*S[-2,-9]
       + 1478656*S[-2,-8,1]
       + 602112*S[-2,-7,-2]
       - 4808704*S[-2,-7,1,1]
       + 2899968*S[-2,-7,2]
       + 61440*S[-2,-6]*z3
       + 2936832*S[-2,-6,-3]
       - 2674688*S[-2,-6,-2,1]
       - 2265088*S[-2,-6,1,-2]
       + 12517376*S[-2,-6,1,1,1]
       - 8085504*S[-2,-6,1,2]
       - 8085504*S[-2,-6,2,1]
       + 3878912*S[-2,-6,3]
       + 6309888*S[-2,-5,-4]
       - 10182656*S[-2,-5,-3,1]
       - 1142784*S[-2,-5,-2,-2]
       + 8896512*S[-2,-5,-2,1,1]
       - 5324800*S[-2,-5,-2,2]
       - 212992*S[-2,-5,1]*z3
       - 8773632*S[-2,-5,1,-3]
       + 7962624*S[-2,-5,1,-2,1]
       + 6340608*S[-2,-5,1,1,-2]
       - 25165824*S[-2,-5,1,1,1,1]
       + 17629184*S[-2,-5,1,1,2]
       + 17629184*S[-2,-5,1,2,1]
       - 9216000*S[-2,-5,1,3]
       - 3981312*S[-2,-5,2,-2]
       + 17629184*S[-2,-5,2,1,1]
       - 11935744*S[-2,-5,2,2]
       - 9216000*S[-2,-5,3,1]
       + 4225024*S[-2,-5,4]
       - 26624*S[-2,-4]*z5
       + 6455296*S[-2,-4,-5]
       - 14872576*S[-2,-4,-4,1]
       - 3330048*S[-2,-4,-3,-2]
       + 22659072*S[-2,-4,-3,1,1]
       - 13660160*S[-2,-4,-3,2]
       - 73728*S[-2,-4,-2]*z3
       - 3594240*S[-2,-4,-2,-3]
       + 3375104*S[-2,-4,-2,-2,1]
       + 3026944*S[-2,-4,-2,1,-2]
       - 18579456*S[-2,-4,-2,1,1,1]
       + 11337728*S[-2,-4,-2,1,2]
       + 11337728*S[-2,-4,-2,2,1]
       - 4925440*S[-2,-4,-2,3]
       - 13719552*S[-2,-4,1,-4]
       + 21635072*S[-2,-4,1,-3,1]
       + 2846720*S[-2,-4,1,-2,-2]
       - 18546688*S[-2,-4,1,-2,1,1]
       + 11395072*S[-2,-4,1,-2,2]
       + 458752*S[-2,-4,1,1]*z3
       + 18055168*S[-2,-4,1,1,-3]
       - 16236544*S[-2,-4,1,1,-2,1]
       - 12140544*S[-2,-4,1,1,1,-2]
       + 36372480*S[-2,-4,1,1,1,1,1]
       - 27885568*S[-2,-4,1,1,1,2]
       - 27885568*S[-2,-4,1,1,2,1]
       + 15974400*S[-2,-4,1,1,3]
       + 8003584*S[-2,-4,1,2,-2]
       - 27885568*S[-2,-4,1,2,1,1]
       + 20267008*S[-2,-4,1,2,2]
       + 15974400*S[-2,-4,1,3,1]
       - 8263680*S[-2,-4,1,4]
       - 278528*S[-2,-4,2]*z3
       - 11350016*S[-2,-4,2,-3]
       + 10240000*S[-2,-4,2,-2,1]
       + 8003584*S[-2,-4,2,1,-2]
       - 27885568*S[-2,-4,2,1,1,1]
       + 20267008*S[-2,-4,2,1,2]
       + 20267008*S[-2,-4,2,2,1]
       - 10985472*S[-2,-4,2,3]
       - 3780608*S[-2,-4,3,-2]
       + 15974400*S[-2,-4,3,1,1]
       - 10985472*S[-2,-4,3,2]
       - 8527872*S[-2,-4,4,1]
       + 4079616*S[-2,-4,5]
       + 3184640*S[-2,-3,-6]
       - 9895936*S[-2,-3,-5,1]
       - 3321856*S[-2,-3,-4,-2]
       + 21889024*S[-2,-3,-4,1,1]
       - 13078528*S[-2,-3,-4,2]
       - 151552*S[-2,-3,-3]*z3
       - 6852608*S[-2,-3,-3,-3]
       + 6569984*S[-2,-3,-3,-2,1]
       + 5742592*S[-2,-3,-3,1,-2]
       - 31752192*S[-2,-3,-3,1,1,1]
       + 19365888*S[-2,-3,-3,1,2]
       + 19365888*S[-2,-3,-3,2,1]
       - 8351744*S[-2,-3,-3,3]
       - 3780608*S[-2,-3,-2,-4]
       + 6930432*S[-2,-3,-2,-3,1]
       + 516096*S[-2,-3,-2,-2,-2]
       - 6569984*S[-2,-3,-2,-2,1,1]
       + 3571712*S[-2,-3,-2,-2,2]
       + 155648*S[-2,-3,-2,1]*z3
       + 6324224*S[-2,-3,-2,1,-3]
       - 6144000*S[-2,-3,-2,1,-2,1]
       - 5193728*S[-2,-3,-2,1,1,-2]
       + 25231360*S[-2,-3,-2,1,1,1,1]
       - 15597568*S[-2,-3,-2,1,1,2]
       - 15597568*S[-2,-3,-2,1,2,1]
       + 6799360*S[-2,-3,-2,1,3]
       + 2924544*S[-2,-3,-2,2,-2]
       - 15597568*S[-2,-3,-2,2,1,1]
       + 9461760*S[-2,-3,-2,2,2]
       + 6799360*S[-2,-3,-2,3,1]
       - 2396160*S[-2,-3,-2,4]
       + 18432*S[-2,-3,1]*z5
       - 9732096*S[-2,-3,1,-5]
       + 21913600*S[-2,-3,1,-4,1]
       + 5447680*S[-2,-3,1,-3,-2]
       - 32571392*S[-2,-3,1,-3,1,1]
       + 20070400*S[-2,-3,1,-3,2]
       + 147456*S[-2,-3,1,-2]*z3
       + 6152192*S[-2,-3,1,-2,-3]
       - 5849088*S[-2,-3,1,-2,-2,1]
       - 4980736*S[-2,-3,1,-2,1,-2]
       + 26345472*S[-2,-3,1,-2,1,1,1]
       - 16482304*S[-2,-3,1,-2,1,2]
       - 16482304*S[-2,-3,1,-2,2,1]
       + 7364608*S[-2,-3,1,-2,3]
       + 19685376*S[-2,-3,1,1,-4]
       - 30277632*S[-2,-3,1,1,-3,1]
       - 4440064*S[-2,-3,1,1,-2,-2]
       + 25559040*S[-2,-3,1,1,-2,1,1]
       - 16154624*S[-2,-3,1,1,-2,2]
       - 622592*S[-2,-3,1,1,1]*z3
       - 24117248*S[-2,-3,1,1,1,-3]
       + 21495808*S[-2,-3,1,1,1,-2,1]
       + 14811136*S[-2,-3,1,1,1,1,-2]
       - 34078720*S[-2,-3,1,1,1,1,1,1]
       + 28835840*S[-2,-3,1,1,1,1,2]
       + 28835840*S[-2,-3,1,1,1,2,1]
       - 18284544*S[-2,-3,1,1,1,3]
       - 10387456*S[-2,-3,1,1,2,-2]
       + 28835840*S[-2,-3,1,1,2,1,1]
       - 22675456*S[-2,-3,1,1,2,2]
       - 18284544*S[-2,-3,1,1,3,1]
       + 10788864*S[-2,-3,1,1,4]
       + 385024*S[-2,-3,1,2]*z3
       + 15777792*S[-2,-3,1,2,-3]
       - 14123008*S[-2,-3,1,2,-2,1]
       - 10387456*S[-2,-3,1,2,1,-2]
       + 28835840*S[-2,-3,1,2,1,1,1]
       - 22675456*S[-2,-3,1,2,1,2]
       - 22675456*S[-2,-3,1,2,2,1]
       + 13352960*S[-2,-3,1,2,3]
       + 5201920*S[-2,-3,1,3,-2]
       - 18284544*S[-2,-3,1,3,1,1]
       + 13352960*S[-2,-3,1,3,2]
       + 11493376*S[-2,-3,1,4,1]
       - 6144000*S[-2,-3,1,5]
       - 12107776*S[-2,-3,2,-4]
       + 18923520*S[-2,-3,2,-3,1]
       + 2588672*S[-2,-3,2,-2,-2]
       - 16089088*S[-2,-3,2,-2,1,1]
       + 9953280*S[-2,-3,2,-2,2]
       + 385024*S[-2,-3,2,1]*z3
       + 15777792*S[-2,-3,2,1,-3]
       - 14123008*S[-2,-3,2,1,-2,1]
       - 10387456*S[-2,-3,2,1,1,-2]
       + 28835840*S[-2,-3,2,1,1,1,1]
       - 22675456*S[-2,-3,2,1,1,2]
       - 22675456*S[-2,-3,2,1,2,1]
       + 13352960*S[-2,-3,2,1,3]
       + 6955008*S[-2,-3,2,2,-2]
       - 22675456*S[-2,-3,2,2,1,1]
       + 16842752*S[-2,-3,2,2,2]
       + 13352960*S[-2,-3,2,3,1]
       - 7159808*S[-2,-3,2,4]
       - 151552*S[-2,-3,3]*z3
       - 7299072*S[-2,-3,3,-3]
       + 6529024*S[-2,-3,3,-2,1]
       + 5201920*S[-2,-3,3,1,-2]
       - 18284544*S[-2,-3,3,1,1,1]
       + 13352960*S[-2,-3,3,1,2]
       + 13352960*S[-2,-3,3,2,1]
       - 7290880*S[-2,-3,3,3]
       - 2101248*S[-2,-3,4,-2]
       + 11853824*S[-2,-3,4,1,1]
       - 7651328*S[-2,-3,4,2]
       - 6561792*S[-2,-3,5,1]
       + 2742272*S[-2,-3,6]
       + 638976*S[-2,-2,-7]
       - 2551808*S[-2,-2,-6,1]
       - 1114112*S[-2,-2,-5,-2]
       + 7831552*S[-2,-2,-5,1,1]
       - 4587520*S[-2,-2,-5,2]
       - 81920*S[-2,-2,-4]*z3
       - 3520512*S[-2,-2,-4,-3]
       + 3424256*S[-2,-2,-4,-2,1]
       + 2994176*S[-2,-2,-4,1,-2]
       - 16875520*S[-2,-2,-4,1,1,1]
       + 10108928*S[-2,-2,-4,1,2]
       + 10108928*S[-2,-2,-4,2,1]
       - 4245504*S[-2,-2,-4,3]
       - 3733504*S[-2,-2,-3,-4]
       + 7004160*S[-2,-2,-3,-3,1]
       + 536576*S[-2,-2,-3,-2,-2]
       - 6750208*S[-2,-2,-3,-2,1,1]
       + 3645440*S[-2,-2,-3,-2,2]
       + 172032*S[-2,-2,-3,1]*z3
       + 6258688*S[-2,-2,-3,1,-3]
       - 6176768*S[-2,-2,-3,1,-2,1]
       - 5160960*S[-2,-2,-3,1,1,-2]
       + 23527424*S[-2,-2,-3,1,1,1,1]
       - 14548992*S[-2,-2,-3,1,1,2]
       - 14548992*S[-2,-2,-3,1,2,1]
       + 6275072*S[-2,-2,-3,1,3]
       + 2875392*S[-2,-2,-3,2,-2]
       - 14548992*S[-2,-2,-3,2,1,1]
       + 8790016*S[-2,-2,-3,2,2]
       + 6275072*S[-2,-2,-3,3,1]
       - 2193408*S[-2,-2,-3,4]
       - 1310720*S[-2,-2,-2,-5]
       + 3751936*S[-2,-2,-2,-4,1]
       + 507904*S[-2,-2,-2,-3,-2]
       - 6963200*S[-2,-2,-2,-3,1,1]
       + 3735552*S[-2,-2,-2,-3,2]
       + 446464*S[-2,-2,-2,-2,-3]
       - 409600*S[-2,-2,-2,-2,-2,1]
       - 483328*S[-2,-2,-2,-2,1,-2]
       + 6586368*S[-2,-2,-2,-2,1,1,1]
       - 3538944*S[-2,-2,-2,-2,1,2]
       - 3538944*S[-2,-2,-2,-2,2,1]
       + 1290240*S[-2,-2,-2,-2,3]
       + 3461120*S[-2,-2,-2,1,-4]
       - 6553600*S[-2,-2,-2,1,-3,1]
       - 532480*S[-2,-2,-2,1,-2,-2]
       + 6356992*S[-2,-2,-2,1,-2,1,1]
       - 3440640*S[-2,-2,-2,1,-2,2]
       - 180224*S[-2,-2,-2,1,1]*z3
       - 5718016*S[-2,-2,-2,1,1,-3]
       + 5701632*S[-2,-2,-2,1,1,-2,1]
       + 4620288*S[-2,-2,-2,1,1,1,-2]
       - 17694720*S[-2,-2,-2,1,1,1,1,1]
       + 11337728*S[-2,-2,-2,1,1,1,2]
       + 11337728*S[-2,-2,-2,1,1,2,1]
       - 5029888*S[-2,-2,-2,1,1,3]
       - 2588672*S[-2,-2,-2,1,2,-2]
       + 11337728*S[-2,-2,-2,1,2,1,1]
       - 7012352*S[-2,-2,-2,1,2,2]
       - 5029888*S[-2,-2,-2,1,3,1]
       + 1822720*S[-2,-2,-2,1,4]
       + 90112*S[-2,-2,-2,2]*z3
       + 3129344*S[-2,-2,-2,2,-3]
       - 3112960*S[-2,-2,-2,2,-2,1]
       - 2588672*S[-2,-2,-2,2,1,-2]
       + 11337728*S[-2,-2,-2,2,1,1,1]
       - 7012352*S[-2,-2,-2,2,1,2]
       - 7012352*S[-2,-2,-2,2,2,1]
       + 3006464*S[-2,-2,-2,2,3]
       + 983040*S[-2,-2,-2,3,-2]
       - 5029888*S[-2,-2,-2,3,1,1]
       + 3006464*S[-2,-2,-2,3,2]
       + 1761280*S[-2,-2,-2,4,1]
       - 573440*S[-2,-2,-2,5]
       - 2682880*S[-2,-2,1,-6]
       + 8192000*S[-2,-2,1,-5,1]
       + 2908160*S[-2,-2,1,-4,-2]
       - 17842176*S[-2,-2,1,-4,1,1]
       + 10788864*S[-2,-2,1,-4,2]
       + 155648*S[-2,-2,1,-3]*z3
       + 6152192*S[-2,-2,1,-3,-3]
       - 5947392*S[-2,-2,1,-3,-2,1]
       - 5046272*S[-2,-2,1,-3,1,-2]
       + 25231360*S[-2,-2,1,-3,1,1,1]
       - 15695872*S[-2,-2,1,-3,1,2]
       - 15695872*S[-2,-2,1,-3,2,1]
       + 6905856*S[-2,-2,1,-3,3]
       + 3481600*S[-2,-2,1,-2,-4]
       - 6438912*S[-2,-2,1,-2,-3,1]
       - 540672*S[-2,-2,1,-2,-2,-2]
       + 6160384*S[-2,-2,1,-2,-2,1,1]
       - 3358720*S[-2,-2,1,-2,-2,2]
       - 163840*S[-2,-2,1,-2,1]*z3
       - 5718016*S[-2,-2,1,-2,1,-3]
       + 5603328*S[-2,-2,1,-2,1,-2,1]
       + 4587520*S[-2,-2,1,-2,1,1,-2]
       - 19398656*S[-2,-2,1,-2,1,1,1,1]
       + 12386304*S[-2,-2,1,-2,1,1,2]
       + 12386304*S[-2,-2,1,-2,1,2,1]
       - 5554176*S[-2,-2,1,-2,1,3]
       - 2605056*S[-2,-2,1,-2,2,-2]
       + 12386304*S[-2,-2,1,-2,2,1,1]
       - 7684096*S[-2,-2,1,-2,2,2]
       - 5554176*S[-2,-2,1,-2,3,1]
       + 2039808*S[-2,-2,1,-2,4]
       + 16384*S[-2,-2,1,1]*z5
       + 7979008*S[-2,-2,1,1,-5]
       - 17629184*S[-2,-2,1,1,-4,1]
       - 4636672*S[-2,-2,1,1,-3,-2]
       + 25624576*S[-2,-2,1,1,-3,1,1]
       - 16089088*S[-2,-2,1,1,-3,2]
       - 147456*S[-2,-2,1,1,-2]*z3
       - 5406720*S[-2,-2,1,1,-2,-3]
       + 5177344*S[-2,-2,1,1,-2,-2,1]
       + 4259840*S[-2,-2,1,1,-2,1,-2]
       - 20316160*S[-2,-2,1,1,-2,1,1,1]
       + 13041664*S[-2,-2,1,1,-2,1,2]
       + 13041664*S[-2,-2,1,1,-2,2,1]
       - 5996544*S[-2,-2,1,1,-2,3]
       - 15482880*S[-2,-2,1,1,1,-4]
       + 23330816*S[-2,-2,1,1,1,-3,1]
       + 3637248*S[-2,-2,1,1,1,-2,-2]
       - 19398656*S[-2,-2,1,1,1,-2,1,1]
       + 12582912*S[-2,-2,1,1,1,-2,2]
       + 524288*S[-2,-2,1,1,1,1]*z3
       + 17760256*S[-2,-2,1,1,1,1,-3]
       - 15728640*S[-2,-2,1,1,1,1,-2,1]
       - 9830400*S[-2,-2,1,1,1,1,1,-2]
       + 18350080*S[-2,-2,1,1,1,1,1,1,1]
       - 17039360*S[-2,-2,1,1,1,1,1,2]
       - 17039360*S[-2,-2,1,1,1,1,2,1]
       + 11862016*S[-2,-2,1,1,1,1,3]
       + 7405568*S[-2,-2,1,1,1,2,-2]
       - 17039360*S[-2,-2,1,1,1,2,1,1]
       + 14417920*S[-2,-2,1,1,1,2,2]
       + 11862016*S[-2,-2,1,1,1,3,1]
       - 7847936*S[-2,-2,1,1,1,4]
       - 311296*S[-2,-2,1,1,2]*z3
       - 12058624*S[-2,-2,1,1,2,-3]
       + 10747904*S[-2,-2,1,1,2,-2,1]
       + 7405568*S[-2,-2,1,1,2,1,-2]
       - 17039360*S[-2,-2,1,1,2,1,1,1]
       + 14417920*S[-2,-2,1,1,2,1,2]
       + 14417920*S[-2,-2,1,1,2,2,1]
       - 9142272*S[-2,-2,1,1,2,3]
       - 3948544*S[-2,-2,1,1,3,-2]
       + 11862016*S[-2,-2,1,1,3,1,1]
       - 9142272*S[-2,-2,1,1,3,2]
       - 8617984*S[-2,-2,1,1,4,1]
       + 4997120*S[-2,-2,1,1,5]
       + 9707520*S[-2,-2,1,2,-4]
       - 14942208*S[-2,-2,1,2,-3,1]
       - 2162688*S[-2,-2,1,2,-2,-2]
       + 12582912*S[-2,-2,1,2,-2,1,1]
       - 7929856*S[-2,-2,1,2,-2,2]
       - 311296*S[-2,-2,1,2,1]*z3
       - 12058624*S[-2,-2,1,2,1,-3]
       + 10747904*S[-2,-2,1,2,1,-2,1]
       + 7405568*S[-2,-2,1,2,1,1,-2]
       - 17039360*S[-2,-2,1,2,1,1,1,1]
       + 14417920*S[-2,-2,1,2,1,1,2]
       + 14417920*S[-2,-2,1,2,1,2,1]
       - 9142272*S[-2,-2,1,2,1,3]
       - 5193728*S[-2,-2,1,2,2,-2]
       + 14417920*S[-2,-2,1,2,2,1,1]
       - 11337728*S[-2,-2,1,2,2,2]
       - 9142272*S[-2,-2,1,2,3,1]
       + 5365760*S[-2,-2,1,2,4]
       + 114688*S[-2,-2,1,3]*z3
       + 5775360*S[-2,-2,1,3,-3]
       - 5144576*S[-2,-2,1,3,-2,1]
       - 3948544*S[-2,-2,1,3,1,-2]
       + 11862016*S[-2,-2,1,3,1,1,1]
       - 9142272*S[-2,-2,1,3,1,2]
       - 9142272*S[-2,-2,1,3,2,1]
       + 5283840*S[-2,-2,1,3,3]
       + 1728512*S[-2,-2,1,4,-2]
       - 9109504*S[-2,-2,1,4,1,1]
       + 5963776*S[-2,-2,1,4,2]
       + 5537792*S[-2,-2,1,5,1]
       - 2387968*S[-2,-2,1,6]
       - 8192*S[-2,-2,2]*z5
       - 4734976*S[-2,-2,2,-5]
       + 10682368*S[-2,-2,2,-4,1]
       + 2646016*S[-2,-2,2,-3,-2]
       - 15892480*S[-2,-2,2,-3,1,1]
       + 9756672*S[-2,-2,2,-3,2]
       + 73728*S[-2,-2,2,-2]*z3
       + 2998272*S[-2,-2,2,-2,-3]
       - 2867200*S[-2,-2,2,-2,-2,1]
       - 2441216*S[-2,-2,2,-2,1,-2]
       + 12845056*S[-2,-2,2,-2,1,1,1]
       - 8011776*S[-2,-2,2,-2,1,2]
       - 8011776*S[-2,-2,2,-2,2,1]
       + 3563520*S[-2,-2,2,-2,3]
       + 9707520*S[-2,-2,2,1,-4]
       - 14942208*S[-2,-2,2,1,-3,1]
       - 2162688*S[-2,-2,2,1,-2,-2]
       + 12582912*S[-2,-2,2,1,-2,1,1]
       - 7929856*S[-2,-2,2,1,-2,2]
       - 311296*S[-2,-2,2,1,1]*z3
       - 12058624*S[-2,-2,2,1,1,-3]
       + 10747904*S[-2,-2,2,1,1,-2,1]
       + 7405568*S[-2,-2,2,1,1,1,-2]
       - 17039360*S[-2,-2,2,1,1,1,1,1]
       + 14417920*S[-2,-2,2,1,1,1,2]
       + 14417920*S[-2,-2,2,1,1,2,1]
       - 9142272*S[-2,-2,2,1,1,3]
       - 5193728*S[-2,-2,2,1,2,-2]
       + 14417920*S[-2,-2,2,1,2,1,1]
       - 11337728*S[-2,-2,2,1,2,2]
       - 9142272*S[-2,-2,2,1,3,1]
       + 5365760*S[-2,-2,2,1,4]
       + 180224*S[-2,-2,2,2]*z3
       + 7839744*S[-2,-2,2,2,-3]
       - 7012352*S[-2,-2,2,2,-2,1]
       - 5193728*S[-2,-2,2,2,1,-2]
       + 14417920*S[-2,-2,2,2,1,1,1]
       - 11337728*S[-2,-2,2,2,1,2]
       - 11337728*S[-2,-2,2,2,2,1]
       + 6676480*S[-2,-2,2,2,3]
       + 2588672*S[-2,-2,2,3,-2]
       - 9142272*S[-2,-2,2,3,1,1]
       + 6676480*S[-2,-2,2,3,2]
       + 5718016*S[-2,-2,2,4,1]
       - 3022848*S[-2,-2,2,5]
       - 4282368*S[-2,-2,3,-4]
       + 6701056*S[-2,-2,3,-3,1]
       + 864256*S[-2,-2,3,-2,-2]
       - 5701632*S[-2,-2,3,-2,1,1]
       + 3489792*S[-2,-2,3,-2,2]
       + 114688*S[-2,-2,3,1]*z3
       + 5775360*S[-2,-2,3,1,-3]
       - 5144576*S[-2,-2,3,1,-2,1]
       - 3948544*S[-2,-2,3,1,1,-2]
       + 11862016*S[-2,-2,3,1,1,1,1]
       - 9142272*S[-2,-2,3,1,1,2]
       - 9142272*S[-2,-2,3,1,2,1]
       + 5283840*S[-2,-2,3,1,3]
       + 2588672*S[-2,-2,3,2,-2]
       - 9142272*S[-2,-2,3,2,1,1]
       + 6676480*S[-2,-2,3,2,2]
       + 5283840*S[-2,-2,3,3,1]
       - 2717696*S[-2,-2,3,4]
       - 24576*S[-2,-2,4]*z3
       - 2172928*S[-2,-2,4,-3]
       + 1925120*S[-2,-2,4,-2,1]
       + 1699840*S[-2,-2,4,1,-2]
       - 9322496*S[-2,-2,4,1,1,1]
       + 6053888*S[-2,-2,4,1,2]
       + 6053888*S[-2,-2,4,2,1]
       - 2930688*S[-2,-2,4,3]
       - 630784*S[-2,-2,5,-2]
       + 5849088*S[-2,-2,5,1,1]
       - 3424256*S[-2,-2,5,2]
       - 2560000*S[-2,-2,6,1]
       + 794624*S[-2,-2,7]
       + 1318912*S[-2,1,-8]
       - 4169728*S[-2,1,-7,1]
       - 2146304*S[-2,1,-6,-2]
       + 10846208*S[-2,1,-6,1,1]
       - 7028736*S[-2,1,-6,2]
       - 270336*S[-2,1,-5]*z3
       - 8593408*S[-2,1,-5,-3]
       + 7946240*S[-2,1,-5,-2,1]
       + 5963776*S[-2,1,-5,1,-2]
       - 22216704*S[-2,1,-5,1,1,1]
       + 15597568*S[-2,1,-5,1,2]
       + 15597568*S[-2,1,-5,2,1]
       - 8167424*S[-2,1,-5,3]
       - 14213120*S[-2,1,-4,-4]
       + 22708224*S[-2,1,-4,-3,1]
       + 3014656*S[-2,1,-4,-2,-2]
       - 19841024*S[-2,1,-4,-2,1,1]
       + 12238848*S[-2,1,-4,-2,2]
       + 589824*S[-2,1,-4,1]*z3
       + 17825792*S[-2,1,-4,1,-3]
       - 16302080*S[-2,1,-4,1,-2,1]
       - 11485184*S[-2,1,-4,1,1,-2]
       + 33488896*S[-2,1,-4,1,1,1,1]
       - 25624576*S[-2,1,-4,1,1,2]
       - 25624576*S[-2,1,-4,1,2,1]
       + 14647296*S[-2,1,-4,1,3]
       + 7708672*S[-2,1,-4,2,-2]
       - 25624576*S[-2,1,-4,2,1,1]
       + 18628608*S[-2,1,-4,2,2]
       + 14647296*S[-2,1,-4,3,1]
       - 7757824*S[-2,1,-4,4]
       + 88064*S[-2,1,-3]*z5
       - 10420224*S[-2,1,-3,-5]
       + 23478272*S[-2,1,-3,-4,1]
       + 5775360*S[-2,1,-3,-3,-2]
       - 34897920*S[-2,1,-3,-3,1,1]
       + 21692416*S[-2,1,-3,-3,2]
       + 147456*S[-2,1,-3,-2]*z3
       + 6422528*S[-2,1,-3,-2,-3]
       - 5996544*S[-2,1,-3,-2,-2,1]
       - 5177344*S[-2,1,-3,-2,1,-2]
       + 28049408*S[-2,1,-3,-2,1,1,1]
       - 17760256*S[-2,1,-3,-2,1,2]
       - 17760256*S[-2,1,-3,-2,2,1]
       + 8060928*S[-2,1,-3,-2,3]
       + 20357120*S[-2,1,-3,1,-4]
       - 31457280*S[-2,1,-3,1,-3,1]
       - 4702208*S[-2,1,-3,1,-2,-2]
       + 26804224*S[-2,1,-3,1,-2,1,1]
       - 17072128*S[-2,1,-3,1,-2,2]
       - 753664*S[-2,1,-3,1,1]*z3
       - 23855104*S[-2,1,-3,1,1,-3]
       + 21430272*S[-2,1,-3,1,1,-2,1]
       + 14221312*S[-2,1,-3,1,1,1,-2]
       - 32768000*S[-2,1,-3,1,1,1,1,1]
       + 27656192*S[-2,1,-3,1,1,1,2]
       + 27656192*S[-2,1,-3,1,1,2,1]
       - 17498112*S[-2,1,-3,1,1,3]
       - 10125312*S[-2,1,-3,1,2,-2]
       + 27656192*S[-2,1,-3,1,2,1,1]
       - 21725184*S[-2,1,-3,1,2,2]
       - 17498112*S[-2,1,-3,1,3,1]
       + 10526720*S[-2,1,-3,1,4]
       + 499712*S[-2,1,-3,2]*z3
       + 15908864*S[-2,1,-3,2,-3]
       - 14385152*S[-2,1,-3,2,-2,1]
       - 10125312*S[-2,1,-3,2,1,-2]
       + 27656192*S[-2,1,-3,2,1,1,1]
       - 21725184*S[-2,1,-3,2,1,2]
       - 21725184*S[-2,1,-3,2,2,1]
       + 12779520*S[-2,1,-3,2,3]
       + 5201920*S[-2,1,-3,3,-2]
       - 17498112*S[-2,1,-3,3,1,1]
       + 12779520*S[-2,1,-3,3,2]
       + 11173888*S[-2,1,-3,4,1]
       - 6193152*S[-2,1,-3,5]
       - 2916352*S[-2,1,-2,-6]
       + 8912896*S[-2,1,-2,-5,1]
       + 3112960*S[-2,1,-2,-4,-2]
       - 19251200*S[-2,1,-2,-4,1,1]
       + 11730944*S[-2,1,-2,-4,2]
       + 147456*S[-2,1,-2,-3]*z3
       + 6422528*S[-2,1,-2,-3,-3]
       - 6111232*S[-2,1,-2,-3,-2,1]
       - 5259264*S[-2,1,-2,-3,1,-2]
       + 27131904*S[-2,1,-2,-3,1,1,1]
       - 16973824*S[-2,1,-2,-3,1,2]
       - 16973824*S[-2,1,-2,-3,2,1]
       + 7553024*S[-2,1,-2,-3,3]
       + 3555328*S[-2,1,-2,-2,-4]
       - 6406144*S[-2,1,-2,-2,-3,1]
       - 491520*S[-2,1,-2,-2,-2,-2]
       + 5996544*S[-2,1,-2,-2,-2,1,1]
       - 3293184*S[-2,1,-2,-2,-2,2]
       - 147456*S[-2,1,-2,-2,1]*z3
       - 5849088*S[-2,1,-2,-2,1,-3]
       + 5636096*S[-2,1,-2,-2,1,-2,1]
       + 4685824*S[-2,1,-2,-2,1,1,-2]
       - 21102592*S[-2,1,-2,-2,1,1,1,1]
       + 13434880*S[-2,1,-2,-2,1,1,2]
       + 13434880*S[-2,1,-2,-2,1,2,1]
       - 6078464*S[-2,1,-2,-2,1,3]
       - 2686976*S[-2,1,-2,-2,2,-2]
       + 13434880*S[-2,1,-2,-2,2,1,1]
       - 8355840*S[-2,1,-2,-2,2,2]
       - 6078464*S[-2,1,-2,-2,3,1]
       + 2228224*S[-2,1,-2,-2,4]
       - 53248*S[-2,1,-2,1]*z5
       + 8503296*S[-2,1,-2,1,-5]
       - 18726912*S[-2,1,-2,1,-4,1]
       - 4947968*S[-2,1,-2,1,-3,-2]
       + 27197440*S[-2,1,-2,1,-3,1,1]
       - 17203200*S[-2,1,-2,1,-3,2]
       - 147456*S[-2,1,-2,1,-2]*z3
       - 5718016*S[-2,1,-2,1,-2,-3]
       + 5406720*S[-2,1,-2,1,-2,-2,1]
       + 4456448*S[-2,1,-2,1,-2,1,-2]
       - 21626880*S[-2,1,-2,1,-2,1,1,1]
       + 13959168*S[-2,1,-2,1,-2,1,2]
       + 13959168*S[-2,1,-2,1,-2,2,1]
       - 6471680*S[-2,1,-2,1,-2,3]
       - 16023552*S[-2,1,-2,1,1,-4]
       + 24117248*S[-2,1,-2,1,1,-3,1]
       + 3866624*S[-2,1,-2,1,1,-2,-2]
       - 20185088*S[-2,1,-2,1,1,-2,1,1]
       + 13172736*S[-2,1,-2,1,1,-2,2]
       + 524288*S[-2,1,-2,1,1,1]*z3
       + 17760256*S[-2,1,-2,1,1,1,-3]
       - 15728640*S[-2,1,-2,1,1,1,-2,1]
       - 9830400*S[-2,1,-2,1,1,1,1,-2]
       + 18350080*S[-2,1,-2,1,1,1,1,1,1]
       - 17039360*S[-2,1,-2,1,1,1,1,2]
       - 17039360*S[-2,1,-2,1,1,1,2,1]
       + 11862016*S[-2,1,-2,1,1,1,3]
       + 7405568*S[-2,1,-2,1,1,2,-2]
       - 17039360*S[-2,1,-2,1,1,2,1,1]
       + 14417920*S[-2,1,-2,1,1,2,2]
       + 11862016*S[-2,1,-2,1,1,3,1]
       - 7962624*S[-2,1,-2,1,1,4]
       - 360448*S[-2,1,-2,1,2]*z3
       - 12255232*S[-2,1,-2,1,2,-3]
       + 10944512*S[-2,1,-2,1,2,-2,1]
       + 7405568*S[-2,1,-2,1,2,1,-2]
       - 17039360*S[-2,1,-2,1,2,1,1,1]
       + 14417920*S[-2,1,-2,1,2,1,2]
       + 14417920*S[-2,1,-2,1,2,2,1]
       - 9142272*S[-2,1,-2,1,2,3]
       - 3997696*S[-2,1,-2,1,3,-2]
       + 11862016*S[-2,1,-2,1,3,1,1]
       - 9142272*S[-2,1,-2,1,3,2]
       - 8732672*S[-2,1,-2,1,4,1]
       + 5193728*S[-2,1,-2,1,5]
       + 10182656*S[-2,1,-2,2,-4]
       - 15663104*S[-2,1,-2,2,-3,1]
       - 2326528*S[-2,1,-2,2,-2,-2]
       + 13238272*S[-2,1,-2,2,-2,1,1]
       - 8404992*S[-2,1,-2,2,-2,2]
       - 360448*S[-2,1,-2,2,1]*z3
       - 12255232*S[-2,1,-2,2,1,-3]
       + 10944512*S[-2,1,-2,2,1,-2,1]
       + 7405568*S[-2,1,-2,2,1,1,-2]
       - 17039360*S[-2,1,-2,2,1,1,1,1]
       + 14417920*S[-2,1,-2,2,1,1,2]
       + 14417920*S[-2,1,-2,2,1,2,1]
       - 9142272*S[-2,1,-2,2,1,3]
       - 5242880*S[-2,1,-2,2,2,-2]
       + 14417920*S[-2,1,-2,2,2,1,1]
       - 11337728*S[-2,1,-2,2,2,2]
       - 9142272*S[-2,1,-2,2,3,1]
       + 5447680*S[-2,1,-2,2,4]
       + 155648*S[-2,1,-2,3]*z3
       + 5988352*S[-2,1,-2,3,-3]
       - 5357568*S[-2,1,-2,3,-2,1]
       - 3997696*S[-2,1,-2,3,1,-2]
       + 11862016*S[-2,1,-2,3,1,1,1]
       - 9142272*S[-2,1,-2,3,1,2]
       - 9142272*S[-2,1,-2,3,2,1]
       + 5283840*S[-2,1,-2,3,3]
       + 1753088*S[-2,1,-2,4,-2]
       - 9027584*S[-2,1,-2,4,1,1]
       + 5931008*S[-2,1,-2,4,2]
       + 5586944*S[-2,1,-2,5,1]
       - 2490368*S[-2,1,-2,6]
       - 107520*S[-2,1,1]*z7
       - 3276800*S[-2,1,1,-7]
       + 8273920*S[-2,1,1,-6,1]
       + 5046272*S[-2,1,1,-5,-2]
       - 16908288*S[-2,1,1,-5,1,1]
       + 11993088*S[-2,1,1,-5,2]
       + 655360*S[-2,1,1,-4]*z3
       + 15998976*S[-2,1,1,-4,-3]
       - 15024128*S[-2,1,1,-4,-2,1]
       - 9633792*S[-2,1,1,-4,1,-2]
       + 26148864*S[-2,1,1,-4,1,1,1]
       - 20185088*S[-2,1,1,-4,1,2]
       - 20185088*S[-2,1,1,-4,2,1]
       + 11640832*S[-2,1,1,-4,3]
       + 20094976*S[-2,1,1,-3,-4]
       - 31686656*S[-2,1,1,-3,-3,1]
       - 4833280*S[-2,1,1,-3,-2,-2]
       + 27918336*S[-2,1,1,-3,-2,1,1]
       - 17825792*S[-2,1,1,-3,-2,2]
       - 851968*S[-2,1,1,-3,1]*z3
       - 21692416*S[-2,1,1,-3,1,-3]
       + 19988480*S[-2,1,1,-3,1,-2,1]
       + 12124160*S[-2,1,1,-3,1,1,-2]
       - 26738688*S[-2,1,1,-3,1,1,1,1]
       + 22675456*S[-2,1,1,-3,1,1,2]
       + 22675456*S[-2,1,1,-3,1,2,1]
       - 14417920*S[-2,1,1,-3,1,3]
       - 8880128*S[-2,1,1,-3,2,-2]
       + 22675456*S[-2,1,1,-3,2,1,1]
       - 17956864*S[-2,1,1,-3,2,2]
       - 14417920*S[-2,1,1,-3,3,1]
       + 9150464*S[-2,1,1,-3,4]
       - 122880*S[-2,1,1,-2]*z5
       + 8962048*S[-2,1,1,-2,-5]
       - 19808256*S[-2,1,1,-2,-4,1]
       - 5128192*S[-2,1,1,-2,-3,-2]
       + 28966912*S[-2,1,1,-2,-3,1,1]
       - 18481152*S[-2,1,1,-2,-3,2]
       - 147456*S[-2,1,1,-2,-2]*z3
       - 5849088*S[-2,1,1,-2,-2,-3]
       + 5406720*S[-2,1,1,-2,-2,-2,1]
       + 4521984*S[-2,1,1,-2,-2,1,-2]
       - 22937600*S[-2,1,1,-2,-2,1,1,1]
       + 15007744*S[-2,1,1,-2,-2,1,2]
       + 15007744*S[-2,1,1,-2,-2,2,1]
       - 7094272*S[-2,1,1,-2,-2,3]
       - 16007168*S[-2,1,1,-2,1,-4]
       + 24379392*S[-2,1,1,-2,1,-3,1]
       + 3964928*S[-2,1,1,-2,1,-2,-2]
       - 20840448*S[-2,1,1,-2,1,-2,1,1]
       + 13697024*S[-2,1,1,-2,1,-2,2]
       + 589824*S[-2,1,1,-2,1,1]*z3
       + 16449536*S[-2,1,1,-2,1,1,-3]
       - 14811136*S[-2,1,1,-2,1,1,-2,1]
       - 8650752*S[-2,1,1,-2,1,1,1,-2]
       + 15728640*S[-2,1,1,-2,1,1,1,1,1]
       - 14680064*S[-2,1,1,-2,1,1,1,2]
       - 14680064*S[-2,1,1,-2,1,1,2,1]
       + 10289152*S[-2,1,1,-2,1,1,3]
       + 6684672*S[-2,1,1,-2,1,2,-2]
       - 14680064*S[-2,1,1,-2,1,2,1,1]
       + 12517376*S[-2,1,1,-2,1,2,2]
       + 10289152*S[-2,1,1,-2,1,3,1]
       - 7225344*S[-2,1,1,-2,1,4]
       - 442368*S[-2,1,1,-2,2]*z3
       - 11730944*S[-2,1,1,-2,2,-3]
       + 10682368*S[-2,1,1,-2,2,-2,1]
       + 6684672*S[-2,1,1,-2,2,1,-2]
       - 14680064*S[-2,1,1,-2,2,1,1,1]
       + 12517376*S[-2,1,1,-2,2,1,2]
       + 12517376*S[-2,1,1,-2,2,2,1]
       - 7995392*S[-2,1,1,-2,2,3]
       - 3784704*S[-2,1,1,-2,3,-2]
       + 10289152*S[-2,1,1,-2,3,1,1]
       - 7995392*S[-2,1,1,-2,3,2]
       - 7946240*S[-2,1,1,-2,4,1]
       + 5029888*S[-2,1,1,-2,5]
       + 5144576*S[-2,1,1,1,-6]
       - 10289152*S[-2,1,1,1,-5,1]
       - 6422528*S[-2,1,1,1,-4,-2]
       + 15925248*S[-2,1,1,1,-4,1,1]
       - 12615680*S[-2,1,1,1,-4,2]
       - 720896*S[-2,1,1,1,-3]*z3
       - 16220160*S[-2,1,1,1,-3,-3]
       + 15466496*S[-2,1,1,1,-3,-2,1]
       + 8192000*S[-2,1,1,1,-3,1,-2]
       - 16777216*S[-2,1,1,1,-3,1,1,1]
       + 14548992*S[-2,1,1,1,-3,1,2]
       + 14548992*S[-2,1,1,1,-3,2,1]
       - 9535488*S[-2,1,1,1,-3,3]
       - 14680064*S[-2,1,1,1,-2,-4]
       + 23003136*S[-2,1,1,1,-2,-3,1]
       + 3932160*S[-2,1,1,1,-2,-2,-2]
       - 20840448*S[-2,1,1,1,-2,-2,1,1]
       + 13697024*S[-2,1,1,1,-2,-2,2]
       + 524288*S[-2,1,1,1,-2,1]*z3
       + 12910592*S[-2,1,1,1,-2,1,-3]
       - 12058624*S[-2,1,1,1,-2,1,-2,1]
       - 6160384*S[-2,1,1,1,-2,1,1,-2]
       + 10485760*S[-2,1,1,1,-2,1,1,1,1]
       - 9961472*S[-2,1,1,1,-2,1,1,2]
       - 9961472*S[-2,1,1,1,-2,1,2,1]
       + 7143424*S[-2,1,1,1,-2,1,3]
       + 4980736*S[-2,1,1,1,-2,2,-2]
       - 9961472*S[-2,1,1,1,-2,2,1,1]
       + 8716288*S[-2,1,1,1,-2,2,2]
       + 7143424*S[-2,1,1,1,-2,3,1]
       - 5636096*S[-2,1,1,1,-2,4]
       - 32768*S[-2,1,1,1,1]*z5
       - 4194304*S[-2,1,1,1,1,-5]
       + 6029312*S[-2,1,1,1,1,-4,1]
       + 3145728*S[-2,1,1,1,1,-3,-2]
       - 6291456*S[-2,1,1,1,1,-3,1,1]
       + 5767168*S[-2,1,1,1,1,-3,2]
       + 131072*S[-2,1,1,1,1,-2]*z3
       + 6029312*S[-2,1,1,1,1,-2,-3]
       - 5767168*S[-2,1,1,1,1,-2,-2,1]
       - 2621440*S[-2,1,1,1,1,-2,1,-2]
       + 4194304*S[-2,1,1,1,1,-2,1,1,1]
       - 4194304*S[-2,1,1,1,1,-2,1,2]
       - 4194304*S[-2,1,1,1,1,-2,2,1]
       + 3407872*S[-2,1,1,1,1,-2,3]
       + 2883584*S[-2,1,1,1,1,4,1]
       - 3145728*S[-2,1,1,1,1,5]
       - 2031616*S[-2,1,1,1,2,-4]
       + 2621440*S[-2,1,1,1,2,-3,1]
       + 917504*S[-2,1,1,1,2,-2,-2]
       - 2097152*S[-2,1,1,1,2,-2,1,1]
       + 1835008*S[-2,1,1,1,2,-2,2]
       - 458752*S[-2,1,1,1,2,4]
       - 196608*S[-2,1,1,1,3]*z3
       - 786432*S[-2,1,1,1,3,-3]
       + 786432*S[-2,1,1,1,3,-2,1]
       - 2162688*S[-2,1,1,1,4,-2]
       + 10420224*S[-2,1,1,1,4,1,1]
       - 6848512*S[-2,1,1,1,4,2]
       - 12582912*S[-2,1,1,1,5,1]
       + 7831552*S[-2,1,1,1,6]
       - 106496*S[-2,1,1,2]*z5
       + 4423680*S[-2,1,1,2,-5]
       - 7667712*S[-2,1,1,2,-4,1]
       - 3768320*S[-2,1,1,2,-3,-2]
       + 9306112*S[-2,1,1,2,-3,1,1]
       - 7438336*S[-2,1,1,2,-3,2]
       - 262144*S[-2,1,1,2,-2]*z3
       - 6389760*S[-2,1,1,2,-2,-3]
       + 6160384*S[-2,1,1,2,-2,-2,1]
       + 3211264*S[-2,1,1,2,-2,1,-2]
       - 6815744*S[-2,1,1,2,-2,1,1,1]
       + 5832704*S[-2,1,1,2,-2,1,2]
       + 5832704*S[-2,1,1,2,-2,2,1]
       - 3833856*S[-2,1,1,2,-2,3]
       - 2031616*S[-2,1,1,2,1,-4]
       + 2621440*S[-2,1,1,2,1,-3,1]
       + 917504*S[-2,1,1,2,1,-2,-2]
       - 2097152*S[-2,1,1,2,1,-2,1,1]
       + 1835008*S[-2,1,1,2,1,-2,2]
       - 458752*S[-2,1,1,2,1,4]
       - 196608*S[-2,1,1,2,2]*z3
       - 786432*S[-2,1,1,2,2,-3]
       + 786432*S[-2,1,1,2,2,-2,1]
       - 196608*S[-2,1,1,2,3,-2]
       - 3080192*S[-2,1,1,2,4,1]
       + 3309568*S[-2,1,1,2,5]
       + 2662400*S[-2,1,1,3,-4]
       - 3768320*S[-2,1,1,3,-3,1]
       - 1196032*S[-2,1,1,3,-2,-2]
       + 3211264*S[-2,1,1,3,-2,1,1]
       - 2490368*S[-2,1,1,3,-2,2]
       - 196608*S[-2,1,1,3,1]*z3
       - 786432*S[-2,1,1,3,1,-3]
       + 786432*S[-2,1,1,3,1,-2,1]
       - 196608*S[-2,1,1,3,2,-2]
       + 598016*S[-2,1,1,3,4]
       + 294912*S[-2,1,1,4]*z3
       + 4005888*S[-2,1,1,4,-3]
       - 3784704*S[-2,1,1,4,-2,1]
       - 2457600*S[-2,1,1,4,1,-2]
       + 11468800*S[-2,1,1,4,1,1,1]
       - 7503872*S[-2,1,1,4,1,2]
       - 7503872*S[-2,1,1,4,2,1]
       + 3547136*S[-2,1,1,4,3]
       + 3112960*S[-2,1,1,5,-2]
       - 17498112*S[-2,1,1,5,1,1]
       + 10977280*S[-2,1,1,5,2]
       + 12238848*S[-2,1,1,6,1]
       - 5210112*S[-2,1,1,7]
       - 3858432*S[-2,1,2,-6]
       + 8683520*S[-2,1,2,-5,1]
       + 5046272*S[-2,1,2,-4,-2]
       - 15073280*S[-2,1,2,-4,1,1]
       + 11042816*S[-2,1,2,-4,2]
       + 532480*S[-2,1,2,-3]*z3
       + 12189696*S[-2,1,2,-3,-3]
       - 11599872*S[-2,1,2,-3,-2,1]
       - 6914048*S[-2,1,2,-3,1,-2]
       + 17694720*S[-2,1,2,-3,1,1,1]
       - 13893632*S[-2,1,2,-3,1,2]
       - 13893632*S[-2,1,2,-3,2,1]
       + 8192000*S[-2,1,2,-3,3]
       + 9715712*S[-2,1,2,-2,-4]
       - 15499264*S[-2,1,2,-2,-3,1]
       - 2408448*S[-2,1,2,-2,-2,-2]
       + 13959168*S[-2,1,2,-2,-2,1,1]
       - 8912896*S[-2,1,2,-2,-2,2]
       - 409600*S[-2,1,2,-2,1]*z3
       - 9961472*S[-2,1,2,-2,1,-3]
       + 9306112*S[-2,1,2,-2,1,-2,1]
       + 5439488*S[-2,1,2,-2,1,1,-2]
       - 12058624*S[-2,1,2,-2,1,1,1,1]
       + 10158080*S[-2,1,2,-2,1,1,2]
       + 10158080*S[-2,1,2,-2,1,2,1]
       - 6422528*S[-2,1,2,-2,1,3]
       - 4014080*S[-2,1,2,-2,2,-2]
       + 10158080*S[-2,1,2,-2,2,1,1]
       - 8028160*S[-2,1,2,-2,2,2]
       - 6422528*S[-2,1,2,-2,3,1]
       + 4177920*S[-2,1,2,-2,4]
       - 106496*S[-2,1,2,1]*z5
       + 4423680*S[-2,1,2,1,-5]
       - 7667712*S[-2,1,2,1,-4,1]
       - 3768320*S[-2,1,2,1,-3,-2]
       + 9306112*S[-2,1,2,1,-3,1,1]
       - 7438336*S[-2,1,2,1,-3,2]
       - 262144*S[-2,1,2,1,-2]*z3
       - 6389760*S[-2,1,2,1,-2,-3]
       + 6160384*S[-2,1,2,1,-2,-2,1]
       + 3211264*S[-2,1,2,1,-2,1,-2]
       - 6815744*S[-2,1,2,1,-2,1,1,1]
       + 5832704*S[-2,1,2,1,-2,1,2]
       + 5832704*S[-2,1,2,1,-2,2,1]
       - 3833856*S[-2,1,2,1,-2,3]
       - 2031616*S[-2,1,2,1,1,-4]
       + 2621440*S[-2,1,2,1,1,-3,1]
       + 917504*S[-2,1,2,1,1,-2,-2]
       - 2097152*S[-2,1,2,1,1,-2,1,1]
       + 1835008*S[-2,1,2,1,1,-2,2]
       - 458752*S[-2,1,2,1,1,4]
       - 196608*S[-2,1,2,1,2]*z3
       - 786432*S[-2,1,2,1,2,-3]
       + 786432*S[-2,1,2,1,2,-2,1]
       - 196608*S[-2,1,2,1,3,-2]
       - 3080192*S[-2,1,2,1,4,1]
       + 3309568*S[-2,1,2,1,5]
       + 2916352*S[-2,1,2,2,-4]
       - 4096000*S[-2,1,2,2,-3,1]
       - 1310720*S[-2,1,2,2,-2,-2]
       + 3473408*S[-2,1,2,2,-2,1,1]
       - 2719744*S[-2,1,2,2,-2,2]
       - 196608*S[-2,1,2,2,1]*z3
       - 786432*S[-2,1,2,2,1,-3]
       + 786432*S[-2,1,2,2,1,-2,1]
       - 196608*S[-2,1,2,2,2,-2]
       + 655360*S[-2,1,2,2,4]
       + 270336*S[-2,1,2,3]*z3
       + 1277952*S[-2,1,2,3,-3]
       - 1277952*S[-2,1,2,3,-2,1]
       - 196608*S[-2,1,2,3,1,-2]
       + 1523712*S[-2,1,2,4,-2]
       - 6979584*S[-2,1,2,4,1,1]
       + 4456448*S[-2,1,2,4,2]
       + 8519680*S[-2,1,2,5,1]
       - 5234688*S[-2,1,2,6]
       + 106496*S[-2,1,3]*z5
       - 3219456*S[-2,1,3,-5]
       + 6234112*S[-2,1,3,-4,1]
       + 2719744*S[-2,1,3,-3,-2]
       - 8323072*S[-2,1,3,-3,1,1]
       + 6078464*S[-2,1,3,-3,2]
       + 172032*S[-2,1,3,-2]*z3
       + 4063232*S[-2,1,3,-2,-3]
       - 3883008*S[-2,1,3,-2,-2,1]
       - 2342912*S[-2,1,3,-2,1,-2]
       + 6488064*S[-2,1,3,-2,1,1,1]
       - 4980736*S[-2,1,3,-2,1,2]
       - 4980736*S[-2,1,3,-2,2,1]
       + 2883584*S[-2,1,3,-2,3]
       + 2662400*S[-2,1,3,1,-4]
       - 3768320*S[-2,1,3,1,-3,1]
       - 1196032*S[-2,1,3,1,-2,-2]
       + 3211264*S[-2,1,3,1,-2,1,1]
       - 2490368*S[-2,1,3,1,-2,2]
       - 196608*S[-2,1,3,1,1]*z3
       - 786432*S[-2,1,3,1,1,-3]
       + 786432*S[-2,1,3,1,1,-2,1]
       - 196608*S[-2,1,3,1,2,-2]
       + 598016*S[-2,1,3,1,4]
       + 270336*S[-2,1,3,2]*z3
       + 1277952*S[-2,1,3,2,-3]
       - 1277952*S[-2,1,3,2,-2,1]
       - 196608*S[-2,1,3,2,1,-2]
       + 344064*S[-2,1,3,3,-2]
       + 1941504*S[-2,1,3,4,1]
       - 2121728*S[-2,1,3,5]
       - 3637248*S[-2,1,4,-4]
       + 6021120*S[-2,1,4,-3,1]
       + 966656*S[-2,1,4,-2,-2]
       - 5488640*S[-2,1,4,-2,1,1]
       + 3407872*S[-2,1,4,-2,2]
       + 294912*S[-2,1,4,1]*z3
       + 4005888*S[-2,1,4,1,-3]
       - 3899392*S[-2,1,4,1,-2,1]
       - 2539520*S[-2,1,4,1,1,-2]
       + 10551296*S[-2,1,4,1,1,1,1]
       - 6717440*S[-2,1,4,1,1,2]
       - 6717440*S[-2,1,4,1,2,1]
       + 3039232*S[-2,1,4,1,3]
       + 1662976*S[-2,1,4,2,-2]
       - 6717440*S[-2,1,4,2,1,1]
       + 4177920*S[-2,1,4,2,2]
       + 3039232*S[-2,1,4,3,1]
       - 1474560*S[-2,1,4,4]
       - 180224*S[-2,1,5]*z3
       - 4169728*S[-2,1,5,-3]
       + 3964928*S[-2,1,5,-2,1]
       + 3162112*S[-2,1,5,1,-2]
       - 16580608*S[-2,1,5,1,1,1]
       + 10256384*S[-2,1,5,1,2]
       + 10256384*S[-2,1,5,2,1]
       - 4513792*S[-2,1,5,3]
       - 1916928*S[-2,1,6,-2]
       + 12943360*S[-2,1,6,1,1]
       - 7766016*S[-2,1,6,2]
       - 5955584*S[-2,1,7,1]
       + 1794048*S[-2,1,8]
       + 53760*S[-2,2]*z7
       + 2084864*S[-2,2,-7]
       - 5742592*S[-2,2,-6,1]
       - 3342336*S[-2,2,-5,-2]
       + 12943360*S[-2,2,-5,1,1]
       - 8790016*S[-2,2,-5,2]
       - 401408*S[-2,2,-4]*z3
       - 10485760*S[-2,2,-4,-3]
       + 9830400*S[-2,2,-4,-2,1]
       + 6782976*S[-2,2,-4,1,-2]
       - 21954560*S[-2,2,-4,1,1,1]
       + 15908864*S[-2,2,-4,1,2]
       + 15908864*S[-2,2,-4,2,1]
       - 8589312*S[-2,2,-4,3]
       - 12566528*S[-2,2,-3,-4]
       + 20086784*S[-2,2,-3,-3,1]
       + 2834432*S[-2,2,-3,-2,-2]
       - 17694720*S[-2,2,-3,-2,1,1]
       + 11051008*S[-2,2,-3,-2,2]
       + 548864*S[-2,2,-3,1]*z3
       + 14827520*S[-2,2,-3,1,-3]
       - 13664256*S[-2,2,-3,1,-2,1]
       - 9076736*S[-2,2,-3,1,1,-2]
       + 24641536*S[-2,2,-3,1,1,1,1]
       - 19234816*S[-2,2,-3,1,1,2]
       - 19234816*S[-2,2,-3,1,2,1]
       + 11239424*S[-2,2,-3,1,3]
       + 6266880*S[-2,2,-3,2,-2]
       - 19234816*S[-2,2,-3,2,1,1]
       + 14254080*S[-2,2,-3,2,2]
       + 11239424*S[-2,2,-3,3,1]
       - 6299648*S[-2,2,-3,4]
       + 61440*S[-2,2,-2]*z5
       - 5324800*S[-2,2,-2,-5]
       + 12009472*S[-2,2,-2,-4,1]
       + 2932736*S[-2,2,-2,-3,-2]
       - 17891328*S[-2,2,-2,-3,1,1]
       + 11165696*S[-2,2,-2,-3,2]
       + 73728*S[-2,2,-2,-2]*z3
       + 3244032*S[-2,2,-2,-2,-3]
       - 2998272*S[-2,2,-2,-2,-2,1]
       - 2605056*S[-2,2,-2,-2,1,-2]
       + 14352384*S[-2,2,-2,-2,1,1,1]
       - 9142272*S[-2,2,-2,-2,1,2]
       - 9142272*S[-2,2,-2,-2,2,1]
       + 4186112*S[-2,2,-2,-2,3]
       + 10174464*S[-2,2,-2,1,-4]
       - 15794176*S[-2,2,-2,1,-3,1]
       - 2375680*S[-2,2,-2,1,-2,-2]
       + 13565952*S[-2,2,-2,1,-2,1,1]
       - 8667136*S[-2,2,-2,1,-2,2]
       - 393216*S[-2,2,-2,1,1]*z3
       - 11599872*S[-2,2,-2,1,1,-3]
       + 10485760*S[-2,2,-2,1,1,-2,1]
       + 6815744*S[-2,2,-2,1,1,1,-2]
       - 15728640*S[-2,2,-2,1,1,1,1,1]
       + 13238272*S[-2,2,-2,1,1,1,2]
       + 13238272*S[-2,2,-2,1,1,2,1]
       - 8355840*S[-2,2,-2,1,1,3]
       - 4882432*S[-2,2,-2,1,2,-2]
       + 13238272*S[-2,2,-2,1,2,1,1]
       - 10387456*S[-2,2,-2,1,2,2]
       - 8355840*S[-2,2,-2,1,3,1]
       + 5079040*S[-2,2,-2,1,4]
       + 270336*S[-2,2,-2,2]*z3
       + 7823360*S[-2,2,-2,2,-3]
       - 7127040*S[-2,2,-2,2,-2,1]
       - 4882432*S[-2,2,-2,2,1,-2]
       + 13238272*S[-2,2,-2,2,1,1,1]
       - 10387456*S[-2,2,-2,2,1,2]
       - 10387456*S[-2,2,-2,2,2,1]
       + 6103040*S[-2,2,-2,2,3]
       + 2547712*S[-2,2,-2,3,-2]
       - 8355840*S[-2,2,-2,3,1,1]
       + 6103040*S[-2,2,-2,3,2]
       + 5390336*S[-2,2,-2,4,1]
       - 3055616*S[-2,2,-2,5]
       - 3858432*S[-2,2,1,-6]
       + 8683520*S[-2,2,1,-5,1]
       + 5046272*S[-2,2,1,-4,-2]
       - 15073280*S[-2,2,1,-4,1,1]
       + 11042816*S[-2,2,1,-4,2]
       + 532480*S[-2,2,1,-3]*z3
       + 12189696*S[-2,2,1,-3,-3]
       - 11599872*S[-2,2,1,-3,-2,1]
       - 6914048*S[-2,2,1,-3,1,-2]
       + 17694720*S[-2,2,1,-3,1,1,1]
       - 13893632*S[-2,2,1,-3,1,2]
       - 13893632*S[-2,2,1,-3,2,1]
       + 8192000*S[-2,2,1,-3,3]
       + 9715712*S[-2,2,1,-2,-4]
       - 15499264*S[-2,2,1,-2,-3,1]
       - 2408448*S[-2,2,1,-2,-2,-2]
       + 13959168*S[-2,2,1,-2,-2,1,1]
       - 8912896*S[-2,2,1,-2,-2,2]
       - 409600*S[-2,2,1,-2,1]*z3
       - 9961472*S[-2,2,1,-2,1,-3]
       + 9306112*S[-2,2,1,-2,1,-2,1]
       + 5439488*S[-2,2,1,-2,1,1,-2]
       - 12058624*S[-2,2,1,-2,1,1,1,1]
       + 10158080*S[-2,2,1,-2,1,1,2]
       + 10158080*S[-2,2,1,-2,1,2,1]
       - 6422528*S[-2,2,1,-2,1,3]
       - 4014080*S[-2,2,1,-2,2,-2]
       + 10158080*S[-2,2,1,-2,2,1,1]
       - 8028160*S[-2,2,1,-2,2,2]
       - 6422528*S[-2,2,1,-2,3,1]
       + 4177920*S[-2,2,1,-2,4]
       - 106496*S[-2,2,1,1]*z5
       + 4423680*S[-2,2,1,1,-5]
       - 7667712*S[-2,2,1,1,-4,1]
       - 3768320*S[-2,2,1,1,-3,-2]
       + 9306112*S[-2,2,1,1,-3,1,1]
       - 7438336*S[-2,2,1,1,-3,2]
       - 262144*S[-2,2,1,1,-2]*z3
       - 6389760*S[-2,2,1,1,-2,-3]
       + 6160384*S[-2,2,1,1,-2,-2,1]
       + 3211264*S[-2,2,1,1,-2,1,-2]
       - 6815744*S[-2,2,1,1,-2,1,1,1]
       + 5832704*S[-2,2,1,1,-2,1,2]
       + 5832704*S[-2,2,1,1,-2,2,1]
       - 3833856*S[-2,2,1,1,-2,3]
       - 2031616*S[-2,2,1,1,1,-4]
       + 2621440*S[-2,2,1,1,1,-3,1]
       + 917504*S[-2,2,1,1,1,-2,-2]
       - 2097152*S[-2,2,1,1,1,-2,1,1]
       + 1835008*S[-2,2,1,1,1,-2,2]
       - 458752*S[-2,2,1,1,1,4]
       - 196608*S[-2,2,1,1,2]*z3
       - 786432*S[-2,2,1,1,2,-3]
       + 786432*S[-2,2,1,1,2,-2,1]
       - 196608*S[-2,2,1,1,3,-2]
       - 3080192*S[-2,2,1,1,4,1]
       + 3309568*S[-2,2,1,1,5]
       + 2916352*S[-2,2,1,2,-4]
       - 4096000*S[-2,2,1,2,-3,1]
       - 1310720*S[-2,2,1,2,-2,-2]
       + 3473408*S[-2,2,1,2,-2,1,1]
       - 2719744*S[-2,2,1,2,-2,2]
       - 196608*S[-2,2,1,2,1]*z3
       - 786432*S[-2,2,1,2,1,-3]
       + 786432*S[-2,2,1,2,1,-2,1]
       - 196608*S[-2,2,1,2,2,-2]
       + 655360*S[-2,2,1,2,4]
       + 270336*S[-2,2,1,3]*z3
       + 1277952*S[-2,2,1,3,-3]
       - 1277952*S[-2,2,1,3,-2,1]
       - 196608*S[-2,2,1,3,1,-2]
       + 1523712*S[-2,2,1,4,-2]
       - 6979584*S[-2,2,1,4,1,1]
       + 4456448*S[-2,2,1,4,2]
       + 8519680*S[-2,2,1,5,1]
       - 5234688*S[-2,2,1,6]
       + 114688*S[-2,2,2]*z5
       - 3842048*S[-2,2,2,-5]
       + 7340032*S[-2,2,2,-4,1]
       + 3350528*S[-2,2,2,-3,-2]
       - 9699328*S[-2,2,2,-3,1,1]
       + 7176192*S[-2,2,2,-3,2]
       + 229376*S[-2,2,2,-2]*z3
       + 5201920*S[-2,2,2,-2,-3]
       - 5013504*S[-2,2,2,-2,-2,1]
       - 2899968*S[-2,2,2,-2,1,-2]
       + 7536640*S[-2,2,2,-2,1,1,1]
       - 5865472*S[-2,2,2,-2,1,2]
       - 5865472*S[-2,2,2,-2,2,1]
       + 3448832*S[-2,2,2,-2,3]
       + 2916352*S[-2,2,2,1,-4]
       - 4096000*S[-2,2,2,1,-3,1]
       - 1310720*S[-2,2,2,1,-2,-2]
       + 3473408*S[-2,2,2,1,-2,1,1]
       - 2719744*S[-2,2,2,1,-2,2]
       - 196608*S[-2,2,2,1,1]*z3
       - 786432*S[-2,2,2,1,1,-3]
       + 786432*S[-2,2,2,1,1,-2,1]
       - 196608*S[-2,2,2,1,2,-2]
       + 655360*S[-2,2,2,1,4]
       + 294912*S[-2,2,2,2]*z3
       + 1376256*S[-2,2,2,2,-3]
       - 1376256*S[-2,2,2,2,-2,1]
       - 196608*S[-2,2,2,2,1,-2]
       + 368640*S[-2,2,2,3,-2]
       + 2506752*S[-2,2,2,4,1]
       - 2695168*S[-2,2,2,5]
       - 2543616*S[-2,2,3,-4]
       + 3801088*S[-2,2,3,-3,1]
       + 1073152*S[-2,2,3,-2,-2]
       - 3342336*S[-2,2,3,-2,1,1]
       + 2416640*S[-2,2,3,-2,2]
       + 270336*S[-2,2,3,1]*z3
       + 1277952*S[-2,2,3,1,-3]
       - 1277952*S[-2,2,3,1,-2,1]
       - 196608*S[-2,2,3,1,1,-2]
       + 368640*S[-2,2,3,2,-2]
       - 536576*S[-2,2,3,4]
       - 221184*S[-2,2,4]*z3
       - 2678784*S[-2,2,4,-3]
       + 2555904*S[-2,2,4,-2,1]
       + 1622016*S[-2,2,4,1,-2]
       - 7176192*S[-2,2,4,1,1,1]
       + 4571136*S[-2,2,4,1,2]
       + 4571136*S[-2,2,4,2,1]
       - 2093056*S[-2,2,4,3]
       - 1859584*S[-2,2,5,-2]
       + 10715136*S[-2,2,5,1,1]
       - 6594560*S[-2,2,5,2]
       - 7413760*S[-2,2,6,1]
       + 3117056*S[-2,2,7]
       + 2152448*S[-2,3,-6]
       - 5365760*S[-2,3,-5,1]
       - 2768896*S[-2,3,-4,-2]
       + 10158080*S[-2,3,-4,1,1]
       - 6979584*S[-2,3,-4,2]
       - 249856*S[-2,3,-3]*z3
       - 6320128*S[-2,3,-3,-3]
       + 5971968*S[-2,3,-3,-2,1]
       + 3997696*S[-2,3,-3,1,-2]
       - 12976128*S[-2,3,-3,1,1,1]
       + 9404416*S[-2,3,-3,1,2]
       + 9404416*S[-2,3,-3,2,1]
       - 5091328*S[-2,3,-3,3]
       - 4521984*S[-2,3,-2,-4]
       + 7315456*S[-2,3,-2,-3,1]
       + 983040*S[-2,3,-2,-2,-2]
       - 6569984*S[-2,3,-2,-2,1,1]
       + 4071424*S[-2,3,-2,-2,2]
       + 196608*S[-2,3,-2,1]*z3
       + 5283840*S[-2,3,-2,1,-3]
       - 4915200*S[-2,3,-2,1,-2,1]
       - 3260416*S[-2,3,-2,1,1,-2]
       + 9502720*S[-2,3,-2,1,1,1,1]
       - 7241728*S[-2,3,-2,1,1,2]
       - 7241728*S[-2,3,-2,1,2,1]
       + 4136960*S[-2,3,-2,1,3]
       + 2228224*S[-2,3,-2,2,-2]
       - 7241728*S[-2,3,-2,2,1,1]
       + 5267456*S[-2,3,-2,2,2]
       + 4136960*S[-2,3,-2,3,1]
       - 2252800*S[-2,3,-2,4]
       + 106496*S[-2,3,1]*z5
       - 3219456*S[-2,3,1,-5]
       + 6234112*S[-2,3,1,-4,1]
       + 2719744*S[-2,3,1,-3,-2]
       - 8323072*S[-2,3,1,-3,1,1]
       + 6078464*S[-2,3,1,-3,2]
       + 172032*S[-2,3,1,-2]*z3
       + 4063232*S[-2,3,1,-2,-3]
       - 3883008*S[-2,3,1,-2,-2,1]
       - 2342912*S[-2,3,1,-2,1,-2]
       + 6488064*S[-2,3,1,-2,1,1,1]
       - 4980736*S[-2,3,1,-2,1,2]
       - 4980736*S[-2,3,1,-2,2,1]
       + 2883584*S[-2,3,1,-2,3]
       + 2662400*S[-2,3,1,1,-4]
       - 3768320*S[-2,3,1,1,-3,1]
       - 1196032*S[-2,3,1,1,-2,-2]
       + 3211264*S[-2,3,1,1,-2,1,1]
       - 2490368*S[-2,3,1,1,-2,2]
       - 196608*S[-2,3,1,1,1]*z3
       - 786432*S[-2,3,1,1,1,-3]
       + 786432*S[-2,3,1,1,1,-2,1]
       - 196608*S[-2,3,1,1,2,-2]
       + 598016*S[-2,3,1,1,4]
       + 270336*S[-2,3,1,2]*z3
       + 1277952*S[-2,3,1,2,-3]
       - 1277952*S[-2,3,1,2,-2,1]
       - 196608*S[-2,3,1,2,1,-2]
       + 344064*S[-2,3,1,3,-2]
       + 1941504*S[-2,3,1,4,1]
       - 2121728*S[-2,3,1,5]
       - 2543616*S[-2,3,2,-4]
       + 3801088*S[-2,3,2,-3,1]
       + 1073152*S[-2,3,2,-2,-2]
       - 3342336*S[-2,3,2,-2,1,1]
       + 2416640*S[-2,3,2,-2,2]
       + 270336*S[-2,3,2,1]*z3
       + 1277952*S[-2,3,2,1,-3]
       - 1277952*S[-2,3,2,1,-2,1]
       - 196608*S[-2,3,2,1,1,-2]
       + 368640*S[-2,3,2,2,-2]
       - 536576*S[-2,3,2,4]
       - 217088*S[-2,3,3]*z3
       - 1212416*S[-2,3,3,-3]
       + 1212416*S[-2,3,3,-2,1]
       + 344064*S[-2,3,3,1,-2]
       - 794624*S[-2,3,4,-2]
       + 3284992*S[-2,3,4,1,1]
       - 2035712*S[-2,3,4,2]
       - 4030464*S[-2,3,5,1]
       + 2471936*S[-2,3,6]
       - 49152*S[-2,4]*z5
       + 2285568*S[-2,4,-5]
       - 5259264*S[-2,4,-4,1]
       - 1466368*S[-2,4,-3,-2]
       + 8298496*S[-2,4,-3,1,1]
       - 5152768*S[-2,4,-3,2]
       - 57344*S[-2,4,-2]*z3
       - 1828864*S[-2,4,-2,-3]
       + 1712128*S[-2,4,-2,-2,1]
       + 1290240*S[-2,4,-2,1,-2]
       - 7192576*S[-2,4,-2,1,1,1]
       + 4530176*S[-2,4,-2,1,2]
       + 4530176*S[-2,4,-2,2,1]
       - 2111488*S[-2,4,-2,3]
       - 3590144*S[-2,4,1,-4]
       + 6094848*S[-2,4,1,-3,1]
       + 987136*S[-2,4,1,-2,-2]
       - 5668864*S[-2,4,1,-2,1,1]
       + 3481600*S[-2,4,1,-2,2]
       + 311296*S[-2,4,1,1]*z3
       + 3940352*S[-2,4,1,1,-3]
       - 3932160*S[-2,4,1,1,-2,1]
       - 2506752*S[-2,4,1,1,1,-2]
       + 8847360*S[-2,4,1,1,1,1,1]
       - 5668864*S[-2,4,1,1,1,2]
       - 5668864*S[-2,4,1,1,2,1]
       + 2514944*S[-2,4,1,1,3]
       + 1613824*S[-2,4,1,2,-2]
       - 5668864*S[-2,4,1,2,1,1]
       + 3506176*S[-2,4,1,2,2]
       + 2514944*S[-2,4,1,3,1]
       - 1271808*S[-2,4,1,4]
       - 229376*S[-2,4,2]*z3
       - 2621440*S[-2,4,2,-3]
       + 2613248*S[-2,4,2,-2,1]
       + 1613824*S[-2,4,2,1,-2]
       - 5668864*S[-2,4,2,1,1,1]
       + 3506176*S[-2,4,2,1,2]
       + 3506176*S[-2,4,2,2,1]
       - 1503232*S[-2,4,2,3]
       - 794624*S[-2,4,3,-2]
       + 2514944*S[-2,4,3,1,1]
       - 1503232*S[-2,4,3,2]
       - 1634304*S[-2,4,4,1]
       + 1138688*S[-2,4,5]
       + 2820096*S[-2,5,-4]
       - 5021696*S[-2,5,-3,1]
       - 503808*S[-2,5,-2,-2]
       + 4734976*S[-2,5,-2,1,1]
       - 2695168*S[-2,5,-2,2]
       - 188416*S[-2,5,1]*z3
       - 4071424*S[-2,5,1,-3]
       + 3997696*S[-2,5,1,-2,1]
       + 3096576*S[-2,5,1,1,-2]
       - 14680064*S[-2,5,1,1,1,1]
       + 8880128*S[-2,5,1,1,2]
       + 8880128*S[-2,5,1,2,1]
       - 3760128*S[-2,5,1,3]
       - 1810432*S[-2,5,2,-2]
       + 8880128*S[-2,5,2,1,1]
       - 5283840*S[-2,5,2,2]
       - 3760128*S[-2,5,3,1]
       + 1398784*S[-2,5,4]
       + 69632*S[-2,6]*z3
       + 2232320*S[-2,6,-3]
       - 2142208*S[-2,6,-2,1]
       - 1847296*S[-2,6,1,-2]
       + 11452416*S[-2,6,1,1,1]
       - 6766592*S[-2,6,1,2]
       - 6766592*S[-2,6,2,1]
       + 2813952*S[-2,6,3]
       + 684032*S[-2,7,-2]
       - 5578752*S[-2,7,1,1]
       + 3235840*S[-2,7,2]
       + 1765376*S[-2,8,1]
       - 393216*S[-2,9]
       - 1064960*S[1,-10]
       + 3973120*S[1,-9,1]
       + 1646592*S[1,-8,-2]
       - 10125312*S[1,-8,1,1]
       + 6750208*S[1,-8,2]
       - 24576*S[1,-7]*z3
       + 6533120*S[1,-7,-3]
       - 5406720*S[1,-7,-2,1]
       - 4546560*S[1,-7,1,-2]
       + 15728640*S[1,-7,1,1,1]
       - 12034048*S[1,-7,1,2]
       - 12034048*S[1,-7,2,1]
       + 7204864*S[1,-7,3]
       + 13303808*S[1,-6,-4]
       - 17965056*S[1,-6,-3,1]
       - 2785280*S[1,-6,-2,-2]
       + 13713408*S[1,-6,-2,1,1]
       - 9465856*S[1,-6,-2,2]
       - 233472*S[1,-6,1]*z3
       - 14409728*S[1,-6,1,-3]
       + 11780096*S[1,-6,1,-2,1]
       + 7979008*S[1,-6,1,1,-2]
       - 10682368*S[1,-6,1,1,1,1]
       + 11583488*S[1,-6,1,1,2]
       + 11583488*S[1,-6,1,2,1]
       - 9379840*S[1,-6,1,3]
       - 6254592*S[1,-6,2,-2]
       + 11583488*S[1,-6,2,1,1]
       - 10944512*S[1,-6,2,2]
       - 9379840*S[1,-6,3,1]
       + 7069696*S[1,-6,4]
       - 31744*S[1,-5]*z5
       + 16564224*S[1,-5,-5]
       - 29696000*S[1,-5,-4,1]
       - 9314304*S[1,-5,-3,-2]
       + 36143104*S[1,-5,-3,1,1]
       - 25968640*S[1,-5,-3,2]
       - 143360*S[1,-5,-2]*z3
       - 10756096*S[1,-5,-2,-3]
       + 9453568*S[1,-5,-2,-2,1]
       + 7421952*S[1,-5,-2,1,-2]
       - 25165824*S[1,-5,-2,1,1,1]
       + 18661376*S[1,-5,-2,1,2]
       + 18661376*S[1,-5,-2,2,1]
       - 10592256*S[1,-5,-2,3]
       - 23683072*S[1,-5,1,-4]
       + 30703616*S[1,-5,1,-3,1]
       + 6569984*S[1,-5,1,-2,-2]
       - 22806528*S[1,-5,1,-2,1,1]
       + 17055744*S[1,-5,1,-2,2]
       + 999424*S[1,-5,1,1]*z3
       + 19529728*S[1,-5,1,1,-3]
       - 15990784*S[1,-5,1,1,-2,1]
       - 6881280*S[1,-5,1,1,1,-2]
       - 3932160*S[1,-5,1,1,1,2]
       - 3932160*S[1,-5,1,1,2,1]
       + 6488064*S[1,-5,1,1,3]
       + 7487488*S[1,-5,1,2,-2]
       - 3932160*S[1,-5,1,2,1,1]
       + 6979584*S[1,-5,1,2,2]
       + 6488064*S[1,-5,1,3,1]
       - 9134080*S[1,-5,1,4]
       - 655360*S[1,-5,2]*z3
       - 16596992*S[1,-5,2,-3]
       + 13647872*S[1,-5,2,-2,1]
       + 7487488*S[1,-5,2,1,-2]
       - 3932160*S[1,-5,2,1,1,1]
       + 6979584*S[1,-5,2,1,2]
       + 6979584*S[1,-5,2,2,1]
       - 7438336*S[1,-5,2,3]
       - 5644288*S[1,-5,3,-2]
       + 6488064*S[1,-5,3,1,1]
       - 7438336*S[1,-5,3,2]
       - 10575872*S[1,-5,4,1]
       + 9388032*S[1,-5,5]
       + 12713984*S[1,-4,-6]
       - 28852224*S[1,-4,-5,1]
       - 13094912*S[1,-4,-4,-2]
       + 47947776*S[1,-4,-4,1,1]
       - 34271232*S[1,-4,-4,2]
       - 638976*S[1,-4,-3]*z3
       - 26624000*S[1,-4,-3,-3]
       + 23740416*S[1,-4,-3,-2,1]
       + 17645568*S[1,-4,-3,1,-2]
       - 54329344*S[1,-4,-3,1,1,1]
       + 40566784*S[1,-4,-3,1,2]
       + 40566784*S[1,-4,-3,2,1]
       - 23068672*S[1,-4,-3,3]
       - 16781312*S[1,-4,-2,-4]
       + 25812992*S[1,-4,-2,-3,1]
       + 3366912*S[1,-4,-2,-2,-2]
       - 21905408*S[1,-4,-2,-2,1,1]
       + 13713408*S[1,-4,-2,-2,2]
       + 614400*S[1,-4,-2,1]*z3
       + 20889600*S[1,-4,-2,1,-3]
       - 18677760*S[1,-4,-2,1,-2,1]
       - 13172736*S[1,-4,-2,1,1,-2]
       + 36372480*S[1,-4,-2,1,1,1,1]
       - 27885568*S[1,-4,-2,1,1,2]
       - 27885568*S[1,-4,-2,1,2,1]
       + 16367616*S[1,-4,-2,1,3]
       + 9068544*S[1,-4,-2,2,-2]
       - 27885568*S[1,-4,-2,2,1,1]
       + 20660224*S[1,-4,-2,2,2]
       + 16367616*S[1,-4,-2,3,1]
       - 9052160*S[1,-4,-2,4]
       + 204800*S[1,-4,1]*z5
       - 23789568*S[1,-4,1,-5]
       + 41172992*S[1,-4,1,-4,1]
       + 15605760*S[1,-4,1,-3,-2]
       - 48627712*S[1,-4,1,-3,1,1]
       + 36872192*S[1,-4,1,-3,2]
       + 466944*S[1,-4,1,-2]*z3
       + 19906560*S[1,-4,1,-2,-3]
       - 17760256*S[1,-4,1,-2,-2,1]
       - 12189696*S[1,-4,1,-2,1,-2]
       + 33488896*S[1,-4,1,-2,1,1,1]
       - 26378240*S[1,-4,1,-2,1,2]
       - 26378240*S[1,-4,1,-2,2,1]
       + 16023552*S[1,-4,1,-2,3]
       + 26681344*S[1,-4,1,1,-4]
       - 33882112*S[1,-4,1,1,-3,1]
       - 9158656*S[1,-4,1,1,-2,-2]
       + 25231360*S[1,-4,1,1,-2,1,1]
       - 20103168*S[1,-4,1,1,-2,2]
       - 1654784*S[1,-4,1,1,1]*z3
       - 14548992*S[1,-4,1,1,1,-3]
       + 12582912*S[1,-4,1,1,1,-2,1]
       + 2031616*S[1,-4,1,1,1,1,-2]
       - 1966080*S[1,-4,1,1,1,3]
       - 4636672*S[1,-4,1,1,2,-2]
       - 1966080*S[1,-4,1,1,2,2]
       - 1966080*S[1,-4,1,1,3,1]
       + 8019968*S[1,-4,1,1,4]
       + 1302528*S[1,-4,1,2]*z3
       + 16236544*S[1,-4,1,2,-3]
       - 13778944*S[1,-4,1,2,-2,1]
       - 4636672*S[1,-4,1,2,1,-2]
       - 1966080*S[1,-4,1,2,1,2]
       - 1966080*S[1,-4,1,2,2,1]
       + 3932160*S[1,-4,1,2,3]
       + 5128192*S[1,-4,1,3,-2]
       - 1966080*S[1,-4,1,3,1,1]
       + 3932160*S[1,-4,1,3,2]
       + 12320768*S[1,-4,1,4,1]
       - 13860864*S[1,-4,1,5]
       - 22523904*S[1,-4,2,-4]
       + 29499392*S[1,-4,2,-3,1]
       + 7045120*S[1,-4,2,-2,-2]
       - 22249472*S[1,-4,2,-2,1,1]
       + 16867328*S[1,-4,2,-2,2]
       + 1302528*S[1,-4,2,1]*z3
       + 16236544*S[1,-4,2,1,-3]
       - 13778944*S[1,-4,2,1,-2,1]
       - 4636672*S[1,-4,2,1,1,-2]
       - 1966080*S[1,-4,2,1,1,2]
       - 1966080*S[1,-4,2,1,2,1]
       + 3932160*S[1,-4,2,1,3]
       + 5832704*S[1,-4,2,2,-2]
       - 1966080*S[1,-4,2,2,1,1]
       + 4177920*S[1,-4,2,2,2]
       + 3932160*S[1,-4,2,3,1]
       - 7577600*S[1,-4,2,4]
       - 700416*S[1,-4,3]*z3
       - 12394496*S[1,-4,3,-3]
       + 10436608*S[1,-4,3,-2,1]
       + 5128192*S[1,-4,3,1,-2]
       - 1966080*S[1,-4,3,1,1,1]
       + 3932160*S[1,-4,3,1,2]
       + 3932160*S[1,-4,3,2,1]
       - 4530176*S[1,-4,3,3]
       - 5103616*S[1,-4,4,-2]
       + 14393344*S[1,-4,4,1,1]
       - 10911744*S[1,-4,4,2]
       - 17694720*S[1,-4,5,1]
       + 11452416*S[1,-4,6]
       + 26880*S[1,-3]*z7
       + 6119424*S[1,-3,-7]
       - 16687104*S[1,-3,-6,1]
       - 8921088*S[1,-3,-5,-2]
       + 34996224*S[1,-3,-5,1,1]
       - 24354816*S[1,-3,-5,2]
       - 745472*S[1,-3,-4]*z3
       - 25747456*S[1,-3,-4,-3]
       + 23183360*S[1,-3,-4,-2,1]
       + 17170432*S[1,-3,-4,1,-2]
       - 54329344*S[1,-3,-4,1,1,1]
       + 40075264*S[1,-3,-4,1,2]
       + 40075264*S[1,-3,-4,2,1]
       - 22323200*S[1,-3,-4,3]
       - 28524544*S[1,-3,-3,-4]
       + 44122112*S[1,-3,-3,-3,1]
       + 6152192*S[1,-3,-3,-2,-2]
       - 37584896*S[1,-3,-3,-2,1,1]
       + 23658496*S[1,-3,-3,-2,2]
       + 1204224*S[1,-3,-3,1]*z3
       + 34701312*S[1,-3,-3,1,-3]
       - 31195136*S[1,-3,-3,1,-2,1]
       - 21397504*S[1,-3,-3,1,1,-2]
       + 57016320*S[1,-3,-3,1,1,1,1]
       - 44761088*S[1,-3,-3,1,1,2]
       - 44761088*S[1,-3,-3,1,2,1]
       + 26607616*S[1,-3,-3,1,3]
       + 14901248*S[1,-3,-3,2,-2]
       - 44761088*S[1,-3,-3,2,1,1]
       + 33505280*S[1,-3,-3,2,2]
       + 26607616*S[1,-3,-3,3,1]
       - 15040512*S[1,-3,-3,4]
       + 61440*S[1,-3,-2]*z5
       - 11747328*S[1,-3,-2,-5]
       + 26034176*S[1,-3,-2,-4,1]
       + 6348800*S[1,-3,-2,-3,-2]
       - 38502400*S[1,-3,-2,-3,1,1]
       + 24018944*S[1,-3,-2,-3,2]
       + 122880*S[1,-3,-2,-2]*z3
       + 6914048*S[1,-3,-2,-2,-3]
       - 6406144*S[1,-3,-2,-2,-2,1]
       - 5652480*S[1,-3,-2,-2,1,-2]
       + 31260672*S[1,-3,-2,-2,1,1,1]
       - 19775488*S[1,-3,-2,-2,1,2]
       - 19775488*S[1,-3,-2,-2,2,1]
       + 9060352*S[1,-3,-2,-2,3]
       + 22421504*S[1,-3,-2,1,-4]
       - 34340864*S[1,-3,-2,1,-3,1]
       - 5275648*S[1,-3,-2,1,-2,-2]
       + 29163520*S[1,-3,-2,1,-2,1,1]
       - 18694144*S[1,-3,-2,1,-2,2]
       - 1015808*S[1,-3,-2,1,1]*z3
       - 25690112*S[1,-3,-2,1,1,-3]
       + 23068672*S[1,-3,-2,1,1,-2,1]
       + 14811136*S[1,-3,-2,1,1,1,-2]
       - 34078720*S[1,-3,-2,1,1,1,1,1]
       + 28835840*S[1,-3,-2,1,1,1,2]
       + 28835840*S[1,-3,-2,1,1,2,1]
       - 18284544*S[1,-3,-2,1,1,3]
       - 10780672*S[1,-3,-2,1,2,-2]
       + 28835840*S[1,-3,-2,1,2,1,1]
       - 22675456*S[1,-3,-2,1,2,2]
       - 18284544*S[1,-3,-2,1,3,1]
       + 11280384*S[1,-3,-2,1,4]
       + 630784*S[1,-3,-2,2]*z3
       + 17375232*S[1,-3,-2,2,-3]
       - 15646720*S[1,-3,-2,2,-2,1]
       - 10780672*S[1,-3,-2,2,1,-2]
       + 28835840*S[1,-3,-2,2,1,1,1]
       - 22675456*S[1,-3,-2,2,1,2]
       - 22675456*S[1,-3,-2,2,2,1]
       + 13426688*S[1,-3,-2,2,3]
       + 5685248*S[1,-3,-2,3,-2]
       - 18284544*S[1,-3,-2,3,1,1]
       + 13426688*S[1,-3,-2,3,2]
       + 11845632*S[1,-3,-2,4,1]
       - 6701056*S[1,-3,-2,5]
       - 14172160*S[1,-3,1,-6]
       + 30343168*S[1,-3,1,-5,1]
       + 15572992*S[1,-3,1,-4,-2]
       - 48398336*S[1,-3,1,-4,1,1]
       + 36216832*S[1,-3,1,-4,2]
       + 1048576*S[1,-3,1,-3]*z3
       + 33456128*S[1,-3,1,-3,-3]
       - 30113792*S[1,-3,1,-3,-2,1]
       - 20021248*S[1,-3,1,-3,1,-2]
       + 52297728*S[1,-3,1,-3,1,1,1]
       - 41582592*S[1,-3,1,-3,1,2]
       - 41582592*S[1,-3,1,-3,2,1]
       + 25264128*S[1,-3,1,-3,3]
       + 23060480*S[1,-3,1,-2,-4]
       - 34832384*S[1,-3,1,-2,-3,1]
       - 5259264*S[1,-3,1,-2,-2,-2]
       + 29425664*S[1,-3,1,-2,-2,1,1]
       - 19054592*S[1,-3,1,-2,-2,2]
       - 901120*S[1,-3,1,-2,1]*z3
       - 25591808*S[1,-3,1,-2,1,-3]
       + 22872064*S[1,-3,1,-2,1,-2,1]
       + 14483456*S[1,-3,1,-2,1,1,-2]
       - 32768000*S[1,-3,1,-2,1,1,1,1]
       + 27656192*S[1,-3,1,-2,1,1,2]
       + 27656192*S[1,-3,1,-2,1,2,1]
       - 17793024*S[1,-3,1,-2,1,3]
       - 10698752*S[1,-3,1,-2,2,-2]
       + 27656192*S[1,-3,1,-2,2,1,1]
       - 22020096*S[1,-3,1,-2,2,2]
       - 17793024*S[1,-3,1,-2,3,1]
       + 11296768*S[1,-3,1,-2,4]
       - 364544*S[1,-3,1,1]*z5
       + 21069824*S[1,-3,1,1,-5]
       - 34897920*S[1,-3,1,1,-4,1]
       - 15269888*S[1,-3,1,1,-3,-2]
       + 39845888*S[1,-3,1,1,-3,1,1]
       - 32014336*S[1,-3,1,1,-3,2]
       - 704512*S[1,-3,1,1,-2]*z3
       - 21987328*S[1,-3,1,1,-2,-3]
       + 19988480*S[1,-3,1,1,-2,-2,1]
       + 11730944*S[1,-3,1,1,-2,1,-2]
       - 26738688*S[1,-3,1,1,-2,1,1,1]
       + 22740992*S[1,-3,1,1,-2,1,2]
       + 22740992*S[1,-3,1,1,-2,2,1]
       - 14974976*S[1,-3,1,1,-2,3]
       - 16384000*S[1,-3,1,1,1,-4]
       + 20578304*S[1,-3,1,1,1,-3,1]
       + 6553600*S[1,-3,1,1,1,-2,-2]
       - 15466496*S[1,-3,1,1,1,-2,1,1]
       + 13107200*S[1,-3,1,1,1,-2,2]
       + 1048576*S[1,-3,1,1,1,1]*z3
       + 4194304*S[1,-3,1,1,1,1,-3]
       - 4194304*S[1,-3,1,1,1,1,-2,1]
       + 1048576*S[1,-3,1,1,1,2,-2]
       - 4063232*S[1,-3,1,1,1,4]
       - 1212416*S[1,-3,1,1,2]*z3
       - 8257536*S[1,-3,1,1,2,-3]
       + 7471104*S[1,-3,1,1,2,-2,1]
       + 1048576*S[1,-3,1,1,2,1,-2]
       - 786432*S[1,-3,1,1,2,3]
       - 2392064*S[1,-3,1,1,3,-2]
       - 786432*S[1,-3,1,1,3,2]
       - 10780672*S[1,-3,1,1,4,1]
       + 13271040*S[1,-3,1,1,5]
       + 17227776*S[1,-3,1,2,-4]
       - 22380544*S[1,-3,1,2,-3,1]
       - 6340608*S[1,-3,1,2,-2,-2]
       + 17104896*S[1,-3,1,2,-2,1,1]
       - 13598720*S[1,-3,1,2,-2,2]
       - 1212416*S[1,-3,1,2,1]*z3
       - 8257536*S[1,-3,1,2,1,-3]
       + 7471104*S[1,-3,1,2,1,-2,1]
       + 1048576*S[1,-3,1,2,1,1,-2]
       - 786432*S[1,-3,1,2,1,3]
       - 2523136*S[1,-3,1,2,2,-2]
       - 786432*S[1,-3,1,2,2,2]
       - 786432*S[1,-3,1,2,3,1]
       + 4743168*S[1,-3,1,2,4]
       + 868352*S[1,-3,1,3]*z3
       + 8716288*S[1,-3,1,3,-3]
       - 7634944*S[1,-3,1,3,-2,1]
       - 2392064*S[1,-3,1,3,1,-2]
       - 786432*S[1,-3,1,3,1,2]
       - 786432*S[1,-3,1,3,2,1]
       + 1671168*S[1,-3,1,3,3]
       + 5005312*S[1,-3,1,4,-2]
       - 15499264*S[1,-3,1,4,1,1]
       + 11100160*S[1,-3,1,4,2]
       + 21397504*S[1,-3,1,5,1]
       - 14532608*S[1,-3,1,6]
       + 243712*S[1,-3,2]*z5
       - 16793600*S[1,-3,2,-5]
       + 29466624*S[1,-3,2,-4,1]
       + 11829248*S[1,-3,2,-3,-2]
       - 35356672*S[1,-3,2,-3,1,1]
       + 26869760*S[1,-3,2,-3,2]
       + 475136*S[1,-3,2,-2]*z3
       + 15826944*S[1,-3,2,-2,-3]
       - 14336000*S[1,-3,2,-2,-2,1]
       - 9322496*S[1,-3,2,-2,1,-2]
       + 24641536*S[1,-3,2,-2,1,1,1]
       - 19562496*S[1,-3,2,-2,1,2]
       - 19562496*S[1,-3,2,-2,2,1]
       + 11927552*S[1,-3,2,-2,3]
       + 17227776*S[1,-3,2,1,-4]
       - 22380544*S[1,-3,2,1,-3,1]
       - 6340608*S[1,-3,2,1,-2,-2]
       + 17104896*S[1,-3,2,1,-2,1,1]
       - 13598720*S[1,-3,2,1,-2,2]
       - 1212416*S[1,-3,2,1,1]*z3
       - 8257536*S[1,-3,2,1,1,-3]
       + 7471104*S[1,-3,2,1,1,-2,1]
       + 1048576*S[1,-3,2,1,1,1,-2]
       - 786432*S[1,-3,2,1,1,3]
       - 2523136*S[1,-3,2,1,2,-2]
       - 786432*S[1,-3,2,1,2,2]
       - 786432*S[1,-3,2,1,3,1]
       + 4743168*S[1,-3,2,1,4]
       + 1073152*S[1,-3,2,2]*z3
       + 9961472*S[1,-3,2,2,-3]
       - 8781824*S[1,-3,2,2,-2,1]
       - 2523136*S[1,-3,2,2,1,-2]
       - 786432*S[1,-3,2,2,1,2]
       - 786432*S[1,-3,2,2,2,1]
       + 1769472*S[1,-3,2,2,3]
       + 3047424*S[1,-3,2,3,-2]
       - 786432*S[1,-3,2,3,1,1]
       + 1769472*S[1,-3,2,3,2]
       + 8740864*S[1,-3,2,4,1]
       - 10092544*S[1,-3,2,5]
       - 12550144*S[1,-3,3,-4]
       + 16891904*S[1,-3,3,-3,1]
       + 4096000*S[1,-3,3,-2,-2]
       - 13172736*S[1,-3,3,-2,1,1]
       + 9830400*S[1,-3,3,-2,2]
       + 868352*S[1,-3,3,1]*z3
       + 8716288*S[1,-3,3,1,-3]
       - 7634944*S[1,-3,3,1,-2,1]
       - 2392064*S[1,-3,3,1,1,-2]
       - 786432*S[1,-3,3,1,1,2]
       - 786432*S[1,-3,3,1,2,1]
       + 1671168*S[1,-3,3,1,3]
       + 3047424*S[1,-3,3,2,-2]
       - 786432*S[1,-3,3,2,1,1]
       + 1769472*S[1,-3,3,2,2]
       + 1671168*S[1,-3,3,3,1]
       - 3850240*S[1,-3,3,4]
       - 442368*S[1,-3,4]*z3
       - 9101312*S[1,-3,4,-3]
       + 8085504*S[1,-3,4,-2,1]
       + 5201920*S[1,-3,4,1,-2]
       - 16416768*S[1,-3,4,1,1,1]
       + 11460608*S[1,-3,4,1,2]
       + 11460608*S[1,-3,4,2,1]
       - 6332416*S[1,-3,4,3]
       - 4784128*S[1,-3,5,-2]
       + 24150016*S[1,-3,5,1,1]
       - 15564800*S[1,-3,5,2]
       - 17391616*S[1,-3,6,1]
       + 7741440*S[1,-3,7]
       + 1564672*S[1,-2,-8]
       - 5005312*S[1,-2,-7,1]
       - 2510848*S[1,-2,-6,-2]
       + 12795904*S[1,-2,-6,1,1]
       - 8392704*S[1,-2,-6,2]
       - 262144*S[1,-2,-5]*z3
       - 9650176*S[1,-2,-5,-3]
       + 8732672*S[1,-2,-5,-2,1]
       + 6799360*S[1,-2,-5,1,-2]
       - 25165824*S[1,-2,-5,1,1,1]
       + 17809408*S[1,-2,-5,1,2]
       + 17809408*S[1,-2,-5,2,1]
       - 9453568*S[1,-2,-5,3]
       - 15179776*S[1,-2,-4,-4]
       + 23838720*S[1,-2,-4,-3,1]
       + 3186688*S[1,-2,-4,-2,-2]
       - 20480000*S[1,-2,-4,-2,1,1]
       + 12689408*S[1,-2,-4,-2,2]
       + 614400*S[1,-2,-4,1]*z3
       + 19300352*S[1,-2,-4,1,-3]
       - 17399808*S[1,-2,-4,1,-2,1]
       - 12517376*S[1,-2,-4,1,1,-2]
       + 36372480*S[1,-2,-4,1,1,1,1]
       - 27885568*S[1,-2,-4,1,1,2]
       - 27885568*S[1,-2,-4,1,2,1]
       + 16056320*S[1,-2,-4,1,3]
       + 8429568*S[1,-2,-4,2,-2]
       - 27885568*S[1,-2,-4,2,1,1]
       + 20348928*S[1,-2,-4,2,2]
       + 16056320*S[1,-2,-4,3,1]
       - 8544256*S[1,-2,-4,4]
       + 79872*S[1,-2,-3]*z5
       - 10960896*S[1,-2,-3,-5]
       + 24559616*S[1,-2,-3,-4,1]
       + 6094848*S[1,-2,-3,-3,-2]
       - 36601856*S[1,-2,-3,-3,1,1]
       + 22716416*S[1,-2,-3,-3,2]
       + 139264*S[1,-2,-3,-2]*z3
       + 6766592*S[1,-2,-3,-2,-3]
       - 6340608*S[1,-2,-3,-2,-2,1]
       - 5488640*S[1,-2,-3,-2,1,-2]
       + 29884416*S[1,-2,-3,-2,1,1,1]
       - 18808832*S[1,-2,-3,-2,1,2]
       - 18808832*S[1,-2,-3,-2,2,1]
       + 8519680*S[1,-2,-3,-2,3]
       + 21266432*S[1,-2,-3,1,-4]
       - 32702464*S[1,-2,-3,1,-3,1]
       - 4997120*S[1,-2,-3,1,-2,-2]
       + 27852800*S[1,-2,-3,1,-2,1,1]
       - 17743872*S[1,-2,-3,1,-2,2]
       - 819200*S[1,-2,-3,1,1]*z3
       - 24903680*S[1,-2,-3,1,1,-3]
       + 22282240*S[1,-2,-3,1,1,-2,1]
       + 14811136*S[1,-2,-3,1,1,1,-2]
       - 34078720*S[1,-2,-3,1,1,1,1,1]
       + 28835840*S[1,-2,-3,1,1,1,2]
       + 28835840*S[1,-2,-3,1,1,2,1]
       - 18284544*S[1,-2,-3,1,1,3]
       - 10584064*S[1,-2,-3,1,2,-2]
       + 28835840*S[1,-2,-3,1,2,1,1]
       - 22675456*S[1,-2,-3,1,2,2]
       - 18284544*S[1,-2,-3,1,3,1]
       + 11091968*S[1,-2,-3,1,4]
       + 532480*S[1,-2,-3,2]*z3
       + 16637952*S[1,-2,-3,2,-3]
       - 14958592*S[1,-2,-3,2,-2,1]
       - 10584064*S[1,-2,-3,2,1,-2]
       + 28835840*S[1,-2,-3,2,1,1,1]
       - 22675456*S[1,-2,-3,2,1,2]
       - 22675456*S[1,-2,-3,2,2,1]
       + 13377536*S[1,-2,-3,2,3]
       + 5455872*S[1,-2,-3,3,-2]
       - 18284544*S[1,-2,-3,3,1,1]
       + 13377536*S[1,-2,-3,3,2]
       + 11763712*S[1,-2,-3,4,1]
       - 6537216*S[1,-2,-3,5]
       - 3067904*S[1,-2,-2,-6]
       + 9420800*S[1,-2,-2,-5,1]
       + 3309568*S[1,-2,-2,-4,-2]
       - 20545536*S[1,-2,-2,-4,1,1]
       + 12509184*S[1,-2,-2,-4,2]
       + 147456*S[1,-2,-2,-3]*z3
       + 6799360*S[1,-2,-2,-3,-3]
       - 6455296*S[1,-2,-2,-3,-2,1]
       - 5603328*S[1,-2,-2,-3,1,-2]
       + 29360128*S[1,-2,-2,-3,1,1,1]
       - 18350080*S[1,-2,-2,-3,1,2]
       - 18350080*S[1,-2,-2,-3,2,1]
       + 8175616*S[1,-2,-2,-3,3]
       + 3751936*S[1,-2,-2,-2,-4]
       - 6717440*S[1,-2,-2,-2,-3,1]
       - 491520*S[1,-2,-2,-2,-2,-2]
       + 6258688*S[1,-2,-2,-2,-2,1,1]
       - 3440640*S[1,-2,-2,-2,-2,2]
       - 147456*S[1,-2,-2,-2,1]*z3
       - 6193152*S[1,-2,-2,-2,1,-3]
       + 5931008*S[1,-2,-2,-2,1,-2,1]
       + 5013504*S[1,-2,-2,-2,1,1,-2]
       - 22937600*S[1,-2,-2,-2,1,1,1,1]
       + 14647296*S[1,-2,-2,-2,1,1,2]
       + 14647296*S[1,-2,-2,-2,1,2,1]
       - 6651904*S[1,-2,-2,-2,1,3]
       - 2867200*S[1,-2,-2,-2,2,-2]
       + 14647296*S[1,-2,-2,-2,2,1,1]
       - 9125888*S[1,-2,-2,-2,2,2]
       - 6651904*S[1,-2,-2,-2,3,1]
       + 2433024*S[1,-2,-2,-2,4]
       - 77824*S[1,-2,-2,1]*z5
       + 8781824*S[1,-2,-2,1,-5]
       - 19415040*S[1,-2,-2,1,-4,1]
       - 5242880*S[1,-2,-2,1,-3,-2]
       + 28508160*S[1,-2,-2,1,-3,1,1]
       - 18006016*S[1,-2,-2,1,-3,2]
       - 147456*S[1,-2,-2,1,-2]*z3
       - 6062080*S[1,-2,-2,1,-2,-3]
       + 5734400*S[1,-2,-2,1,-2,-2,1]
       + 4751360*S[1,-2,-2,1,-2,1,-2]
       - 23068672*S[1,-2,-2,1,-2,1,1,1]
       + 14843904*S[1,-2,-2,1,-2,1,2]
       + 14843904*S[1,-2,-2,1,-2,2,1]
       - 6881280*S[1,-2,-2,1,-2,3]
       - 16236544*S[1,-2,-2,1,1,-4]
       + 24510464*S[1,-2,-2,1,1,-3,1]
       + 4096000*S[1,-2,-2,1,1,-2,-2]
       - 20709376*S[1,-2,-2,1,1,-2,1,1]
       + 13500416*S[1,-2,-2,1,1,-2,2]
       + 524288*S[1,-2,-2,1,1,1]*z3
       + 17760256*S[1,-2,-2,1,1,1,-3]
       - 15728640*S[1,-2,-2,1,1,1,-2,1]
       - 9830400*S[1,-2,-2,1,1,1,1,-2]
       + 18350080*S[1,-2,-2,1,1,1,1,1,1]
       - 17039360*S[1,-2,-2,1,1,1,1,2]
       - 17039360*S[1,-2,-2,1,1,1,2,1]
       + 11862016*S[1,-2,-2,1,1,1,3]
       + 7405568*S[1,-2,-2,1,1,2,-2]
       - 17039360*S[1,-2,-2,1,1,2,1,1]
       + 14417920*S[1,-2,-2,1,1,2,2]
       + 11862016*S[1,-2,-2,1,1,3,1]
       - 8077312*S[1,-2,-2,1,1,4]
       - 376832*S[1,-2,-2,1,2]*z3
       - 12320768*S[1,-2,-2,1,2,-3]
       + 11010048*S[1,-2,-2,1,2,-2,1]
       + 7405568*S[1,-2,-2,1,2,1,-2]
       - 17039360*S[1,-2,-2,1,2,1,1,1]
       + 14417920*S[1,-2,-2,1,2,1,2]
       + 14417920*S[1,-2,-2,1,2,2,1]
       - 9142272*S[1,-2,-2,1,2,3]
       - 4014080*S[1,-2,-2,1,3,-2]
       + 11862016*S[1,-2,-2,1,3,1,1]
       - 9142272*S[1,-2,-2,1,3,2]
       - 8896512*S[1,-2,-2,1,4,1]
       + 5373952*S[1,-2,-2,1,5]
       + 10371072*S[1,-2,-2,2,-4]
       - 16007168*S[1,-2,-2,2,-3,1]
       - 2457600*S[1,-2,-2,2,-2,-2]
       + 13664256*S[1,-2,-2,2,-2,1,1]
       - 8667136*S[1,-2,-2,2,-2,2]
       - 376832*S[1,-2,-2,2,1]*z3
       - 12320768*S[1,-2,-2,2,1,-3]
       + 11010048*S[1,-2,-2,2,1,-2,1]
       + 7405568*S[1,-2,-2,2,1,1,-2]
       - 17039360*S[1,-2,-2,2,1,1,1,1]
       + 14417920*S[1,-2,-2,2,1,1,2]
       + 14417920*S[1,-2,-2,2,1,2,1]
       - 9142272*S[1,-2,-2,2,1,3]
       - 5259264*S[1,-2,-2,2,2,-2]
       + 14417920*S[1,-2,-2,2,2,1,1]
       - 11337728*S[1,-2,-2,2,2,2]
       - 9142272*S[1,-2,-2,2,3,1]
       + 5513216*S[1,-2,-2,2,4]
       + 172032*S[1,-2,-2,3]*z3
       + 6070272*S[1,-2,-2,3,-3]
       - 5439488*S[1,-2,-2,3,-2,1]
       - 4014080*S[1,-2,-2,3,1,-2]
       + 11862016*S[1,-2,-2,3,1,1,1]
       - 9142272*S[1,-2,-2,3,1,2]
       - 9142272*S[1,-2,-2,3,2,1]
       + 5283840*S[1,-2,-2,3,3]
       + 1777664*S[1,-2,-2,4,-2]
       - 9158656*S[1,-2,-2,4,1,1]
       + 6004736*S[1,-2,-2,4,2]
       + 5767168*S[1,-2,-2,5,1]
       - 2609152*S[1,-2,-2,6]
       - 53760*S[1,-2,1]*z7
       - 4407296*S[1,-2,1,-7]
       + 11321344*S[1,-2,1,-6,1]
       + 6422528*S[1,-2,1,-5,-2]
       - 22544384*S[1,-2,1,-5,1,1]
       + 16138240*S[1,-2,1,-5,2]
       + 638976*S[1,-2,1,-4]*z3
       + 19103744*S[1,-2,1,-4,-3]
       - 17350656*S[1,-2,1,-4,-2,1]
       - 11943936*S[1,-2,1,-4,1,-2]
       + 33488896*S[1,-2,1,-4,1,1,1]
       - 25853952*S[1,-2,1,-4,1,2]
       - 25853952*S[1,-2,1,-4,2,1]
       + 15073280*S[1,-2,1,-4,3]
       + 22183936*S[1,-2,1,-3,-4]
       - 33914880*S[1,-2,1,-3,-3,1]
       - 5128192*S[1,-2,1,-3,-2,-2]
       + 28835840*S[1,-2,1,-3,-2,1,1]
       - 18546688*S[1,-2,1,-3,-2,2]
       - 901120*S[1,-2,1,-3,1]*z3
       - 25034752*S[1,-2,1,-3,1,-3]
       + 22478848*S[1,-2,1,-3,1,-2,1]
       + 14417920*S[1,-2,1,-3,1,1,-2]
       - 32768000*S[1,-2,1,-3,1,1,1,1]
       + 27656192*S[1,-2,1,-3,1,1,2]
       + 27656192*S[1,-2,1,-3,1,2,1]
       - 17629184*S[1,-2,1,-3,1,3]
       - 10502144*S[1,-2,1,-3,2,-2]
       + 27656192*S[1,-2,1,-3,2,1,1]
       - 21856256*S[1,-2,1,-3,2,2]
       - 17629184*S[1,-2,1,-3,3,1]
       + 10960896*S[1,-2,1,-3,4]
       - 81920*S[1,-2,1,-2]*z5
       + 9568256*S[1,-2,1,-2,-5]
       - 20758528*S[1,-2,1,-2,-4,1]
       - 5406720*S[1,-2,1,-2,-3,-2]
       + 30015488*S[1,-2,1,-2,-3,1,1]
       - 19136512*S[1,-2,1,-2,-3,2]
       - 131072*S[1,-2,1,-2,-2]*z3
       - 6127616*S[1,-2,1,-2,-2,-3]
       + 5701632*S[1,-2,1,-2,-2,-2,1]
       + 4784128*S[1,-2,1,-2,-2,1,-2]
       - 23986176*S[1,-2,1,-2,-2,1,1,1]
       + 15564800*S[1,-2,1,-2,-2,1,2]
       + 15564800*S[1,-2,1,-2,-2,2,1]
       - 7340032*S[1,-2,1,-2,-2,3]
       - 17285120*S[1,-2,1,-2,1,-4]
       + 25886720*S[1,-2,1,-2,1,-3,1]
       + 4259840*S[1,-2,1,-2,1,-2,-2]
       - 21757952*S[1,-2,1,-2,1,-2,1,1]
       + 14319616*S[1,-2,1,-2,1,-2,2]
       + 655360*S[1,-2,1,-2,1,1]*z3
       + 18284544*S[1,-2,1,-2,1,1,-3]
       - 16252928*S[1,-2,1,-2,1,1,-2,1]
       - 9830400*S[1,-2,1,-2,1,1,1,-2]
       + 18350080*S[1,-2,1,-2,1,1,1,1,1]
       - 17039360*S[1,-2,1,-2,1,1,1,2]
       - 17039360*S[1,-2,1,-2,1,1,2,1]
       + 11862016*S[1,-2,1,-2,1,1,3]
       + 7536640*S[1,-2,1,-2,1,2,-2]
       - 17039360*S[1,-2,1,-2,1,2,1,1]
       + 14417920*S[1,-2,1,-2,1,2,2]
       + 11862016*S[1,-2,1,-2,1,3,1]
       - 8208384*S[1,-2,1,-2,1,4]
       - 458752*S[1,-2,1,-2,2]*z3
       - 12926976*S[1,-2,1,-2,2,-3]
       + 11567104*S[1,-2,1,-2,2,-2,1]
       + 7536640*S[1,-2,1,-2,2,1,-2]
       - 17039360*S[1,-2,1,-2,2,1,1,1]
       + 14417920*S[1,-2,1,-2,2,1,2]
       + 14417920*S[1,-2,1,-2,2,2,1]
       - 9191424*S[1,-2,1,-2,2,3]
       - 4210688*S[1,-2,1,-2,3,-2]
       + 11862016*S[1,-2,1,-2,3,1,1]
       - 9191424*S[1,-2,1,-2,3,2]
       - 8929280*S[1,-2,1,-2,4,1]
       + 5505024*S[1,-2,1,-2,5]
       + 8503296*S[1,-2,1,1,-6]
       - 17104896*S[1,-2,1,1,-5,1]
       - 9682944*S[1,-2,1,1,-4,-2]
       + 26083328*S[1,-2,1,1,-4,1,1]
       - 20430848*S[1,-2,1,1,-4,2]
       - 819200*S[1,-2,1,1,-3]*z3
       - 22151168*S[1,-2,1,1,-3,-3]
       + 20250624*S[1,-2,1,1,-3,-2,1]
       + 11993088*S[1,-2,1,1,-3,1,-2]
       - 26738688*S[1,-2,1,1,-3,1,1,1]
       + 22740992*S[1,-2,1,1,-3,1,2]
       + 22740992*S[1,-2,1,1,-3,2,1]
       - 14745600*S[1,-2,1,1,-3,3]
       - 16990208*S[1,-2,1,1,-2,-4]
       + 25427968*S[1,-2,1,1,-2,-3,1]
       + 4227072*S[1,-2,1,1,-2,-2,-2]
       - 21626880*S[1,-2,1,1,-2,-2,1,1]
       + 14385152*S[1,-2,1,1,-2,-2,2]
       + 622592*S[1,-2,1,1,-2,1]*z3
       + 16646144*S[1,-2,1,1,-2,1,-3]
       - 14942208*S[1,-2,1,1,-2,1,-2,1]
       - 8519680*S[1,-2,1,1,-2,1,1,-2]
       + 15728640*S[1,-2,1,1,-2,1,1,1,1]
       - 14680064*S[1,-2,1,1,-2,1,1,2]
       - 14680064*S[1,-2,1,1,-2,1,2,1]
       + 10354688*S[1,-2,1,1,-2,1,3]
       + 6717440*S[1,-2,1,1,-2,2,-2]
       - 14680064*S[1,-2,1,1,-2,2,1,1]
       + 12582912*S[1,-2,1,1,-2,2,2]
       + 10354688*S[1,-2,1,1,-2,3,1]
       - 7553024*S[1,-2,1,1,-2,4]
       + 237568*S[1,-2,1,1,1]*z5
       - 9502720*S[1,-2,1,1,1,-5]
       + 14942208*S[1,-2,1,1,1,-4,1]
       + 7274496*S[1,-2,1,1,1,-3,-2]
       - 16252928*S[1,-2,1,1,1,-3,1,1]
       + 13959168*S[1,-2,1,1,1,-3,2]
       + 425984*S[1,-2,1,1,1,-2]*z3
       + 12058624*S[1,-2,1,1,1,-2,-3]
       - 11272192*S[1,-2,1,1,1,-2,-2,1]
       - 5636096*S[1,-2,1,1,1,-2,1,-2]
       + 10485760*S[1,-2,1,1,1,-2,1,1,1]
       - 9830400*S[1,-2,1,1,1,-2,1,2]
       - 9830400*S[1,-2,1,1,1,-2,2,1]
       + 7077888*S[1,-2,1,1,1,-2,3]
       + 3997696*S[1,-2,1,1,1,1,-4]
       - 4980736*S[1,-2,1,1,1,1,-3,1]
       - 1703936*S[1,-2,1,1,1,1,-2,-2]
       + 3670016*S[1,-2,1,1,1,1,-2,1,1]
       - 3407872*S[1,-2,1,1,1,1,-2,2]
       + 851968*S[1,-2,1,1,1,1,4]
       + 393216*S[1,-2,1,1,1,2]*z3
       + 1572864*S[1,-2,1,1,1,2,-3]
       - 1572864*S[1,-2,1,1,1,2,-2,1]
       + 393216*S[1,-2,1,1,1,3,-2]
       + 5636096*S[1,-2,1,1,1,4,1]
       - 6619136*S[1,-2,1,1,1,5]
       - 6438912*S[1,-2,1,1,2,-4]
       + 8323072*S[1,-2,1,1,2,-3,1]
       + 2654208*S[1,-2,1,1,2,-2,-2]
       - 6422528*S[1,-2,1,1,2,-2,1,1]
       + 5373952*S[1,-2,1,1,2,-2,2]
       + 393216*S[1,-2,1,1,2,1]*z3
       + 1572864*S[1,-2,1,1,2,1,-3]
       - 1572864*S[1,-2,1,1,2,1,-2,1]
       + 393216*S[1,-2,1,1,2,2,-2]
       - 1523712*S[1,-2,1,1,2,4]
       - 491520*S[1,-2,1,1,3]*z3
       - 2949120*S[1,-2,1,1,3,-3]
       + 2752512*S[1,-2,1,1,3,-2,1]
       + 393216*S[1,-2,1,1,3,1,-2]
       - 196608*S[1,-2,1,1,3,3]
       - 2899968*S[1,-2,1,1,4,-2]
       + 10813440*S[1,-2,1,1,4,1,1]
       - 7389184*S[1,-2,1,1,4,2]
       - 14811136*S[1,-2,1,1,5,1]
       + 10076160*S[1,-2,1,1,6]
       - 200704*S[1,-2,1,2]*z5
       + 8683520*S[1,-2,1,2,-5]
       - 14860288*S[1,-2,1,2,-4,1]
       - 6651904*S[1,-2,1,2,-3,-2]
       + 17498112*S[1,-2,1,2,-3,1,1]
       - 13860864*S[1,-2,1,2,-3,2]
       - 360448*S[1,-2,1,2,-2]*z3
       - 9928704*S[1,-2,1,2,-2,-3]
       + 9207808*S[1,-2,1,2,-2,-2,1]
       + 5275648*S[1,-2,1,2,-2,1,-2]
       - 12058624*S[1,-2,1,2,-2,1,1,1]
       + 10158080*S[1,-2,1,2,-2,1,2]
       + 10158080*S[1,-2,1,2,-2,2,1]
       - 6553600*S[1,-2,1,2,-2,3]
       - 6438912*S[1,-2,1,2,1,-4]
       + 8323072*S[1,-2,1,2,1,-3,1]
       + 2654208*S[1,-2,1,2,1,-2,-2]
       - 6422528*S[1,-2,1,2,1,-2,1,1]
       + 5373952*S[1,-2,1,2,1,-2,2]
       + 393216*S[1,-2,1,2,1,1]*z3
       + 1572864*S[1,-2,1,2,1,1,-3]
       - 1572864*S[1,-2,1,2,1,1,-2,1]
       + 393216*S[1,-2,1,2,1,2,-2]
       - 1523712*S[1,-2,1,2,1,4]
       - 540672*S[1,-2,1,2,2]*z3
       - 3145728*S[1,-2,1,2,2,-3]
       + 2949120*S[1,-2,1,2,2,-2,1]
       + 393216*S[1,-2,1,2,2,1,-2]
       - 196608*S[1,-2,1,2,2,3]
       - 884736*S[1,-2,1,2,3,-2]
       - 196608*S[1,-2,1,2,3,2]
       - 4800512*S[1,-2,1,2,4,1]
       + 5668864*S[1,-2,1,2,5]
       + 5947392*S[1,-2,1,3,-4]
       - 8028160*S[1,-2,1,3,-3,1]
       - 2228224*S[1,-2,1,3,-2,-2]
       + 6356992*S[1,-2,1,3,-2,1,1]
       - 4915200*S[1,-2,1,3,-2,2]
       - 491520*S[1,-2,1,3,1]*z3
       - 2949120*S[1,-2,1,3,1,-3]
       + 2752512*S[1,-2,1,3,1,-2,1]
       + 393216*S[1,-2,1,3,1,1,-2]
       - 196608*S[1,-2,1,3,1,3]
       - 884736*S[1,-2,1,3,2,-2]
       - 196608*S[1,-2,1,3,2,2]
       - 196608*S[1,-2,1,3,3,1]
       + 1507328*S[1,-2,1,3,4]
       + 360448*S[1,-2,1,4]*z3
       + 5668864*S[1,-2,1,4,-3]
       - 5210112*S[1,-2,1,4,-2,1]
       - 3178496*S[1,-2,1,4,1,-2]
       + 11993088*S[1,-2,1,4,1,1,1]
       - 7979008*S[1,-2,1,4,1,2]
       - 7979008*S[1,-2,1,4,2,1]
       + 4063232*S[1,-2,1,4,3]
       + 3620864*S[1,-2,1,5,-2]
       - 18219008*S[1,-2,1,5,1,1]
       + 11698176*S[1,-2,1,5,2]
       + 13451264*S[1,-2,1,6,1]
       - 6045696*S[1,-2,1,7]
       - 6115328*S[1,-2,2,-6]
       + 13418496*S[1,-2,2,-5,1]
       + 7069696*S[1,-2,2,-4,-2]
       - 22151168*S[1,-2,2,-4,1,1]
       + 16359424*S[1,-2,2,-4,2]
       + 548864*S[1,-2,2,-3]*z3
       + 15605760*S[1,-2,2,-3,-3]
       - 14254080*S[1,-2,2,-3,-2,1]
       - 9289728*S[1,-2,2,-3,1,-2]
       + 24641536*S[1,-2,2,-3,1,1,1]
       - 19398656*S[1,-2,2,-3,1,2]
       - 19398656*S[1,-2,2,-3,2,1]
       + 11591680*S[1,-2,2,-3,3]
       + 11018240*S[1,-2,2,-2,-4]
       - 16842752*S[1,-2,2,-2,-3,1]
       - 2555904*S[1,-2,2,-2,-2,-2]
       + 14385152*S[1,-2,2,-2,-2,1,1]
       - 9289728*S[1,-2,2,-2,-2,2]
       - 442368*S[1,-2,2,-2,1]*z3
       - 12107776*S[1,-2,2,-2,1,-3]
       + 10911744*S[1,-2,2,-2,1,-2,1]
       + 6881280*S[1,-2,2,-2,1,1,-2]
       - 15728640*S[1,-2,2,-2,1,1,1,1]
       + 13238272*S[1,-2,2,-2,1,1,2]
       + 13238272*S[1,-2,2,-2,1,2,1]
       - 8437760*S[1,-2,2,-2,1,3]
       - 5046272*S[1,-2,2,-2,2,-2]
       + 13238272*S[1,-2,2,-2,2,1,1]
       - 10469376*S[1,-2,2,-2,2,2]
       - 8437760*S[1,-2,2,-2,3,1]
       + 5316608*S[1,-2,2,-2,4]
       - 200704*S[1,-2,2,1]*z5
       + 8683520*S[1,-2,2,1,-5]
       - 14860288*S[1,-2,2,1,-4,1]
       - 6651904*S[1,-2,2,1,-3,-2]
       + 17498112*S[1,-2,2,1,-3,1,1]
       - 13860864*S[1,-2,2,1,-3,2]
       - 360448*S[1,-2,2,1,-2]*z3
       - 9928704*S[1,-2,2,1,-2,-3]
       + 9207808*S[1,-2,2,1,-2,-2,1]
       + 5275648*S[1,-2,2,1,-2,1,-2]
       - 12058624*S[1,-2,2,1,-2,1,1,1]
       + 10158080*S[1,-2,2,1,-2,1,2]
       + 10158080*S[1,-2,2,1,-2,2,1]
       - 6553600*S[1,-2,2,1,-2,3]
       - 6438912*S[1,-2,2,1,1,-4]
       + 8323072*S[1,-2,2,1,1,-3,1]
       + 2654208*S[1,-2,2,1,1,-2,-2]
       - 6422528*S[1,-2,2,1,1,-2,1,1]
       + 5373952*S[1,-2,2,1,1,-2,2]
       + 393216*S[1,-2,2,1,1,1]*z3
       + 1572864*S[1,-2,2,1,1,1,-3]
       - 1572864*S[1,-2,2,1,1,1,-2,1]
       + 393216*S[1,-2,2,1,1,2,-2]
       - 1523712*S[1,-2,2,1,1,4]
       - 540672*S[1,-2,2,1,2]*z3
       - 3145728*S[1,-2,2,1,2,-3]
       + 2949120*S[1,-2,2,1,2,-2,1]
       + 393216*S[1,-2,2,1,2,1,-2]
       - 196608*S[1,-2,2,1,2,3]
       - 884736*S[1,-2,2,1,3,-2]
       - 196608*S[1,-2,2,1,3,2]
       - 4800512*S[1,-2,2,1,4,1]
       + 5668864*S[1,-2,2,1,5]
       + 6897664*S[1,-2,2,2,-4]
       - 9273344*S[1,-2,2,2,-3,1]
       - 2670592*S[1,-2,2,2,-2,-2]
       + 7340032*S[1,-2,2,2,-2,1,1]
       - 5734400*S[1,-2,2,2,-2,2]
       - 540672*S[1,-2,2,2,1]*z3
       - 3145728*S[1,-2,2,2,1,-3]
       + 2949120*S[1,-2,2,2,1,-2,1]
       + 393216*S[1,-2,2,2,1,1,-2]
       - 196608*S[1,-2,2,2,1,3]
       - 933888*S[1,-2,2,2,2,-2]
       - 196608*S[1,-2,2,2,2,2]
       - 196608*S[1,-2,2,2,3,1]
       + 1753088*S[1,-2,2,2,4]
       + 434176*S[1,-2,2,3]*z3
       + 3407872*S[1,-2,2,3,-3]
       - 3112960*S[1,-2,2,3,-2,1]
       - 884736*S[1,-2,2,3,1,-2]
       - 196608*S[1,-2,2,3,1,2]
       - 196608*S[1,-2,2,3,2,1]
       + 442368*S[1,-2,2,3,3]
       + 2187264*S[1,-2,2,4,-2]
       - 7389184*S[1,-2,2,4,1,1]
       + 5062656*S[1,-2,2,4,2]
       + 9994240*S[1,-2,2,5,1]
       - 6639616*S[1,-2,2,6]
       + 102400*S[1,-2,3]*z5
       - 5693440*S[1,-2,3,-5]
       + 10436608*S[1,-2,3,-4,1]
       + 4104192*S[1,-2,3,-3,-2]
       - 13107200*S[1,-2,3,-3,1,1]
       + 9682944*S[1,-2,3,-3,2]
       + 180224*S[1,-2,3,-2]*z3
       + 5529600*S[1,-2,3,-2,-3]
       - 5079040*S[1,-2,3,-2,-2,1]
       - 3325952*S[1,-2,3,-2,1,-2]
       + 9502720*S[1,-2,3,-2,1,1,1]
       - 7340032*S[1,-2,3,-2,1,2]
       - 7340032*S[1,-2,3,-2,2,1]
       + 4317184*S[1,-2,3,-2,3]
       + 5947392*S[1,-2,3,1,-4]
       - 8028160*S[1,-2,3,1,-3,1]
       - 2228224*S[1,-2,3,1,-2,-2]
       + 6356992*S[1,-2,3,1,-2,1,1]
       - 4915200*S[1,-2,3,1,-2,2]
       - 491520*S[1,-2,3,1,1]*z3
       - 2949120*S[1,-2,3,1,1,-3]
       + 2752512*S[1,-2,3,1,1,-2,1]
       + 393216*S[1,-2,3,1,1,1,-2]
       - 196608*S[1,-2,3,1,1,3]
       - 884736*S[1,-2,3,1,2,-2]
       - 196608*S[1,-2,3,1,2,2]
       - 196608*S[1,-2,3,1,3,1]
       + 1507328*S[1,-2,3,1,4]
       + 434176*S[1,-2,3,2]*z3
       + 3407872*S[1,-2,3,2,-3]
       - 3112960*S[1,-2,3,2,-2,1]
       - 884736*S[1,-2,3,2,1,-2]
       - 196608*S[1,-2,3,2,1,2]
       - 196608*S[1,-2,3,2,2,1]
       + 442368*S[1,-2,3,2,3]
       + 1024000*S[1,-2,3,3,-2]
       - 196608*S[1,-2,3,3,1,1]
       + 442368*S[1,-2,3,3,2]
       + 2932736*S[1,-2,3,4,1]
       - 3350528*S[1,-2,3,5]
       - 5382144*S[1,-2,4,-4]
       + 8290304*S[1,-2,4,-3,1]
       + 1343488*S[1,-2,4,-2,-2]
       - 7127040*S[1,-2,4,-2,1,1]
       + 4595712*S[1,-2,4,-2,2]
       + 368640*S[1,-2,4,1]*z3
       + 5701632*S[1,-2,4,1,-3]
       - 5324800*S[1,-2,4,1,-2,1]
       - 3293184*S[1,-2,4,1,1,-2]
       + 11468800*S[1,-2,4,1,1,1,1]
       - 7520256*S[1,-2,4,1,1,2]
       - 7520256*S[1,-2,4,1,2,1]
       + 3719168*S[1,-2,4,1,3]
       + 2342912*S[1,-2,4,2,-2]
       - 7520256*S[1,-2,4,2,1,1]
       + 4980736*S[1,-2,4,2,2]
       + 3719168*S[1,-2,4,3,1]
       - 2170880*S[1,-2,4,4]
       - 172032*S[1,-2,5]*z3
       - 4997120*S[1,-2,5,-3]
       + 4653056*S[1,-2,5,-2,1]
       + 3702784*S[1,-2,5,1,-2]
       - 18087936*S[1,-2,5,1,1,1]
       + 11370496*S[1,-2,5,1,2]
       + 11370496*S[1,-2,5,2,1]
       - 5210112*S[1,-2,5,3]
       - 2142208*S[1,-2,6,-2]
       + 13877248*S[1,-2,6,1,1]
       - 8433664*S[1,-2,6,2]
       - 6496256*S[1,-2,7,1]
       + 2007040*S[1,-2,8]
       + 4505600*S[1,1,-9]
       - 12271616*S[1,1,-8,1]
       - 5488640*S[1,1,-7,-2]
       + 22052864*S[1,1,-7,1,1]
       - 16826368*S[1,1,-7,2]
       + 65536*S[1,1,-6]*z3
       - 18710528*S[1,1,-6,-3]
       + 14876672*S[1,1,-6,-2,1]
       + 11010048*S[1,1,-6,1,-2]
       - 22085632*S[1,1,-6,1,1,1]
       + 21528576*S[1,1,-6,1,2]
       + 21528576*S[1,1,-6,2,1]
       - 16105472*S[1,1,-6,3]
       - 32571392*S[1,1,-5,-4]
       + 40861696*S[1,1,-5,-3,1]
       + 7831552*S[1,1,-5,-2,-2]
       - 28966912*S[1,1,-5,-2,1,1]
       + 21872640*S[1,1,-5,-2,2]
       + 442368*S[1,1,-5,1]*z3
       + 29655040*S[1,1,-5,1,-3]
       - 23199744*S[1,1,-5,1,-2,1]
       - 12845056*S[1,1,-5,1,1,-2]
       + 8912896*S[1,1,-5,1,1,1,1]
       - 15335424*S[1,1,-5,1,1,2]
       - 15335424*S[1,1,-5,1,2,1]
       + 16547840*S[1,1,-5,1,3]
       + 12238848*S[1,1,-5,2,-2]
       - 15335424*S[1,1,-5,2,1,1]
       + 18481152*S[1,1,-5,2,2]
       + 16547840*S[1,1,-5,3,1]
       - 16154624*S[1,1,-5,4]
       + 40960*S[1,1,-4]*z5
       - 33177600*S[1,1,-4,-5]
       + 54468608*S[1,1,-4,-4,1]
       + 18948096*S[1,1,-4,-3,-2]
       - 59342848*S[1,1,-4,-3,1,1]
       + 46366720*S[1,1,-4,-3,2]
       + 262144*S[1,1,-4,-2]*z3
       + 22740992*S[1,1,-4,-2,-3]
       - 19611648*S[1,1,-4,-2,-2,1]
       - 14336000*S[1,1,-4,-2,1,-2]
       + 36372480*S[1,1,-4,-2,1,1,1]
       - 30244864*S[1,1,-4,-2,1,2]
       - 30244864*S[1,1,-4,-2,2,1]
       + 19316736*S[1,1,-4,-2,3]
       + 41435136*S[1,1,-4,1,-4]
       - 49709056*S[1,1,-4,1,-3,1]
       - 12025856*S[1,1,-4,1,-2,-2]
       + 34078720*S[1,1,-4,1,-2,1,1]
       - 27885568*S[1,1,-4,1,-2,2]
       - 1179648*S[1,1,-4,1,1]*z3
       - 28082176*S[1,1,-4,1,1,-3]
       + 21954560*S[1,1,-4,1,1,-2,1]
       + 7471104*S[1,1,-4,1,1,1,-2]
       + 4980736*S[1,1,-4,1,1,1,2]
       + 4980736*S[1,1,-4,1,1,2,1]
       - 9863168*S[1,1,-4,1,1,3]
       - 10420224*S[1,1,-4,1,2,-2]
       + 4980736*S[1,1,-4,1,2,1,1]
       - 10485760*S[1,1,-4,1,2,2]
       - 9863168*S[1,1,-4,1,3,1]
       + 16400384*S[1,1,-4,1,4]
       + 851968*S[1,1,-4,2]*z3
       + 27656192*S[1,1,-4,2,-3]
       - 21823488*S[1,1,-4,2,-2,1]
       - 10420224*S[1,1,-4,2,1,-2]
       + 4980736*S[1,1,-4,2,1,1,1]
       - 10485760*S[1,1,-4,2,1,2]
       - 10485760*S[1,1,-4,2,2,1]
       + 12795904*S[1,1,-4,2,3]
       + 9363456*S[1,1,-4,3,-2]
       - 9863168*S[1,1,-4,3,1,1]
       + 12795904*S[1,1,-4,3,2]
       + 20193280*S[1,1,-4,4,1]
       - 19742720*S[1,1,-4,5]
       - 19251200*S[1,1,-3,-6]
       + 39452672*S[1,1,-3,-5,1]
       + 18874368*S[1,1,-3,-4,-2]
       - 57901056*S[1,1,-3,-4,1,1]
       + 44580864*S[1,1,-3,-4,2]
       + 819200*S[1,1,-3,-3]*z3
       + 38436864*S[1,1,-3,-3,-3]
       - 33652736*S[1,1,-3,-3,-2,1]
       - 23494656*S[1,1,-3,-3,1,-2]
       + 57016320*S[1,1,-3,-3,1,1,1]
       - 46792704*S[1,1,-3,-3,1,2]
       - 46792704*S[1,1,-3,-3,2,1]
       + 29589504*S[1,1,-3,-3,3]
       + 25411584*S[1,1,-3,-2,-4]
       - 37715968*S[1,1,-3,-2,-3,1]
       - 5505024*S[1,1,-3,-2,-2,-2]
       + 31391744*S[1,1,-3,-2,-2,1,1]
       - 20348928*S[1,1,-3,-2,-2,2]
       - 851968*S[1,1,-3,-2,1]*z3
       - 28803072*S[1,1,-3,-2,1,-3]
       + 25427968*S[1,1,-3,-2,1,-2,1]
       + 16318464*S[1,1,-3,-2,1,1,-2]
       - 34078720*S[1,1,-3,-2,1,1,1,1]
       + 28835840*S[1,1,-3,-2,1,1,2]
       + 28835840*S[1,1,-3,-2,1,2,1]
       - 19038208*S[1,1,-3,-2,1,3]
       - 12124160*S[1,1,-3,-2,2,-2]
       + 28835840*S[1,1,-3,-2,2,1,1]
       - 23429120*S[1,1,-3,-2,2,2]
       - 19038208*S[1,1,-3,-2,3,1]
       + 12402688*S[1,1,-3,-2,4]
       - 163840*S[1,1,-3,1]*z5
       + 32473088*S[1,1,-3,1,-5]
       - 50692096*S[1,1,-3,1,-4,1]
       - 20250624*S[1,1,-3,1,-3,-2]
       + 53346304*S[1,1,-3,1,-3,1,1]
       - 44072960*S[1,1,-3,1,-3,2]
       - 491520*S[1,1,-3,1,-2]*z3
       - 26705920*S[1,1,-3,1,-2,-3]
       + 23265280*S[1,1,-3,1,-2,-2,1]
       + 14811136*S[1,1,-3,1,-2,1,-2]
       - 32768000*S[1,1,-3,1,-2,1,1,1]
       + 28704768*S[1,1,-3,1,-2,1,2]
       + 28704768*S[1,1,-3,1,-2,2,1]
       - 19693568*S[1,1,-3,1,-2,3]
       - 30867456*S[1,1,-3,1,1,-4]
       + 36044800*S[1,1,-3,1,1,-3,1]
       + 10354688*S[1,1,-3,1,1,-2,-2]
       - 24641536*S[1,1,-3,1,1,-2,1,1]
       + 21430272*S[1,1,-3,1,1,-2,2]
       + 1245184*S[1,1,-3,1,1,1]*z3
       + 13369344*S[1,1,-3,1,1,1,-3]
       - 11010048*S[1,1,-3,1,1,1,-2,1]
       - 1310720*S[1,1,-3,1,1,1,1,-2]
       + 2359296*S[1,1,-3,1,1,1,3]
       + 4259840*S[1,1,-3,1,1,2,-2]
       + 2359296*S[1,1,-3,1,1,2,2]
       + 2359296*S[1,1,-3,1,1,3,1]
       - 9895936*S[1,1,-3,1,1,4]
       - 1114112*S[1,1,-3,1,2]*z3
       - 18153472*S[1,1,-3,1,2,-3]
       + 14614528*S[1,1,-3,1,2,-2,1]
       + 4259840*S[1,1,-3,1,2,1,-2]
       + 2359296*S[1,1,-3,1,2,1,2]
       + 2359296*S[1,1,-3,1,2,2,1]
       - 5308416*S[1,1,-3,1,2,3]
       - 5799936*S[1,1,-3,1,3,-2]
       + 2359296*S[1,1,-3,1,3,1,1]
       - 5308416*S[1,1,-3,1,3,2]
       - 16351232*S[1,1,-3,1,4,1]
       + 19496960*S[1,1,-3,1,5]
       + 29245440*S[1,1,-3,2,-4]
       - 35422208*S[1,1,-3,2,-3,1]
       - 9011200*S[1,1,-3,2,-2,-2]
       + 24641536*S[1,1,-3,2,-2,1,1]
       - 20217856*S[1,1,-3,2,-2,2]
       - 1114112*S[1,1,-3,2,1]*z3
       - 18153472*S[1,1,-3,2,1,-3]
       + 14614528*S[1,1,-3,2,1,-2,1]
       + 4259840*S[1,1,-3,2,1,1,-2]
       + 2359296*S[1,1,-3,2,1,1,2]
       + 2359296*S[1,1,-3,2,1,2,1]
       - 5308416*S[1,1,-3,2,1,3]
       - 6488064*S[1,1,-3,2,2,-2]
       + 2359296*S[1,1,-3,2,2,1,1]
       - 5603328*S[1,1,-3,2,2,2]
       - 5308416*S[1,1,-3,2,3,1]
       + 10600448*S[1,1,-3,2,4]
       + 622592*S[1,1,-3,3]*z3
       + 15908864*S[1,1,-3,3,-3]
       - 12713984*S[1,1,-3,3,-2,1]
       - 5799936*S[1,1,-3,3,1,-2]
       + 2359296*S[1,1,-3,3,1,1,1]
       - 5308416*S[1,1,-3,3,1,2]
       - 5308416*S[1,1,-3,3,2,1]
       + 6733824*S[1,1,-3,3,3]
       + 7241728*S[1,1,-3,4,-2]
       - 20414464*S[1,1,-3,4,1,1]
       + 16269312*S[1,1,-3,4,2]
       + 26443776*S[1,1,-3,5,1]
       - 17973248*S[1,1,-3,6]
       - 5537792*S[1,1,-2,-7]
       + 14073856*S[1,1,-2,-6,1]
       + 7651328*S[1,1,-2,-5,-2]
       - 26542080*S[1,1,-2,-5,1,1]
       + 19398656*S[1,1,-2,-5,2]
       + 589824*S[1,1,-2,-4]*z3
       + 21643264*S[1,1,-2,-4,-3]
       - 19218432*S[1,1,-2,-4,-2,1]
       - 13713408*S[1,1,-2,-4,1,-2]
       + 36372480*S[1,1,-2,-4,1,1,1]
       - 28672000*S[1,1,-2,-4,1,2]
       - 28672000*S[1,1,-2,-4,2,1]
       + 17203200*S[1,1,-2,-4,3]
       + 24264704*S[1,1,-2,-3,-4]
       - 36667392*S[1,1,-2,-3,-3,1]
       - 5472256*S[1,1,-2,-3,-2,-2]
       + 30867456*S[1,1,-2,-3,-2,1,1]
       - 19890176*S[1,1,-2,-3,-2,2]
       - 1015808*S[1,1,-2,-3,1]*z3
       - 27623424*S[1,1,-2,-3,1,-3]
       + 24641536*S[1,1,-2,-3,1,-2,1]
       + 15663104*S[1,1,-2,-3,1,1,-2]
       - 34078720*S[1,1,-2,-3,1,1,1,1]
       + 28835840*S[1,1,-2,-3,1,1,2]
       + 28835840*S[1,1,-2,-3,1,2,1]
       - 18644992*S[1,1,-2,-3,1,3]
       - 11567104*S[1,1,-2,-3,2,-2]
       + 28835840*S[1,1,-2,-3,2,1,1]
       - 23035904*S[1,1,-2,-3,2,2]
       - 18644992*S[1,1,-2,-3,3,1]
       + 11845632*S[1,1,-2,-3,4]
       - 40960*S[1,1,-2,-2]*z5
       + 10354688*S[1,1,-2,-2,-5]
       - 22364160*S[1,1,-2,-2,-4,1]
       - 5750784*S[1,1,-2,-2,-3,-2]
       + 32309248*S[1,1,-2,-2,-3,1,1]
       - 20611072*S[1,1,-2,-2,-3,2]
       - 114688*S[1,1,-2,-2,-2]*z3
       - 6356992*S[1,1,-2,-2,-2,-3]
       + 5865472*S[1,1,-2,-2,-2,-2,1]
       + 5079040*S[1,1,-2,-2,-2,1,-2]
       - 25821184*S[1,1,-2,-2,-2,1,1,1]
       + 16777216*S[1,1,-2,-2,-2,1,2]
       + 16777216*S[1,1,-2,-2,-2,2,1]
       - 7962624*S[1,1,-2,-2,-2,3]
       - 18546688*S[1,1,-2,-2,1,-4]
       + 27787264*S[1,1,-2,-2,1,-3,1]
       + 4653056*S[1,1,-2,-2,1,-2,-2]
       - 23330816*S[1,1,-2,-2,1,-2,1,1]
       + 15400960*S[1,1,-2,-2,1,-2,2]
       + 917504*S[1,1,-2,-2,1,1]*z3
       + 19333120*S[1,1,-2,-2,1,1,-3]
       - 17301504*S[1,1,-2,-2,1,1,-2,1]
       - 9830400*S[1,1,-2,-2,1,1,1,-2]
       + 18350080*S[1,1,-2,-2,1,1,1,1,1]
       - 17039360*S[1,1,-2,-2,1,1,1,2]
       - 17039360*S[1,1,-2,-2,1,1,2,1]
       + 11862016*S[1,1,-2,-2,1,1,3]
       + 7798784*S[1,1,-2,-2,1,2,-2]
       - 17039360*S[1,1,-2,-2,1,2,1,1]
       + 14417920*S[1,1,-2,-2,1,2,2]
       + 11862016*S[1,1,-2,-2,1,3,1]
       - 8454144*S[1,1,-2,-2,1,4]
       - 573440*S[1,1,-2,-2,2]*z3
       - 13795328*S[1,1,-2,-2,2,-3]
       + 12386304*S[1,1,-2,-2,2,-2,1]
       + 7798784*S[1,1,-2,-2,2,1,-2]
       - 17039360*S[1,1,-2,-2,2,1,1,1]
       + 14417920*S[1,1,-2,-2,2,1,2]
       + 14417920*S[1,1,-2,-2,2,2,1]
       - 9240576*S[1,1,-2,-2,2,3]
       - 4472832*S[1,1,-2,-2,3,-2]
       + 11862016*S[1,1,-2,-2,3,1,1]
       - 9240576*S[1,1,-2,-2,3,2]
       - 9060352*S[1,1,-2,-2,4,1]
       + 5701632*S[1,1,-2,-2,5]
       + 12386304*S[1,1,-2,1,-6]
       - 24117248*S[1,1,-2,1,-5,1]
       - 12550144*S[1,1,-2,1,-4,-2]
       + 34275328*S[1,1,-2,1,-4,1,1]
       - 27426816*S[1,1,-2,1,-4,2]
       - 720896*S[1,1,-2,1,-3]*z3
       - 26640384*S[1,1,-2,1,-3,-3]
       + 23461888*S[1,1,-2,1,-3,-2,1]
       + 14876672*S[1,1,-2,1,-3,1,-2]
       - 32768000*S[1,1,-2,1,-3,1,1,1]
       + 28311552*S[1,1,-2,1,-3,1,2]
       + 28311552*S[1,1,-2,1,-3,2,1]
       - 18907136*S[1,1,-2,1,-3,3]
       - 19038208*S[1,1,-2,1,-2,-4]
       + 27721728*S[1,1,-2,1,-2,-3,1]
       + 4521984*S[1,1,-2,1,-2,-2,-2]
       - 22937600*S[1,1,-2,1,-2,-2,1,1]
       + 15335424*S[1,1,-2,1,-2,-2,2]
       + 655360*S[1,1,-2,1,-2,1]*z3
       + 19398656*S[1,1,-2,1,-2,1,-3]
       - 17039360*S[1,1,-2,1,-2,1,-2,1]
       - 9961472*S[1,1,-2,1,-2,1,1,-2]
       + 18350080*S[1,1,-2,1,-2,1,1,1,1]
       - 17039360*S[1,1,-2,1,-2,1,1,2]
       - 17039360*S[1,1,-2,1,-2,1,2,1]
       + 12189696*S[1,1,-2,1,-2,1,3]
       + 7929856*S[1,1,-2,1,-2,2,-2]
       - 17039360*S[1,1,-2,1,-2,2,1,1]
       + 14745600*S[1,1,-2,1,-2,2,2]
       + 12189696*S[1,1,-2,1,-2,3,1]
       - 8880128*S[1,1,-2,1,-2,4]
       + 163840*S[1,1,-2,1,1]*z5
       - 16908288*S[1,1,-2,1,1,-5]
       + 25296896*S[1,1,-2,1,1,-4,1]
       + 11206656*S[1,1,-2,1,1,-3,-2]
       - 25952256*S[1,1,-2,1,1,-3,1,1]
       + 22544384*S[1,1,-2,1,1,-3,2]
       + 393216*S[1,1,-2,1,1,-2]*z3
       + 16318464*S[1,1,-2,1,1,-2,-3]
       - 14417920*S[1,1,-2,1,1,-2,-2,1]
       - 7995392*S[1,1,-2,1,1,-2,1,-2]
       + 15728640*S[1,1,-2,1,1,-2,1,1,1]
       - 14680064*S[1,1,-2,1,1,-2,1,2]
       - 14680064*S[1,1,-2,1,1,-2,2,1]
       + 10813440*S[1,1,-2,1,1,-2,3]
       + 11010048*S[1,1,-2,1,1,1,-4]
       - 12845056*S[1,1,-2,1,1,1,-3,1]
       - 4194304*S[1,1,-2,1,1,1,-2,-2]
       + 8912896*S[1,1,-2,1,1,1,-2,1,1]
       - 8126464*S[1,1,-2,1,1,1,-2,2]
       - 524288*S[1,1,-2,1,1,1,1]*z3
       - 2097152*S[1,1,-2,1,1,1,1,-3]
       + 2097152*S[1,1,-2,1,1,1,1,-2,1]
       - 524288*S[1,1,-2,1,1,1,2,-2]
       + 2883584*S[1,1,-2,1,1,1,4]
       + 655360*S[1,1,-2,1,1,2]*z3
       + 5505024*S[1,1,-2,1,1,2,-3]
       - 4718592*S[1,1,-2,1,1,2,-2,1]
       - 524288*S[1,1,-2,1,1,2,1,-2]
       + 786432*S[1,1,-2,1,1,2,3]
       + 1638400*S[1,1,-2,1,1,3,-2]
       + 786432*S[1,1,-2,1,1,3,2]
       + 7995392*S[1,1,-2,1,1,4,1]
       - 10485760*S[1,1,-2,1,1,5]
       - 13303808*S[1,1,-2,1,2,-4]
       + 15990784*S[1,1,-2,1,2,-3,1]
       + 4653056*S[1,1,-2,1,2,-2,-2]
       - 11272192*S[1,1,-2,1,2,-2,1,1]
       + 9633792*S[1,1,-2,1,2,-2,2]
       + 655360*S[1,1,-2,1,2,1]*z3
       + 5505024*S[1,1,-2,1,2,1,-3]
       - 4718592*S[1,1,-2,1,2,1,-2,1]
       - 524288*S[1,1,-2,1,2,1,1,-2]
       + 786432*S[1,1,-2,1,2,1,3]
       + 1703936*S[1,1,-2,1,2,2,-2]
       + 786432*S[1,1,-2,1,2,2,2]
       + 786432*S[1,1,-2,1,2,3,1]
       - 3997696*S[1,1,-2,1,2,4]
       - 491520*S[1,1,-2,1,3]*z3
       - 6750208*S[1,1,-2,1,3,-3]
       + 5570560*S[1,1,-2,1,3,-2,1]
       + 1638400*S[1,1,-2,1,3,1,-2]
       + 786432*S[1,1,-2,1,3,1,2]
       + 786432*S[1,1,-2,1,3,2,1]
       - 1769472*S[1,1,-2,1,3,3]
       - 4161536*S[1,1,-2,1,4,-2]
       + 12255232*S[1,1,-2,1,4,1,1]
       - 9338880*S[1,1,-2,1,4,2]
       - 17629184*S[1,1,-2,1,5,1]
       + 12582912*S[1,1,-2,1,6]
       - 122880*S[1,1,-2,2]*z5
       + 14286848*S[1,1,-2,2,-5]
       - 22937600*S[1,1,-2,2,-4,1]
       - 9338880*S[1,1,-2,2,-3,-2]
       + 24903680*S[1,1,-2,2,-3,1,1]
       - 20250624*S[1,1,-2,2,-3,2]
       - 294912*S[1,1,-2,2,-2]*z3
       - 12550144*S[1,1,-2,2,-2,-3]
       + 11075584*S[1,1,-2,2,-2,-2,1]
       + 6946816*S[1,1,-2,2,-2,1,-2]
       - 15728640*S[1,1,-2,2,-2,1,1,1]
       + 13565952*S[1,1,-2,2,-2,1,2]
       + 13565952*S[1,1,-2,2,-2,2,1]
       - 9109504*S[1,1,-2,2,-2,3]
       - 13303808*S[1,1,-2,2,1,-4]
       + 15990784*S[1,1,-2,2,1,-3,1]
       + 4653056*S[1,1,-2,2,1,-2,-2]
       - 11272192*S[1,1,-2,2,1,-2,1,1]
       + 9633792*S[1,1,-2,2,1,-2,2]
       + 655360*S[1,1,-2,2,1,1]*z3
       + 5505024*S[1,1,-2,2,1,1,-3]
       - 4718592*S[1,1,-2,2,1,1,-2,1]
       - 524288*S[1,1,-2,2,1,1,1,-2]
       + 786432*S[1,1,-2,2,1,1,3]
       + 1703936*S[1,1,-2,2,1,2,-2]
       + 786432*S[1,1,-2,2,1,2,2]
       + 786432*S[1,1,-2,2,1,3,1]
       - 3997696*S[1,1,-2,2,1,4]
       - 622592*S[1,1,-2,2,2]*z3
       - 7634944*S[1,1,-2,2,2,-3]
       + 6356992*S[1,1,-2,2,2,-2,1]
       + 1703936*S[1,1,-2,2,2,1,-2]
       + 786432*S[1,1,-2,2,2,1,2]
       + 786432*S[1,1,-2,2,2,2,1]
       - 1867776*S[1,1,-2,2,2,3]
       - 2392064*S[1,1,-2,2,3,-2]
       + 786432*S[1,1,-2,2,3,1,1]
       - 1867776*S[1,1,-2,2,3,2]
       - 7208960*S[1,1,-2,2,4,1]
       + 8617984*S[1,1,-2,2,5]
       + 10567680*S[1,1,-2,3,-4]
       - 13238272*S[1,1,-2,3,-3,1]
       - 3309568*S[1,1,-2,3,-2,-2]
       + 9633792*S[1,1,-2,3,-2,1,1]
       - 7634944*S[1,1,-2,3,-2,2]
       - 491520*S[1,1,-2,3,1]*z3
       - 6750208*S[1,1,-2,3,1,-3]
       + 5570560*S[1,1,-2,3,1,-2,1]
       + 1638400*S[1,1,-2,3,1,1,-2]
       + 786432*S[1,1,-2,3,1,1,2]
       + 786432*S[1,1,-2,3,1,2,1]
       - 1769472*S[1,1,-2,3,1,3]
       - 2392064*S[1,1,-2,3,2,-2]
       + 786432*S[1,1,-2,3,2,1,1]
       - 1867776*S[1,1,-2,3,2,2]
       - 1769472*S[1,1,-2,3,3,1]
       + 3653632*S[1,1,-2,3,4]
       + 262144*S[1,1,-2,4]*z3
       + 7962624*S[1,1,-2,4,-3]
       - 6832128*S[1,1,-2,4,-2,1]
       - 4440064*S[1,1,-2,4,1,-2]
       + 13697024*S[1,1,-2,4,1,1,1]
       - 10059776*S[1,1,-2,4,1,2]
       - 10059776*S[1,1,-2,4,2,1]
       + 5980160*S[1,1,-2,4,3]
       + 4308992*S[1,1,-2,5,-2]
       - 20774912*S[1,1,-2,5,1,1]
       + 13828096*S[1,1,-2,5,2]
       + 15351808*S[1,1,-2,6,1]
       - 7045120*S[1,1,-2,7]
       - 12615680*S[1,1,1,-8]
       + 24707072*S[1,1,1,-7,1]
       + 12632064*S[1,1,1,-6,-2]
       - 30539776*S[1,1,1,-6,1,1]
       + 28327936*S[1,1,1,-6,2]
       - 49152*S[1,1,1,-5]*z3
       + 36732928*S[1,1,1,-5,-3]
       - 28704768*S[1,1,1,-5,-2,1]
       - 17170432*S[1,1,1,-5,1,-2]
       + 21757952*S[1,1,1,-5,1,1,1]
       - 27590656*S[1,1,1,-5,1,2]
       - 27590656*S[1,1,1,-5,2,1]
       + 25591808*S[1,1,1,-5,3]
       + 54149120*S[1,1,1,-4,-4]
       - 64356352*S[1,1,1,-4,-3,1]
       - 14024704*S[1,1,1,-4,-2,-2]
       + 43515904*S[1,1,1,-4,-2,1,1]
       - 35389440*S[1,1,1,-4,-2,2]
       - 393216*S[1,1,1,-4,1]*z3
       - 40304640*S[1,1,1,-4,1,-3]
       + 30670848*S[1,1,1,-4,1,-2,1]
       + 13762560*S[1,1,1,-4,1,1,-2]
       - 8126464*S[1,1,1,-4,1,1,1,1]
       + 16711680*S[1,1,1,-4,1,1,2]
       + 16711680*S[1,1,1,-4,1,2,1]
       - 21233664*S[1,1,1,-4,1,3]
       - 15925248*S[1,1,1,-4,2,-2]
       + 16711680*S[1,1,1,-4,2,1,1]
       - 23330816*S[1,1,1,-4,2,2]
       - 21233664*S[1,1,1,-4,3,1]
       + 25444352*S[1,1,1,-4,4]
       + 43319296*S[1,1,1,-3,-5]
       - 64946176*S[1,1,1,-3,-4,1]
       - 24018944*S[1,1,1,-3,-3,-2]
       + 63832064*S[1,1,1,-3,-3,1,1]
       - 54362112*S[1,1,1,-3,-3,2]
       - 196608*S[1,1,1,-3,-2]*z3
       - 30113792*S[1,1,1,-3,-2,-3]
       + 25427968*S[1,1,1,-3,-2,-2,1]
       + 17104896*S[1,1,1,-3,-2,1,-2]
       - 34078720*S[1,1,1,-3,-2,1,1,1]
       + 32374784*S[1,1,1,-3,-2,1,2]
       + 32374784*S[1,1,1,-3,-2,2,1]
       - 23494656*S[1,1,1,-3,-2,3]
       - 45285376*S[1,1,1,-3,1,-4]
       + 50593792*S[1,1,1,-3,1,-3,1]
       + 13238272*S[1,1,1,-3,1,-2,-2]
       - 32243712*S[1,1,1,-3,1,-2,1,1]
       + 28770304*S[1,1,1,-3,1,-2,2]
       + 589824*S[1,1,1,-3,1,1]*z3
       + 24772608*S[1,1,1,-3,1,1,-3]
       - 18350080*S[1,1,1,-3,1,1,-2,1]
       - 5242880*S[1,1,1,-3,1,1,1,-2]
       - 4194304*S[1,1,1,-3,1,1,1,2]
       - 4194304*S[1,1,1,-3,1,1,2,1]
       + 9568256*S[1,1,1,-3,1,1,3]
       + 9109504*S[1,1,1,-3,1,2,-2]
       - 4194304*S[1,1,1,-3,1,2,1,1]
       + 10092544*S[1,1,1,-3,1,2,2]
       + 9568256*S[1,1,1,-3,1,3,1]
       - 18284544*S[1,1,1,-3,1,4]
       - 491520*S[1,1,1,-3,2]*z3
       - 28835840*S[1,1,1,-3,2,-3]
       + 21823488*S[1,1,1,-3,2,-2,1]
       + 9109504*S[1,1,1,-3,2,1,-2]
       - 4194304*S[1,1,1,-3,2,1,1,1]
       + 10092544*S[1,1,1,-3,2,1,2]
       + 10092544*S[1,1,1,-3,2,2,1]
       - 13959168*S[1,1,1,-3,2,3]
       - 9830400*S[1,1,1,-3,3,-2]
       + 9568256*S[1,1,1,-3,3,1,1]
       - 13959168*S[1,1,1,-3,3,2]
       - 24379392*S[1,1,1,-3,4,1]
       + 26345472*S[1,1,1,-3,5]
       + 16220160*S[1,1,1,-2,-6]
       - 30277632*S[1,1,1,-2,-5,1]
       - 14843904*S[1,1,1,-2,-4,-2]
       + 39583744*S[1,1,1,-2,-4,1,1]
       - 32768000*S[1,1,1,-2,-4,2]
       - 491520*S[1,1,1,-2,-3]*z3
       - 30244864*S[1,1,1,-2,-3,-3]
       + 26017792*S[1,1,1,-2,-3,-2,1]
       + 17170432*S[1,1,1,-2,-3,1,-2]
       - 34078720*S[1,1,1,-2,-3,1,1,1]
       + 30801920*S[1,1,1,-2,-3,1,2]
       + 30801920*S[1,1,1,-2,-3,2,1]
       - 21594112*S[1,1,1,-2,-3,3]
       - 20840448*S[1,1,1,-2,-2,-4]
       + 29884416*S[1,1,1,-2,-2,-3,1]
       + 4718592*S[1,1,1,-2,-2,-2,-2]
       - 24379392*S[1,1,1,-2,-2,-2,1,1]
       + 16318464*S[1,1,1,-2,-2,-2,2]
       + 589824*S[1,1,1,-2,-2,1]*z3
       + 21692416*S[1,1,1,-2,-2,1,-3]
       - 18874368*S[1,1,1,-2,-2,1,-2,1]
       - 11141120*S[1,1,1,-2,-2,1,1,-2]
       + 18350080*S[1,1,1,-2,-2,1,1,1,1]
       - 17039360*S[1,1,1,-2,-2,1,1,2]
       - 17039360*S[1,1,1,-2,-2,1,2,1]
       + 12648448*S[1,1,1,-2,-2,1,3]
       + 8912896*S[1,1,1,-2,-2,2,-2]
       - 17039360*S[1,1,1,-2,-2,2,1,1]
       + 15204352*S[1,1,1,-2,-2,2,2]
       + 12648448*S[1,1,1,-2,-2,3,1]
       - 9568256*S[1,1,1,-2,-2,4]
       - 24707072*S[1,1,1,-2,1,-5]
       + 34930688*S[1,1,1,-2,1,-4,1]
       + 14352384*S[1,1,1,-2,1,-3,-2]
       - 33030144*S[1,1,1,-2,1,-3,1,1]
       + 29687808*S[1,1,1,-2,1,-3,2]
       + 196608*S[1,1,1,-2,1,-2]*z3
       + 19529728*S[1,1,1,-2,1,-2,-3]
       - 16646144*S[1,1,1,-2,1,-2,-2,1]
       - 9830400*S[1,1,1,-2,1,-2,1,-2]
       + 18350080*S[1,1,1,-2,1,-2,1,1,1]
       - 17825792*S[1,1,1,-2,1,-2,1,2]
       - 17825792*S[1,1,1,-2,1,-2,2,1]
       + 13762560*S[1,1,1,-2,1,-2,3]
       + 19529728*S[1,1,1,-2,1,1,-4]
       - 20971520*S[1,1,1,-2,1,1,-3,1]
       - 6291456*S[1,1,1,-2,1,1,-2,-2]
       + 13107200*S[1,1,1,-2,1,1,-2,1,1]
       - 12451840*S[1,1,1,-2,1,1,-2,2]
       - 393216*S[1,1,1,-2,1,1,1]*z3
       - 6815744*S[1,1,1,-2,1,1,1,-3]
       + 5242880*S[1,1,1,-2,1,1,1,-2,1]
       + 524288*S[1,1,1,-2,1,1,1,1,-2]
       - 1572864*S[1,1,1,-2,1,1,1,3]
       - 2228224*S[1,1,1,-2,1,1,2,-2]
       - 1572864*S[1,1,1,-2,1,1,2,2]
       - 1572864*S[1,1,1,-2,1,1,3,1]
       + 6684672*S[1,1,1,-2,1,1,4]
       + 393216*S[1,1,1,-2,1,2]*z3
       + 11272192*S[1,1,1,-2,1,2,-3]
       - 8519680*S[1,1,1,-2,1,2,-2,1]
       - 2228224*S[1,1,1,-2,1,2,1,-2]
       - 1572864*S[1,1,1,-2,1,2,1,2]
       - 1572864*S[1,1,1,-2,1,2,2,1]
       + 3932160*S[1,1,1,-2,1,2,3]
       + 3670016*S[1,1,1,-2,1,3,-2]
       - 1572864*S[1,1,1,-2,1,3,1,1]
       + 3932160*S[1,1,1,-2,1,3,2]
       + 11862016*S[1,1,1,-2,1,4,1]
       - 15007744*S[1,1,1,-2,1,5]
       - 21069824*S[1,1,1,-2,2,-4]
       + 23658496*S[1,1,1,-2,2,-3,1]
       + 6291456*S[1,1,1,-2,2,-2,-2]
       - 15204352*S[1,1,1,-2,2,-2,1,1]
       + 13500416*S[1,1,1,-2,2,-2,2]
       + 393216*S[1,1,1,-2,2,1]*z3
       + 11272192*S[1,1,1,-2,2,1,-3]
       - 8519680*S[1,1,1,-2,2,1,-2,1]
       - 2228224*S[1,1,1,-2,2,1,1,-2]
       - 1572864*S[1,1,1,-2,2,1,1,2]
       - 1572864*S[1,1,1,-2,2,1,2,1]
       + 3932160*S[1,1,1,-2,2,1,3]
       + 4063232*S[1,1,1,-2,2,2,-2]
       - 1572864*S[1,1,1,-2,2,2,1,1]
       + 4128768*S[1,1,1,-2,2,2,2]
       + 3932160*S[1,1,1,-2,2,3,1]
       - 8159232*S[1,1,1,-2,2,4]
       - 196608*S[1,1,1,-2,3]*z3
       - 11370496*S[1,1,1,-2,3,-3]
       + 8585216*S[1,1,1,-2,3,-2,1]
       + 3670016*S[1,1,1,-2,3,1,-2]
       - 1572864*S[1,1,1,-2,3,1,1,1]
       + 3932160*S[1,1,1,-2,3,1,2]
       + 3932160*S[1,1,1,-2,3,2,1]
       - 5472256*S[1,1,1,-2,3,3]
       - 5668864*S[1,1,1,-2,4,-2]
       + 15728640*S[1,1,1,-2,4,1,1]
       - 13172736*S[1,1,1,-2,4,2]
       - 21495808*S[1,1,1,-2,5,1]
       + 15302656*S[1,1,1,-2,6]
       + 20905984*S[1,1,1,1,-7]
       - 28704768*S[1,1,1,1,-6,1]
       - 16842752*S[1,1,1,1,-5,-2]
       + 26214400*S[1,1,1,1,-5,1,1]
       - 29949952*S[1,1,1,1,-5,2]
       - 43417600*S[1,1,1,1,-4,-3]
       + 34406400*S[1,1,1,1,-4,-2,1]
       + 15728640*S[1,1,1,1,-4,1,-2]
       - 16252928*S[1,1,1,1,-4,1,1,1]
       + 23855104*S[1,1,1,1,-4,1,2]
       + 23855104*S[1,1,1,1,-4,2,1]
       - 25853952*S[1,1,1,1,-4,3]
       - 54001664*S[1,1,1,1,-3,-4]
       + 63045632*S[1,1,1,1,-3,-3,1]
       + 14811136*S[1,1,1,1,-3,-2,-2]
       - 43253760*S[1,1,1,1,-3,-2,1,1]
       + 36438016*S[1,1,1,1,-3,-2,2]
       + 31326208*S[1,1,1,1,-3,1,-3]
       - 23592960*S[1,1,1,1,-3,1,-2,1]
       - 8650752*S[1,1,1,1,-3,1,1,-2]
       + 5242880*S[1,1,1,1,-3,1,1,1,1]
       - 11272192*S[1,1,1,1,-3,1,1,2]
       - 11272192*S[1,1,1,1,-3,1,2,1]
       + 16121856*S[1,1,1,1,-3,1,3]
       + 11927552*S[1,1,1,1,-3,2,-2]
       - 11272192*S[1,1,1,1,-3,2,1,1]
       + 17563648*S[1,1,1,1,-3,2,2]
       + 16121856*S[1,1,1,1,-3,3,1]
       - 23724032*S[1,1,1,1,-3,4]
       - 30998528*S[1,1,1,1,-2,-5]
       + 43057152*S[1,1,1,1,-2,-4,1]
       + 16384000*S[1,1,1,1,-2,-3,-2]
       - 39583744*S[1,1,1,1,-2,-3,1,1]
       + 36175872*S[1,1,1,1,-2,-3,2]
       + 21430272*S[1,1,1,1,-2,-2,-3]
       - 17694720*S[1,1,1,1,-2,-2,-2,1]
       - 11010048*S[1,1,1,1,-2,-2,1,-2]
       + 18350080*S[1,1,1,1,-2,-2,1,1,1]
       - 20185088*S[1,1,1,1,-2,-2,1,2]
       - 20185088*S[1,1,1,1,-2,-2,2,1]
       + 16449536*S[1,1,1,1,-2,-2,3]
       + 25821184*S[1,1,1,1,-2,1,-4]
       - 27525120*S[1,1,1,1,-2,1,-3,1]
       - 7602176*S[1,1,1,1,-2,1,-2,-2]
       + 16777216*S[1,1,1,1,-2,1,-2,1,1]
       - 15990784*S[1,1,1,1,-2,1,-2,2]
       - 11272192*S[1,1,1,1,-2,1,1,-3]
       + 7864320*S[1,1,1,1,-2,1,1,-2,1]
       + 2097152*S[1,1,1,1,-2,1,1,1,-2]
       + 2097152*S[1,1,1,1,-2,1,1,1,2]
       + 2097152*S[1,1,1,1,-2,1,1,2,1]
       - 4980736*S[1,1,1,1,-2,1,1,3]
       - 4194304*S[1,1,1,1,-2,1,2,-2]
       + 2097152*S[1,1,1,1,-2,1,2,1,1]
       - 5242880*S[1,1,1,1,-2,1,2,2]
       - 4980736*S[1,1,1,1,-2,1,3,1]
       + 10616832*S[1,1,1,1,-2,1,4]
       + 15728640*S[1,1,1,1,-2,2,-3]
       - 11534336*S[1,1,1,1,-2,2,-2,1]
       - 4194304*S[1,1,1,1,-2,2,1,-2]
       + 2097152*S[1,1,1,1,-2,2,1,1,1]
       - 5242880*S[1,1,1,1,-2,2,1,2]
       - 5242880*S[1,1,1,1,-2,2,2,1]
       + 7995392*S[1,1,1,1,-2,2,3]
       + 5505024*S[1,1,1,1,-2,3,-2]
       - 4980736*S[1,1,1,1,-2,3,1,1]
       + 7995392*S[1,1,1,1,-2,3,2]
       + 15663104*S[1,1,1,1,-2,4,1]
       - 18939904*S[1,1,1,1,-2,5]
       - 14286848*S[1,1,1,1,1,-6]
       + 15466496*S[1,1,1,1,1,-5,1]
       + 9830400*S[1,1,1,1,1,-4,-2]
       - 11796480*S[1,1,1,1,1,-4,1,1]
       + 15728640*S[1,1,1,1,1,-4,2]
       + 23855104*S[1,1,1,1,1,-3,-3]
       - 20185088*S[1,1,1,1,1,-3,-2,1]
       - 6553600*S[1,1,1,1,1,-3,1,-2]
       + 6291456*S[1,1,1,1,1,-3,1,1,1]
       - 9699328*S[1,1,1,1,1,-3,1,2]
       - 9699328*S[1,1,1,1,1,-3,2,1]
       + 11796480*S[1,1,1,1,1,-3,3]
       + 26083328*S[1,1,1,1,1,-2,-4]
       - 33030144*S[1,1,1,1,1,-2,-3,1]
       - 7864320*S[1,1,1,1,1,-2,-2,-2]
       + 25690112*S[1,1,1,1,1,-2,-2,1,1]
       - 20709376*S[1,1,1,1,1,-2,-2,2]
       - 11010048*S[1,1,1,1,1,-2,1,-3]
       + 8912896*S[1,1,1,1,1,-2,1,-2,1]
       + 2621440*S[1,1,1,1,1,-2,1,1,-2]
       - 2097152*S[1,1,1,1,1,-2,1,1,1,1]
       + 3670016*S[1,1,1,1,1,-2,1,1,2]
       + 3670016*S[1,1,1,1,1,-2,1,2,1]
       - 5242880*S[1,1,1,1,1,-2,1,3]
       - 3932160*S[1,1,1,1,1,-2,2,-2]
       + 3670016*S[1,1,1,1,1,-2,2,1,1]
       - 5767168*S[1,1,1,1,1,-2,2,2]
       - 5242880*S[1,1,1,1,1,-2,3,1]
       + 9568256*S[1,1,1,1,1,-2,4]
       + 3932160*S[1,1,1,1,1,4,-2]
       - 12845056*S[1,1,1,1,1,4,1,1]
       + 10354688*S[1,1,1,1,1,4,2]
       + 20185088*S[1,1,1,1,1,5,1]
       - 17170432*S[1,1,1,1,1,6]
       - 9502720*S[1,1,1,1,2,-5]
       + 9830400*S[1,1,1,1,2,-4,1]
       + 5242880*S[1,1,1,1,2,-3,-2]
       - 6553600*S[1,1,1,1,2,-3,1,1]
       + 8519680*S[1,1,1,1,2,-3,2]
       + 9175040*S[1,1,1,1,2,-2,-3]
       - 7864320*S[1,1,1,1,2,-2,-2,1]
       - 2621440*S[1,1,1,1,2,-2,1,-2]
       + 2621440*S[1,1,1,1,2,-2,1,1,1]
       - 3932160*S[1,1,1,1,2,-2,1,2]
       - 3932160*S[1,1,1,1,2,-2,2,1]
       + 4587520*S[1,1,1,1,2,-2,3]
       + 3932160*S[1,1,1,1,2,4,1]
       - 6225920*S[1,1,1,1,2,5]
       - 5898240*S[1,1,1,1,3,-4]
       + 5242880*S[1,1,1,1,3,-3,1]
       + 1966080*S[1,1,1,1,3,-2,-2]
       - 2621440*S[1,1,1,1,3,-2,1,1]
       + 3276800*S[1,1,1,1,3,-2,2]
       - 1966080*S[1,1,1,1,3,4]
       - 13664256*S[1,1,1,1,4,-3]
       + 10813440*S[1,1,1,1,4,-2,1]
       + 5505024*S[1,1,1,1,4,1,-2]
       - 9175040*S[1,1,1,1,4,1,1,1]
       + 10092544*S[1,1,1,1,4,1,2]
       + 10092544*S[1,1,1,1,4,2,1]
       - 9207808*S[1,1,1,1,4,3]
       - 11862016*S[1,1,1,1,5,-2]
       + 30408704*S[1,1,1,1,5,1,1]
       - 27066368*S[1,1,1,1,5,2]
       - 36962304*S[1,1,1,1,6,1]
       + 26279936*S[1,1,1,1,7]
       + 19333120*S[1,1,1,2,-6]
       - 24576000*S[1,1,1,2,-5,1]
       - 14090240*S[1,1,1,2,-4,-2]
       + 21626880*S[1,1,1,2,-4,1,1]
       - 24903680*S[1,1,1,2,-4,2]
       - 30605312*S[1,1,1,2,-3,-3]
       + 24903680*S[1,1,1,2,-3,-2,1]
       + 10878976*S[1,1,1,2,-3,1,-2]
       - 11796480*S[1,1,1,2,-3,1,1,1]
       + 16777216*S[1,1,1,2,-3,1,2]
       + 16777216*S[1,1,1,2,-3,2,1]
       - 17891328*S[1,1,1,2,-3,3]
       - 27066368*S[1,1,1,2,-2,-4]
       + 32899072*S[1,1,1,2,-2,-3,1]
       + 7471104*S[1,1,1,2,-2,-2,-2]
       - 23855104*S[1,1,1,2,-2,-2,1,1]
       + 19398656*S[1,1,1,2,-2,-2,2]
       + 15597568*S[1,1,1,2,-2,1,-3]
       - 12058624*S[1,1,1,2,-2,1,-2,1]
       - 4456448*S[1,1,1,2,-2,1,1,-2]
       + 3145728*S[1,1,1,2,-2,1,1,1,1]
       - 6029312*S[1,1,1,2,-2,1,1,2]
       - 6029312*S[1,1,1,2,-2,1,2,1]
       + 8126464*S[1,1,1,2,-2,1,3]
       + 5898240*S[1,1,1,2,-2,2,-2]
       - 6029312*S[1,1,1,2,-2,2,1,1]
       + 8912896*S[1,1,1,2,-2,2,2]
       + 8126464*S[1,1,1,2,-2,3,1]
       - 11599872*S[1,1,1,2,-2,4]
       - 9502720*S[1,1,1,2,1,-5]
       + 9830400*S[1,1,1,2,1,-4,1]
       + 5242880*S[1,1,1,2,1,-3,-2]
       - 6553600*S[1,1,1,2,1,-3,1,1]
       + 8519680*S[1,1,1,2,1,-3,2]
       + 9175040*S[1,1,1,2,1,-2,-3]
       - 7864320*S[1,1,1,2,1,-2,-2,1]
       - 2621440*S[1,1,1,2,1,-2,1,-2]
       + 2621440*S[1,1,1,2,1,-2,1,1,1]
       - 3932160*S[1,1,1,2,1,-2,1,2]
       - 3932160*S[1,1,1,2,1,-2,2,1]
       + 4587520*S[1,1,1,2,1,-2,3]
       + 3932160*S[1,1,1,2,1,4,1]
       - 6225920*S[1,1,1,2,1,5]
       - 5898240*S[1,1,1,2,2,-4]
       + 5242880*S[1,1,1,2,2,-3,1]
       + 1966080*S[1,1,1,2,2,-2,-2]
       - 2621440*S[1,1,1,2,2,-2,1,1]
       + 3276800*S[1,1,1,2,2,-2,2]
       - 1966080*S[1,1,1,2,2,4]
       - 2949120*S[1,1,1,2,3,-3]
       + 1966080*S[1,1,1,2,3,-2,1]
       - 983040*S[1,1,1,2,3,3]
       - 4718592*S[1,1,1,2,4,-2]
       + 11927552*S[1,1,1,2,4,1,1]
       - 10682368*S[1,1,1,2,4,2]
       - 21954560*S[1,1,1,2,5,1]
       + 19988480*S[1,1,1,2,6]
       + 14942208*S[1,1,1,3,-5]
       - 17399808*S[1,1,1,3,-4,1]
       - 8159232*S[1,1,1,3,-3,-2]
       + 12976128*S[1,1,1,3,-3,1,1]
       - 14647296*S[1,1,1,3,-3,2]
       - 12255232*S[1,1,1,3,-2,-3]
       + 10158080*S[1,1,1,3,-2,-2,1]
       + 4521984*S[1,1,1,3,-2,1,-2]
       - 5242880*S[1,1,1,3,-2,1,1,1]
       + 7143424*S[1,1,1,3,-2,1,2]
       + 7143424*S[1,1,1,3,-2,2,1]
       - 7274496*S[1,1,1,3,-2,3]
       - 5898240*S[1,1,1,3,1,-4]
       + 5242880*S[1,1,1,3,1,-3,1]
       + 1966080*S[1,1,1,3,1,-2,-2]
       - 2621440*S[1,1,1,3,1,-2,1,1]
       + 3276800*S[1,1,1,3,1,-2,2]
       - 1966080*S[1,1,1,3,1,4]
       - 2949120*S[1,1,1,3,2,-3]
       + 1966080*S[1,1,1,3,2,-2,1]
       - 983040*S[1,1,1,3,2,3]
       - 983040*S[1,1,1,3,3,-2]
       - 983040*S[1,1,1,3,3,2]
       - 6062080*S[1,1,1,3,4,1]
       + 9437184*S[1,1,1,3,5]
       + 19906560*S[1,1,1,4,-4]
       - 24084480*S[1,1,1,4,-3,1]
       - 5210112*S[1,1,1,4,-2,-2]
       + 17104896*S[1,1,1,4,-2,1,1]
       - 13467648*S[1,1,1,4,-2,2]
       - 294912*S[1,1,1,4,1]*z3
       - 13795328*S[1,1,1,4,1,-3]
       + 11403264*S[1,1,1,4,1,-2,1]
       + 5570560*S[1,1,1,4,1,1,-2]
       - 9175040*S[1,1,1,4,1,1,1,1]
       + 8519680*S[1,1,1,4,1,1,2]
       + 8519680*S[1,1,1,4,1,2,1]
       - 7307264*S[1,1,1,4,1,3]
       - 5439488*S[1,1,1,4,2,-2]
       + 8519680*S[1,1,1,4,2,1,1]
       - 8585216*S[1,1,1,4,2,2]
       - 7307264*S[1,1,1,4,3,1]
       + 8568832*S[1,1,1,4,4]
       + 49152*S[1,1,1,5]*z3
       + 23822336*S[1,1,1,5,-3]
       - 19529728*S[1,1,1,5,-2,1]
       - 12582912*S[1,1,1,5,1,-2]
       + 24903680*S[1,1,1,5,1,1,1]
       - 23265280*S[1,1,1,5,1,2]
       - 23265280*S[1,1,1,5,2,1]
       + 17530880*S[1,1,1,5,3]
       + 12369920*S[1,1,1,6,-2]
       - 37486592*S[1,1,1,6,1,1]
       + 30687232*S[1,1,1,6,2]
       + 30408704*S[1,1,1,7,1]
       - 14909440*S[1,1,1,8]
       - 17104896*S[1,1,2,-7]
       + 27410432*S[1,1,2,-6,1]
       + 15319040*S[1,1,2,-5,-2]
       - 29818880*S[1,1,2,-5,1,1]
       + 30277632*S[1,1,2,-5,2]
       + 49152*S[1,1,2,-4]*z3
       + 38944768*S[1,1,2,-4,-3]
       - 30834688*S[1,1,2,-4,-2,1]
       - 16908288*S[1,1,2,-4,1,-2]
       + 20774912*S[1,1,2,-4,1,1,1]
       - 26902528*S[1,1,2,-4,1,2]
       - 26902528*S[1,1,2,-4,2,1]
       + 25690112*S[1,1,2,-4,3]
       + 45268992*S[1,1,2,-3,-4]
       - 53968896*S[1,1,2,-3,-3,1]
       - 11829248*S[1,1,2,-3,-2,-2]
       + 36962304*S[1,1,2,-3,-2,1,1]
       - 30113792*S[1,1,2,-3,-2,2]
       - 196608*S[1,1,2,-3,1]*z3
       - 32112640*S[1,1,2,-3,1,-3]
       + 24444928*S[1,1,2,-3,1,-2,1]
       + 10813440*S[1,1,2,-3,1,1,-2]
       - 6815744*S[1,1,2,-3,1,1,1,1]
       + 13631488*S[1,1,2,-3,1,1,2]
       + 13631488*S[1,1,2,-3,1,2,1]
       - 17235968*S[1,1,2,-3,1,3]
       - 12648448*S[1,1,2,-3,2,-2]
       + 13631488*S[1,1,2,-3,2,1,1]
       - 18972672*S[1,1,2,-3,2,2]
       - 17235968*S[1,1,2,-3,3,1]
       + 21053440*S[1,1,2,-3,4]
       + 23232512*S[1,1,2,-2,-5]
       - 34504704*S[1,1,2,-2,-4,1]
       - 12517376*S[1,1,2,-2,-3,-2]
       + 33554432*S[1,1,2,-2,-3,1,1]
       - 28803072*S[1,1,2,-2,-3,2]
       - 49152*S[1,1,2,-2,-2]*z3
       - 15532032*S[1,1,2,-2,-2,-3]
       + 12976128*S[1,1,2,-2,-2,-2,1]
       + 8847360*S[1,1,2,-2,-2,1,-2]
       - 17039360*S[1,1,2,-2,-2,1,1,1]
       + 16777216*S[1,1,2,-2,-2,1,2]
       + 16777216*S[1,1,2,-2,-2,2,1]
       - 12419072*S[1,1,2,-2,-2,3]
       - 24215552*S[1,1,2,-2,1,-4]
       + 26935296*S[1,1,2,-2,1,-3,1]
       + 6946816*S[1,1,2,-2,1,-2,-2]
       - 17039360*S[1,1,2,-2,1,-2,1,1]
       + 15269888*S[1,1,2,-2,1,-2,2]
       + 196608*S[1,1,2,-2,1,1]*z3
       + 13500416*S[1,1,2,-2,1,1,-3]
       - 9830400*S[1,1,2,-2,1,1,-2,1]
       - 3014656*S[1,1,2,-2,1,1,1,-2]
       - 2621440*S[1,1,2,-2,1,1,1,2]
       - 2621440*S[1,1,2,-2,1,1,2,1]
       + 5636096*S[1,1,2,-2,1,1,3]
       + 5046272*S[1,1,2,-2,1,2,-2]
       - 2621440*S[1,1,2,-2,1,2,1,1]
       + 5963776*S[1,1,2,-2,1,2,2]
       + 5636096*S[1,1,2,-2,1,3,1]
       - 10125312*S[1,1,2,-2,1,4]
       - 147456*S[1,1,2,-2,2]*z3
       - 15532032*S[1,1,2,-2,2,-3]
       + 11665408*S[1,1,2,-2,2,-2,1]
       + 5046272*S[1,1,2,-2,2,1,-2]
       - 2621440*S[1,1,2,-2,2,1,1,1]
       + 5963776*S[1,1,2,-2,2,1,2]
       + 5963776*S[1,1,2,-2,2,2,1]
       - 7995392*S[1,1,2,-2,2,3]
       - 5373952*S[1,1,2,-2,3,-2]
       + 5636096*S[1,1,2,-2,3,1,1]
       - 7995392*S[1,1,2,-2,3,2]
       - 13139968*S[1,1,2,-2,4,1]
       + 14155776*S[1,1,2,-2,5]
       + 19333120*S[1,1,2,1,-6]
       - 24576000*S[1,1,2,1,-5,1]
       - 14090240*S[1,1,2,1,-4,-2]
       + 21626880*S[1,1,2,1,-4,1,1]
       - 24903680*S[1,1,2,1,-4,2]
       - 30605312*S[1,1,2,1,-3,-3]
       + 24903680*S[1,1,2,1,-3,-2,1]
       + 10878976*S[1,1,2,1,-3,1,-2]
       - 11796480*S[1,1,2,1,-3,1,1,1]
       + 16777216*S[1,1,2,1,-3,1,2]
       + 16777216*S[1,1,2,1,-3,2,1]
       - 17891328*S[1,1,2,1,-3,3]
       - 27066368*S[1,1,2,1,-2,-4]
       + 32899072*S[1,1,2,1,-2,-3,1]
       + 7471104*S[1,1,2,1,-2,-2,-2]
       - 23855104*S[1,1,2,1,-2,-2,1,1]
       + 19398656*S[1,1,2,1,-2,-2,2]
       + 15597568*S[1,1,2,1,-2,1,-3]
       - 12058624*S[1,1,2,1,-2,1,-2,1]
       - 4456448*S[1,1,2,1,-2,1,1,-2]
       + 3145728*S[1,1,2,1,-2,1,1,1,1]
       - 6029312*S[1,1,2,1,-2,1,1,2]
       - 6029312*S[1,1,2,1,-2,1,2,1]
       + 8126464*S[1,1,2,1,-2,1,3]
       + 5898240*S[1,1,2,1,-2,2,-2]
       - 6029312*S[1,1,2,1,-2,2,1,1]
       + 8912896*S[1,1,2,1,-2,2,2]
       + 8126464*S[1,1,2,1,-2,3,1]
       - 11599872*S[1,1,2,1,-2,4]
       - 9502720*S[1,1,2,1,1,-5]
       + 9830400*S[1,1,2,1,1,-4,1]
       + 5242880*S[1,1,2,1,1,-3,-2]
       - 6553600*S[1,1,2,1,1,-3,1,1]
       + 8519680*S[1,1,2,1,1,-3,2]
       + 9175040*S[1,1,2,1,1,-2,-3]
       - 7864320*S[1,1,2,1,1,-2,-2,1]
       - 2621440*S[1,1,2,1,1,-2,1,-2]
       + 2621440*S[1,1,2,1,1,-2,1,1,1]
       - 3932160*S[1,1,2,1,1,-2,1,2]
       - 3932160*S[1,1,2,1,1,-2,2,1]
       + 4587520*S[1,1,2,1,1,-2,3]
       + 3932160*S[1,1,2,1,1,4,1]
       - 6225920*S[1,1,2,1,1,5]
       - 5898240*S[1,1,2,1,2,-4]
       + 5242880*S[1,1,2,1,2,-3,1]
       + 1966080*S[1,1,2,1,2,-2,-2]
       - 2621440*S[1,1,2,1,2,-2,1,1]
       + 3276800*S[1,1,2,1,2,-2,2]
       - 1966080*S[1,1,2,1,2,4]
       - 2949120*S[1,1,2,1,3,-3]
       + 1966080*S[1,1,2,1,3,-2,1]
       - 983040*S[1,1,2,1,3,3]
       - 4718592*S[1,1,2,1,4,-2]
       + 11927552*S[1,1,2,1,4,1,1]
       - 10682368*S[1,1,2,1,4,2]
       - 21954560*S[1,1,2,1,5,1]
       + 19988480*S[1,1,2,1,6]
       + 16384000*S[1,1,2,2,-5]
       - 19005440*S[1,1,2,2,-4,1]
       - 8978432*S[1,1,2,2,-3,-2]
       + 14155776*S[1,1,2,2,-3,1,1]
       - 16056320*S[1,1,2,2,-3,2]
       - 13697024*S[1,1,2,2,-2,-3]
       + 11403264*S[1,1,2,2,-2,-2,1]
       + 4980736*S[1,1,2,2,-2,1,-2]
       - 5767168*S[1,1,2,2,-2,1,1,1]
       + 7864320*S[1,1,2,2,-2,1,2]
       + 7864320*S[1,1,2,2,-2,2,1]
       - 8060928*S[1,1,2,2,-2,3]
       - 5898240*S[1,1,2,2,1,-4]
       + 5242880*S[1,1,2,2,1,-3,1]
       + 1966080*S[1,1,2,2,1,-2,-2]
       - 2621440*S[1,1,2,2,1,-2,1,1]
       + 3276800*S[1,1,2,2,1,-2,2]
       - 1966080*S[1,1,2,2,1,4]
       - 2949120*S[1,1,2,2,2,-3]
       + 1966080*S[1,1,2,2,2,-2,1]
       - 983040*S[1,1,2,2,2,3]
       - 983040*S[1,1,2,2,3,-2]
       - 983040*S[1,1,2,2,3,2]
       - 6684672*S[1,1,2,2,4,1]
       + 10354688*S[1,1,2,2,5]
       + 11157504*S[1,1,2,3,-4]
       - 10780672*S[1,1,2,3,-3,1]
       - 3440640*S[1,1,2,3,-2,-2]
       + 5832704*S[1,1,2,3,-2,1,1]
       - 6356992*S[1,1,2,3,-2,2]
       - 2949120*S[1,1,2,3,1,-3]
       + 1966080*S[1,1,2,3,1,-2,1]
       - 983040*S[1,1,2,3,1,3]
       - 983040*S[1,1,2,3,2,-2]
       - 983040*S[1,1,2,3,2,2]
       - 983040*S[1,1,2,3,3,1]
       + 4276224*S[1,1,2,3,4]
       - 49152*S[1,1,2,4]*z3
       + 13369344*S[1,1,2,4,-3]
       - 10321920*S[1,1,2,4,-2,1]
       - 5406720*S[1,1,2,4,1,-2]
       + 8519680*S[1,1,2,4,1,1,1]
       - 9371648*S[1,1,2,4,1,2]
       - 9371648*S[1,1,2,4,2,1]
       + 8765440*S[1,1,2,4,3]
       + 9814016*S[1,1,2,5,-2]
       - 26017792*S[1,1,2,5,1,1]
       + 22773760*S[1,1,2,5,2]
       + 30425088*S[1,1,2,6,1]
       - 20250624*S[1,1,2,7]
       - 16515072*S[1,1,3,-6]
       + 23986176*S[1,1,3,-5,1]
       + 12320768*S[1,1,3,-4,-2]
       - 24018944*S[1,1,3,-4,1,1]
       + 24428544*S[1,1,3,-4,2]
       - 49152*S[1,1,3,-3]*z3
       + 24854528*S[1,1,3,-3,-3]
       - 19890176*S[1,1,3,-3,-2,1]
       - 10878976*S[1,1,3,-3,1,-2]
       + 14417920*S[1,1,3,-3,1,1,1]
       - 18022400*S[1,1,3,-3,1,2]
       - 18022400*S[1,1,3,-3,2,1]
       + 16859136*S[1,1,3,-3,3]
       + 18825216*S[1,1,3,-2,-4]
       - 22839296*S[1,1,3,-2,-3,1]
       - 4718592*S[1,1,3,-2,-2,-2]
       + 16056320*S[1,1,3,-2,-2,1,1]
       - 12746752*S[1,1,3,-2,-2,2]
       - 13991936*S[1,1,3,-2,1,-3]
       + 10747904*S[1,1,3,-2,1,-2,1]
       + 5046272*S[1,1,3,-2,1,1,-2]
       - 3932160*S[1,1,3,-2,1,1,1,1]
       + 6881280*S[1,1,3,-2,1,1,2]
       + 6881280*S[1,1,3,-2,1,2,1]
       - 8093696*S[1,1,3,-2,1,3]
       - 5570560*S[1,1,3,-2,2,-2]
       + 6881280*S[1,1,3,-2,2,1,1]
       - 8945664*S[1,1,3,-2,2,2]
       - 8093696*S[1,1,3,-2,3,1]
       + 9158656*S[1,1,3,-2,4]
       + 14942208*S[1,1,3,1,-5]
       - 17399808*S[1,1,3,1,-4,1]
       - 8159232*S[1,1,3,1,-3,-2]
       + 12976128*S[1,1,3,1,-3,1,1]
       - 14647296*S[1,1,3,1,-3,2]
       - 12255232*S[1,1,3,1,-2,-3]
       + 10158080*S[1,1,3,1,-2,-2,1]
       + 4521984*S[1,1,3,1,-2,1,-2]
       - 5242880*S[1,1,3,1,-2,1,1,1]
       + 7143424*S[1,1,3,1,-2,1,2]
       + 7143424*S[1,1,3,1,-2,2,1]
       - 7274496*S[1,1,3,1,-2,3]
       - 5898240*S[1,1,3,1,1,-4]
       + 5242880*S[1,1,3,1,1,-3,1]
       + 1966080*S[1,1,3,1,1,-2,-2]
       - 2621440*S[1,1,3,1,1,-2,1,1]
       + 3276800*S[1,1,3,1,1,-2,2]
       - 1966080*S[1,1,3,1,1,4]
       - 2949120*S[1,1,3,1,2,-3]
       + 1966080*S[1,1,3,1,2,-2,1]
       - 983040*S[1,1,3,1,2,3]
       - 983040*S[1,1,3,1,3,-2]
       - 983040*S[1,1,3,1,3,2]
       - 6062080*S[1,1,3,1,4,1]
       + 9437184*S[1,1,3,1,5]
       + 11157504*S[1,1,3,2,-4]
       - 10780672*S[1,1,3,2,-3,1]
       - 3440640*S[1,1,3,2,-2,-2]
       + 5832704*S[1,1,3,2,-2,1,1]
       - 6356992*S[1,1,3,2,-2,2]
       - 2949120*S[1,1,3,2,1,-3]
       + 1966080*S[1,1,3,2,1,-2,1]
       - 983040*S[1,1,3,2,1,3]
       - 983040*S[1,1,3,2,2,-2]
       - 983040*S[1,1,3,2,2,2]
       - 983040*S[1,1,3,2,3,1]
       + 4276224*S[1,1,3,2,4]
       - 49152*S[1,1,3,3]*z3
       + 5996544*S[1,1,3,3,-3]
       - 4128768*S[1,1,3,3,-2,1]
       - 983040*S[1,1,3,3,1,-2]
       - 983040*S[1,1,3,3,1,2]
       - 983040*S[1,1,3,3,2,1]
       + 2654208*S[1,1,3,3,3]
       + 4325376*S[1,1,3,4,-2]
       - 9011200*S[1,1,3,4,1,1]
       + 8929280*S[1,1,3,4,2]
       + 17072128*S[1,1,3,5,1]
       - 15269888*S[1,1,3,6]
       - 40960*S[1,1,4]*z5
       - 17694720*S[1,1,4,-5]
       + 27271168*S[1,1,4,-4,1]
       + 9232384*S[1,1,4,-3,-2]
       - 29523968*S[1,1,4,-3,1,1]
       + 23543808*S[1,1,4,-3,2]
       - 16384*S[1,1,4,-2]*z3
       + 11419648*S[1,1,4,-2,-3]
       - 9551872*S[1,1,4,-2,-2,1]
       - 6406144*S[1,1,4,-2,1,-2]
       + 18874368*S[1,1,4,-2,1,1,1]
       - 15335424*S[1,1,4,-2,1,2]
       - 15335424*S[1,1,4,-2,2,1]
       + 10125312*S[1,1,4,-2,3]
       + 18759680*S[1,1,4,1,-4]
       - 23035904*S[1,1,4,1,-3,1]
       - 5177344*S[1,1,4,1,-2,-2]
       + 16580608*S[1,1,4,1,-2,1,1]
       - 13008896*S[1,1,4,1,-2,2]
       - 458752*S[1,1,4,1,1]*z3
       - 12615680*S[1,1,4,1,1,-3]
       + 10616832*S[1,1,4,1,1,-2,1]
       + 4915200*S[1,1,4,1,1,1,-2]
       - 9175040*S[1,1,4,1,1,1,1,1]
       + 8519680*S[1,1,4,1,1,1,2]
       + 8519680*S[1,1,4,1,1,2,1]
       - 6914048*S[1,1,4,1,1,3]
       - 4882432*S[1,1,4,1,2,-2]
       + 8519680*S[1,1,4,1,2,1,1]
       - 8192000*S[1,1,4,1,2,2]
       - 6914048*S[1,1,4,1,3,1]
       + 8011776*S[1,1,4,1,4]
       + 212992*S[1,1,4,2]*z3
       + 12500992*S[1,1,4,2,-3]
       - 10027008*S[1,1,4,2,-2,1]
       - 4882432*S[1,1,4,2,1,-2]
       + 8519680*S[1,1,4,2,1,1,1]
       - 8192000*S[1,1,4,2,1,2]
       - 8192000*S[1,1,4,2,2,1]
       + 7176192*S[1,1,4,2,3]
       + 4202496*S[1,1,4,3,-2]
       - 6914048*S[1,1,4,3,1,1]
       + 7176192*S[1,1,4,3,2]
       + 10199040*S[1,1,4,4,1]
       - 10485760*S[1,1,4,5]
       - 22052864*S[1,1,5,-4]
       + 30048256*S[1,1,5,-3,1]
       + 4849664*S[1,1,5,-2,-2]
       - 23396352*S[1,1,5,-2,1,1]
       + 16138240*S[1,1,5,-2,2]
       + 409600*S[1,1,5,1]*z3
       + 22380544*S[1,1,5,1,-3]
       - 18939904*S[1,1,5,1,-2,1]
       - 11730944*S[1,1,5,1,1,-2]
       + 24903680*S[1,1,5,1,1,1,1]
       - 21299200*S[1,1,5,1,1,2]
       - 21299200*S[1,1,5,1,2,1]
       + 14974976*S[1,1,5,1,3]
       + 9388032*S[1,1,5,2,-2]
       - 21299200*S[1,1,5,2,1,1]
       + 18186240*S[1,1,5,2,2]
       + 14974976*S[1,1,5,3,1]
       - 11173888*S[1,1,5,4]
       - 65536*S[1,1,6]*z3
       - 18251776*S[1,1,6,-3]
       + 15433728*S[1,1,6,-2,1]
       + 11829248*S[1,1,6,1,-2]
       - 33095680*S[1,1,6,1,1,1]
       + 26509312*S[1,1,6,1,2]
       + 26509312*S[1,1,6,2,1]
       - 16564224*S[1,1,6,3]
       - 6537216*S[1,1,7,-2]
       + 27623424*S[1,1,7,1,1]
       - 20037632*S[1,1,7,2]
       - 14073856*S[1,1,8,1]
       + 4669440*S[1,1,9]
       + 8470528*S[1,2,-8]
       - 18153472*S[1,2,-7,1]
       - 9199616*S[1,2,-6,-2]
       + 25755648*S[1,2,-6,1,1]
       - 22355968*S[1,2,-6,2]
       - 16384*S[1,2,-5]*z3
       - 27525120*S[1,2,-5,-3]
       + 21741568*S[1,2,-5,-2,1]
       + 14401536*S[1,2,-5,1,-2]
       - 21757952*S[1,2,-5,1,1,1]
       + 24608768*S[1,2,-5,1,2]
       + 24608768*S[1,2,-5,2,1]
       - 20660224*S[1,2,-5,3]
       - 39788544*S[1,2,-4,-4]
       + 48873472*S[1,2,-4,-3,1]
       + 9895936*S[1,2,-4,-2,-2]
       - 33816576*S[1,2,-4,-2,1,1]
       + 26345472*S[1,2,-4,-2,2]
       + 458752*S[1,2,-4,1]*z3
       + 33767424*S[1,2,-4,1,-3]
       - 26181632*S[1,2,-4,1,-2,1]
       - 13565952*S[1,2,-4,1,1,-2]
       + 9043968*S[1,2,-4,1,1,1,1]
       - 16351232*S[1,2,-4,1,1,2]
       - 16351232*S[1,2,-4,1,2,1]
       + 18481152*S[1,2,-4,1,3]
       + 13729792*S[1,2,-4,2,-2]
       - 16351232*S[1,2,-4,2,1,1]
       + 20578304*S[1,2,-4,2,2]
       + 18481152*S[1,2,-4,3,1]
       - 19292160*S[1,2,-4,4]
       + 20480*S[1,2,-3]*z5
       - 30294016*S[1,2,-3,-5]
       + 48103424*S[1,2,-3,-4,1]
       + 16941056*S[1,2,-3,-3,-2]
       - 50200576*S[1,2,-3,-3,1,1]
       + 40435712*S[1,2,-3,-3,2]
       + 172032*S[1,2,-3,-2]*z3
       + 20398080*S[1,2,-3,-2,-3]
       - 17367040*S[1,2,-3,-2,-2,1]
       - 12517376*S[1,2,-3,-2,1,-2]
       + 28835840*S[1,2,-3,-2,1,1,1]
       - 25198592*S[1,2,-3,-2,1,2]
       - 25198592*S[1,2,-3,-2,2,1]
       + 16859136*S[1,2,-3,-2,3]
       + 36454400*S[1,2,-3,1,-4]
       - 42696704*S[1,2,-3,1,-3,1]
       - 10452992*S[1,2,-3,1,-2,-2]
       + 28442624*S[1,2,-3,1,-2,1,1]
       - 23887872*S[1,2,-3,1,-2,2]
       - 786432*S[1,2,-3,1,1]*z3
       - 23855104*S[1,2,-3,1,1,-3]
       + 18284544*S[1,2,-3,1,1,-2,1]
       + 6225920*S[1,2,-3,1,1,1,-2]
       + 4456448*S[1,2,-3,1,1,1,2]
       + 4456448*S[1,2,-3,1,1,2,1]
       - 8912896*S[1,2,-3,1,1,3]
       - 8912896*S[1,2,-3,1,2,-2]
       + 4456448*S[1,2,-3,1,2,1,1]
       - 9469952*S[1,2,-3,1,2,2]
       - 8912896*S[1,2,-3,1,3,1]
       + 14794752*S[1,2,-3,1,4]
       + 565248*S[1,2,-3,2]*z3
       + 24231936*S[1,2,-3,2,-3]
       - 18808832*S[1,2,-3,2,-2,1]
       - 8912896*S[1,2,-3,2,1,-2]
       + 4456448*S[1,2,-3,2,1,1,1]
       - 9469952*S[1,2,-3,2,1,2]
       - 9469952*S[1,2,-3,2,2,1]
       + 11747328*S[1,2,-3,2,3]
       + 8241152*S[1,2,-3,3,-2]
       - 8912896*S[1,2,-3,3,1,1]
       + 11747328*S[1,2,-3,3,2]
       + 18251776*S[1,2,-3,4,1]
       - 18202624*S[1,2,-3,5]
       - 10584064*S[1,2,-2,-6]
       + 21266432*S[1,2,-2,-5,1]
       + 10010624*S[1,2,-2,-4,-2]
       - 30277632*S[1,2,-2,-4,1,1]
       + 23625728*S[1,2,-2,-4,2]
       + 352256*S[1,2,-2,-3]*z3
       + 20119552*S[1,2,-2,-3,-3]
       - 17465344*S[1,2,-2,-3,-2,1]
       - 12320768*S[1,2,-2,-3,1,-2]
       + 28835840*S[1,2,-2,-3,1,1,1]
       - 24018944*S[1,2,-2,-3,1,2]
       - 24018944*S[1,2,-2,-3,2,1]
       + 15466496*S[1,2,-2,-3,3]
       + 13156352*S[1,2,-2,-2,-4]
       - 19398656*S[1,2,-2,-2,-3,1]
       - 2801664*S[1,2,-2,-2,-2,-2]
       + 16056320*S[1,2,-2,-2,-2,1,1]
       - 10420224*S[1,2,-2,-2,-2,2]
       - 409600*S[1,2,-2,-2,1]*z3
       - 14974976*S[1,2,-2,-2,1,-3]
       + 13172736*S[1,2,-2,-2,1,-2,1]
       + 8454144*S[1,2,-2,-2,1,1,-2]
       - 17039360*S[1,2,-2,-2,1,1,1,1]
       + 14417920*S[1,2,-2,-2,1,1,2]
       + 14417920*S[1,2,-2,-2,1,2,1]
       - 9633792*S[1,2,-2,-2,1,3]
       - 6307840*S[1,2,-2,-2,2,-2]
       + 14417920*S[1,2,-2,-2,2,1,1]
       - 11829248*S[1,2,-2,-2,2,2]
       - 9633792*S[1,2,-2,-2,3,1]
       + 6373376*S[1,2,-2,-2,4]
       - 40960*S[1,2,-2,1]*z5
       + 18186240*S[1,2,-2,1,-5]
       - 27754496*S[1,2,-2,1,-4,1]
       - 10911744*S[1,2,-2,1,-3,-2]
       + 28442624*S[1,2,-2,1,-3,1,1]
       - 23822336*S[1,2,-2,1,-3,2]
       - 196608*S[1,2,-2,1,-2]*z3
       - 14155776*S[1,2,-2,1,-2,-3]
       + 12189696*S[1,2,-2,1,-2,-2,1]
       + 7864320*S[1,2,-2,1,-2,1,-2]
       - 17039360*S[1,2,-2,1,-2,1,1,1]
       + 15138816*S[1,2,-2,1,-2,1,2]
       + 15138816*S[1,2,-2,1,-2,2,1]
       - 10584064*S[1,2,-2,1,-2,3]
       - 17563648*S[1,2,-2,1,1,-4]
       + 20054016*S[1,2,-2,1,1,-3,1]
       + 5701632*S[1,2,-2,1,1,-2,-2]
       - 13369344*S[1,2,-2,1,1,-2,1,1]
       + 11796480*S[1,2,-2,1,1,-2,2]
       + 589824*S[1,2,-2,1,1,1]*z3
       + 7864320*S[1,2,-2,1,1,1,-3]
       - 6291456*S[1,2,-2,1,1,1,-2,1]
       - 786432*S[1,2,-2,1,1,1,1,-2]
       + 1572864*S[1,2,-2,1,1,1,3]
       + 2555904*S[1,2,-2,1,1,2,-2]
       + 1572864*S[1,2,-2,1,1,2,2]
       + 1572864*S[1,2,-2,1,1,3,1]
       - 5898240*S[1,2,-2,1,1,4]
       - 491520*S[1,2,-2,1,2]*z3
       - 10518528*S[1,2,-2,1,2,-3]
       + 8257536*S[1,2,-2,1,2,-2,1]
       + 2555904*S[1,2,-2,1,2,1,-2]
       + 1572864*S[1,2,-2,1,2,1,2]
       + 1572864*S[1,2,-2,1,2,2,1]
       - 3440640*S[1,2,-2,1,2,3]
       - 3407872*S[1,2,-2,1,3,-2]
       + 1572864*S[1,2,-2,1,3,1,1]
       - 3440640*S[1,2,-2,1,3,2]
       - 9142272*S[1,2,-2,1,4,1]
       + 10878976*S[1,2,-2,1,5]
       + 16564224*S[1,2,-2,2,-4]
       - 19628032*S[1,2,-2,2,-3,1]
       - 4915200*S[1,2,-2,2,-2,-2]
       + 13303808*S[1,2,-2,2,-2,1,1]
       - 11075584*S[1,2,-2,2,-2,2]
       - 491520*S[1,2,-2,2,1]*z3
       - 10518528*S[1,2,-2,2,1,-3]
       + 8257536*S[1,2,-2,2,1,-2,1]
       + 2555904*S[1,2,-2,2,1,1,-2]
       + 1572864*S[1,2,-2,2,1,1,2]
       + 1572864*S[1,2,-2,2,1,2,1]
       - 3440640*S[1,2,-2,2,1,3]
       - 3833856*S[1,2,-2,2,2,-2]
       + 1572864*S[1,2,-2,2,2,1,1]
       - 3637248*S[1,2,-2,2,2,2]
       - 3440640*S[1,2,-2,2,3,1]
       + 6340608*S[1,2,-2,2,4]
       + 237568*S[1,2,-2,3]*z3
       + 9109504*S[1,2,-2,3,-3]
       - 7110656*S[1,2,-2,3,-2,1]
       - 3407872*S[1,2,-2,3,1,-2]
       + 1572864*S[1,2,-2,3,1,1,1]
       - 3440640*S[1,2,-2,3,1,2]
       - 3440640*S[1,2,-2,3,2,1]
       + 4292608*S[1,2,-2,3,3]
       + 3997696*S[1,2,-2,4,-2]
       - 11075584*S[1,2,-2,4,1,1]
       + 9093120*S[1,2,-2,4,2]
       + 14188544*S[1,2,-2,5,1]
       - 9666560*S[1,2,-2,6]
       - 17104896*S[1,2,1,-7]
       + 27410432*S[1,2,1,-6,1]
       + 15319040*S[1,2,1,-5,-2]
       - 29818880*S[1,2,1,-5,1,1]
       + 30277632*S[1,2,1,-5,2]
       + 49152*S[1,2,1,-4]*z3
       + 38944768*S[1,2,1,-4,-3]
       - 30834688*S[1,2,1,-4,-2,1]
       - 16908288*S[1,2,1,-4,1,-2]
       + 20774912*S[1,2,1,-4,1,1,1]
       - 26902528*S[1,2,1,-4,1,2]
       - 26902528*S[1,2,1,-4,2,1]
       + 25690112*S[1,2,1,-4,3]
       + 45268992*S[1,2,1,-3,-4]
       - 53968896*S[1,2,1,-3,-3,1]
       - 11829248*S[1,2,1,-3,-2,-2]
       + 36962304*S[1,2,1,-3,-2,1,1]
       - 30113792*S[1,2,1,-3,-2,2]
       - 196608*S[1,2,1,-3,1]*z3
       - 32112640*S[1,2,1,-3,1,-3]
       + 24444928*S[1,2,1,-3,1,-2,1]
       + 10813440*S[1,2,1,-3,1,1,-2]
       - 6815744*S[1,2,1,-3,1,1,1,1]
       + 13631488*S[1,2,1,-3,1,1,2]
       + 13631488*S[1,2,1,-3,1,2,1]
       - 17235968*S[1,2,1,-3,1,3]
       - 12648448*S[1,2,1,-3,2,-2]
       + 13631488*S[1,2,1,-3,2,1,1]
       - 18972672*S[1,2,1,-3,2,2]
       - 17235968*S[1,2,1,-3,3,1]
       + 21053440*S[1,2,1,-3,4]
       + 23232512*S[1,2,1,-2,-5]
       - 34504704*S[1,2,1,-2,-4,1]
       - 12517376*S[1,2,1,-2,-3,-2]
       + 33554432*S[1,2,1,-2,-3,1,1]
       - 28803072*S[1,2,1,-2,-3,2]
       - 49152*S[1,2,1,-2,-2]*z3
       - 15532032*S[1,2,1,-2,-2,-3]
       + 12976128*S[1,2,1,-2,-2,-2,1]
       + 8847360*S[1,2,1,-2,-2,1,-2]
       - 17039360*S[1,2,1,-2,-2,1,1,1]
       + 16777216*S[1,2,1,-2,-2,1,2]
       + 16777216*S[1,2,1,-2,-2,2,1]
       - 12419072*S[1,2,1,-2,-2,3]
       - 24215552*S[1,2,1,-2,1,-4]
       + 26935296*S[1,2,1,-2,1,-3,1]
       + 6946816*S[1,2,1,-2,1,-2,-2]
       - 17039360*S[1,2,1,-2,1,-2,1,1]
       + 15269888*S[1,2,1,-2,1,-2,2]
       + 196608*S[1,2,1,-2,1,1]*z3
       + 13500416*S[1,2,1,-2,1,1,-3]
       - 9830400*S[1,2,1,-2,1,1,-2,1]
       - 3014656*S[1,2,1,-2,1,1,1,-2]
       - 2621440*S[1,2,1,-2,1,1,1,2]
       - 2621440*S[1,2,1,-2,1,1,2,1]
       + 5636096*S[1,2,1,-2,1,1,3]
       + 5046272*S[1,2,1,-2,1,2,-2]
       - 2621440*S[1,2,1,-2,1,2,1,1]
       + 5963776*S[1,2,1,-2,1,2,2]
       + 5636096*S[1,2,1,-2,1,3,1]
       - 10125312*S[1,2,1,-2,1,4]
       - 147456*S[1,2,1,-2,2]*z3
       - 15532032*S[1,2,1,-2,2,-3]
       + 11665408*S[1,2,1,-2,2,-2,1]
       + 5046272*S[1,2,1,-2,2,1,-2]
       - 2621440*S[1,2,1,-2,2,1,1,1]
       + 5963776*S[1,2,1,-2,2,1,2]
       + 5963776*S[1,2,1,-2,2,2,1]
       - 7995392*S[1,2,1,-2,2,3]
       - 5373952*S[1,2,1,-2,3,-2]
       + 5636096*S[1,2,1,-2,3,1,1]
       - 7995392*S[1,2,1,-2,3,2]
       - 13139968*S[1,2,1,-2,4,1]
       + 14155776*S[1,2,1,-2,5]
       + 19333120*S[1,2,1,1,-6]
       - 24576000*S[1,2,1,1,-5,1]
       - 14090240*S[1,2,1,1,-4,-2]
       + 21626880*S[1,2,1,1,-4,1,1]
       - 24903680*S[1,2,1,1,-4,2]
       - 30605312*S[1,2,1,1,-3,-3]
       + 24903680*S[1,2,1,1,-3,-2,1]
       + 10878976*S[1,2,1,1,-3,1,-2]
       - 11796480*S[1,2,1,1,-3,1,1,1]
       + 16777216*S[1,2,1,1,-3,1,2]
       + 16777216*S[1,2,1,1,-3,2,1]
       - 17891328*S[1,2,1,1,-3,3]
       - 27066368*S[1,2,1,1,-2,-4]
       + 32899072*S[1,2,1,1,-2,-3,1]
       + 7471104*S[1,2,1,1,-2,-2,-2]
       - 23855104*S[1,2,1,1,-2,-2,1,1]
       + 19398656*S[1,2,1,1,-2,-2,2]
       + 15597568*S[1,2,1,1,-2,1,-3]
       - 12058624*S[1,2,1,1,-2,1,-2,1]
       - 4456448*S[1,2,1,1,-2,1,1,-2]
       + 3145728*S[1,2,1,1,-2,1,1,1,1]
       - 6029312*S[1,2,1,1,-2,1,1,2]
       - 6029312*S[1,2,1,1,-2,1,2,1]
       + 8126464*S[1,2,1,1,-2,1,3]
       + 5898240*S[1,2,1,1,-2,2,-2]
       - 6029312*S[1,2,1,1,-2,2,1,1]
       + 8912896*S[1,2,1,1,-2,2,2]
       + 8126464*S[1,2,1,1,-2,3,1]
       - 11599872*S[1,2,1,1,-2,4]
       - 9502720*S[1,2,1,1,1,-5]
       + 9830400*S[1,2,1,1,1,-4,1]
       + 5242880*S[1,2,1,1,1,-3,-2]
       - 6553600*S[1,2,1,1,1,-3,1,1]
       + 8519680*S[1,2,1,1,1,-3,2]
       + 9175040*S[1,2,1,1,1,-2,-3]
       - 7864320*S[1,2,1,1,1,-2,-2,1]
       - 2621440*S[1,2,1,1,1,-2,1,-2]
       + 2621440*S[1,2,1,1,1,-2,1,1,1]
       - 3932160*S[1,2,1,1,1,-2,1,2]
       - 3932160*S[1,2,1,1,1,-2,2,1]
       + 4587520*S[1,2,1,1,1,-2,3]
       + 3932160*S[1,2,1,1,1,4,1]
       - 6225920*S[1,2,1,1,1,5]
       - 5898240*S[1,2,1,1,2,-4]
       + 5242880*S[1,2,1,1,2,-3,1]
       + 1966080*S[1,2,1,1,2,-2,-2]
       - 2621440*S[1,2,1,1,2,-2,1,1]
       + 3276800*S[1,2,1,1,2,-2,2]
       - 1966080*S[1,2,1,1,2,4]
       - 2949120*S[1,2,1,1,3,-3]
       + 1966080*S[1,2,1,1,3,-2,1]
       - 983040*S[1,2,1,1,3,3]
       - 4718592*S[1,2,1,1,4,-2]
       + 11927552*S[1,2,1,1,4,1,1]
       - 10682368*S[1,2,1,1,4,2]
       - 21954560*S[1,2,1,1,5,1]
       + 19988480*S[1,2,1,1,6]
       + 16384000*S[1,2,1,2,-5]
       - 19005440*S[1,2,1,2,-4,1]
       - 8978432*S[1,2,1,2,-3,-2]
       + 14155776*S[1,2,1,2,-3,1,1]
       - 16056320*S[1,2,1,2,-3,2]
       - 13697024*S[1,2,1,2,-2,-3]
       + 11403264*S[1,2,1,2,-2,-2,1]
       + 4980736*S[1,2,1,2,-2,1,-2]
       - 5767168*S[1,2,1,2,-2,1,1,1]
       + 7864320*S[1,2,1,2,-2,1,2]
       + 7864320*S[1,2,1,2,-2,2,1]
       - 8060928*S[1,2,1,2,-2,3]
       - 5898240*S[1,2,1,2,1,-4]
       + 5242880*S[1,2,1,2,1,-3,1]
       + 1966080*S[1,2,1,2,1,-2,-2]
       - 2621440*S[1,2,1,2,1,-2,1,1]
       + 3276800*S[1,2,1,2,1,-2,2]
       - 1966080*S[1,2,1,2,1,4]
       - 2949120*S[1,2,1,2,2,-3]
       + 1966080*S[1,2,1,2,2,-2,1]
       - 983040*S[1,2,1,2,2,3]
       - 983040*S[1,2,1,2,3,-2]
       - 983040*S[1,2,1,2,3,2]
       - 6684672*S[1,2,1,2,4,1]
       + 10354688*S[1,2,1,2,5]
       + 11157504*S[1,2,1,3,-4]
       - 10780672*S[1,2,1,3,-3,1]
       - 3440640*S[1,2,1,3,-2,-2]
       + 5832704*S[1,2,1,3,-2,1,1]
       - 6356992*S[1,2,1,3,-2,2]
       - 2949120*S[1,2,1,3,1,-3]
       + 1966080*S[1,2,1,3,1,-2,1]
       - 983040*S[1,2,1,3,1,3]
       - 983040*S[1,2,1,3,2,-2]
       - 983040*S[1,2,1,3,2,2]
       - 983040*S[1,2,1,3,3,1]
       + 4276224*S[1,2,1,3,4]
       - 49152*S[1,2,1,4]*z3
       + 13369344*S[1,2,1,4,-3]
       - 10321920*S[1,2,1,4,-2,1]
       - 5406720*S[1,2,1,4,1,-2]
       + 8519680*S[1,2,1,4,1,1,1]
       - 9371648*S[1,2,1,4,1,2]
       - 9371648*S[1,2,1,4,2,1]
       + 8765440*S[1,2,1,4,3]
       + 9814016*S[1,2,1,5,-2]
       - 26017792*S[1,2,1,5,1,1]
       + 22773760*S[1,2,1,5,2]
       + 30425088*S[1,2,1,6,1]
       - 20250624*S[1,2,1,7]
       - 19267584*S[1,2,2,-6]
       + 27656192*S[1,2,2,-5,1]
       + 14581760*S[1,2,2,-4,-2]
       - 27328512*S[1,2,2,-4,1,1]
       + 28196864*S[1,2,2,-4,2]
       + 24576*S[1,2,2,-3]*z3
       + 29900800*S[1,2,2,-3,-3]
       - 24084480*S[1,2,2,-3,-2,1]
       - 12681216*S[1,2,2,-3,1,-2]
       + 16121856*S[1,2,2,-3,1,1,1]
       - 20545536*S[1,2,2,-3,1,2]
       - 20545536*S[1,2,2,-3,2,1]
       + 19513344*S[1,2,2,-3,3]
       + 23347200*S[1,2,2,-2,-4]
       - 28475392*S[1,2,2,-2,-3,1]
       - 6045696*S[1,2,2,-2,-2,-2]
       + 20185088*S[1,2,2,-2,-2,1,1]
       - 16089088*S[1,2,2,-2,-2,2]
       - 49152*S[1,2,2,-2,1]*z3
       - 16580608*S[1,2,2,-2,1,-3]
       + 12779520*S[1,2,2,-2,1,-2,1]
       + 5767168*S[1,2,2,-2,1,1,-2]
       - 4194304*S[1,2,2,-2,1,1,1,1]
       + 7667712*S[1,2,2,-2,1,1,2]
       + 7667712*S[1,2,2,-2,1,2,1]
       - 9240576*S[1,2,2,-2,1,3]
       - 6537216*S[1,2,2,-2,2,-2]
       + 7667712*S[1,2,2,-2,2,1,1]
       - 10223616*S[1,2,2,-2,2,2]
       - 9240576*S[1,2,2,-2,3,1]
       + 10895360*S[1,2,2,-2,4]
       + 16384000*S[1,2,2,1,-5]
       - 19005440*S[1,2,2,1,-4,1]
       - 8978432*S[1,2,2,1,-3,-2]
       + 14155776*S[1,2,2,1,-3,1,1]
       - 16056320*S[1,2,2,1,-3,2]
       - 13697024*S[1,2,2,1,-2,-3]
       + 11403264*S[1,2,2,1,-2,-2,1]
       + 4980736*S[1,2,2,1,-2,1,-2]
       - 5767168*S[1,2,2,1,-2,1,1,1]
       + 7864320*S[1,2,2,1,-2,1,2]
       + 7864320*S[1,2,2,1,-2,2,1]
       - 8060928*S[1,2,2,1,-2,3]
       - 5898240*S[1,2,2,1,1,-4]
       + 5242880*S[1,2,2,1,1,-3,1]
       + 1966080*S[1,2,2,1,1,-2,-2]
       - 2621440*S[1,2,2,1,1,-2,1,1]
       + 3276800*S[1,2,2,1,1,-2,2]
       - 1966080*S[1,2,2,1,1,4]
       - 2949120*S[1,2,2,1,2,-3]
       + 1966080*S[1,2,2,1,2,-2,1]
       - 983040*S[1,2,2,1,2,3]
       - 983040*S[1,2,2,1,3,-2]
       - 983040*S[1,2,2,1,3,2]
       - 6684672*S[1,2,2,1,4,1]
       + 10354688*S[1,2,2,1,5]
       + 11993088*S[1,2,2,2,-4]
       - 11599872*S[1,2,2,2,-3,1]
       - 3735552*S[1,2,2,2,-2,-2]
       + 6291456*S[1,2,2,2,-2,1,1]
       - 6881280*S[1,2,2,2,-2,2]
       - 2949120*S[1,2,2,2,1,-3]
       + 1966080*S[1,2,2,2,1,-2,1]
       - 983040*S[1,2,2,2,1,3]
       - 983040*S[1,2,2,2,2,-2]
       - 983040*S[1,2,2,2,2,2]
       - 983040*S[1,2,2,2,3,1]
       + 4521984*S[1,2,2,2,4]
       - 24576*S[1,2,2,3]*z3
       + 6389760*S[1,2,2,3,-3]
       - 4423680*S[1,2,2,3,-2,1]
       - 983040*S[1,2,2,3,1,-2]
       - 983040*S[1,2,2,3,1,2]
       - 983040*S[1,2,2,3,2,1]
       + 2752512*S[1,2,2,3,3]
       + 5111808*S[1,2,2,4,-2]
       - 11075584*S[1,2,2,4,1,1]
       + 10698752*S[1,2,2,4,2]
       + 20742144*S[1,2,2,5,1]
       - 18415616*S[1,2,2,6]
       - 20480*S[1,2,3]*z5
       - 16580608*S[1,2,3,-5]
       + 21118976*S[1,2,3,-4,1]
       + 8814592*S[1,2,3,-3,-2]
       - 17301504*S[1,2,3,-3,1,1]
       + 17514496*S[1,2,3,-3,2]
       - 24576*S[1,2,3,-2]*z3
       + 11993088*S[1,2,3,-2,-3]
       - 9797632*S[1,2,3,-2,-2,1]
       - 5308416*S[1,2,3,-2,1,-2]
       + 7536640*S[1,2,3,-2,1,1,1]
       - 9076736*S[1,2,3,-2,1,2]
       - 9076736*S[1,2,3,-2,2,1]
       + 8224768*S[1,2,3,-2,3]
       + 11157504*S[1,2,3,1,-4]
       - 10780672*S[1,2,3,1,-3,1]
       - 3440640*S[1,2,3,1,-2,-2]
       + 5832704*S[1,2,3,1,-2,1,1]
       - 6356992*S[1,2,3,1,-2,2]
       - 2949120*S[1,2,3,1,1,-3]
       + 1966080*S[1,2,3,1,1,-2,1]
       - 983040*S[1,2,3,1,1,3]
       - 983040*S[1,2,3,1,2,-2]
       - 983040*S[1,2,3,1,2,2]
       - 983040*S[1,2,3,1,3,1]
       + 4276224*S[1,2,3,1,4]
       - 24576*S[1,2,3,2]*z3
       + 6389760*S[1,2,3,2,-3]
       - 4423680*S[1,2,3,2,-2,1]
       - 983040*S[1,2,3,2,1,-2]
       - 983040*S[1,2,3,2,1,2]
       - 983040*S[1,2,3,2,2,1]
       + 2752512*S[1,2,3,2,3]
       + 2211840*S[1,2,3,3,-2]
       - 983040*S[1,2,3,3,1,1]
       + 2752512*S[1,2,3,3,2]
       + 7454720*S[1,2,3,4,1]
       - 10256384*S[1,2,3,5]
       - 17342464*S[1,2,4,-4]
       + 20824064*S[1,2,4,-3,1]
       + 4325376*S[1,2,4,-2,-2]
       - 14450688*S[1,2,4,-2,1,1]
       + 11419648*S[1,2,4,-2,2]
       + 131072*S[1,2,4,1]*z3
       + 13090816*S[1,2,4,1,-3]
       - 10420224*S[1,2,4,1,-2,1]
       - 5210112*S[1,2,4,1,1,-2]
       + 8519680*S[1,2,4,1,1,1,1]
       - 8192000*S[1,2,4,1,1,2]
       - 8192000*S[1,2,4,1,2,1]
       + 7372800*S[1,2,4,1,3]
       + 5242880*S[1,2,4,2,-2]
       - 8192000*S[1,2,4,2,1,1]
       + 8568832*S[1,2,4,2,2]
       + 7372800*S[1,2,4,3,1]
       - 8052736*S[1,2,4,4]
       + 16384*S[1,2,5]*z3
       - 17432576*S[1,2,5,-3]
       + 14204928*S[1,2,5,-2,1]
       + 9814016*S[1,2,5,1,-2]
       - 21299200*S[1,2,5,1,1,1]
       + 19169280*S[1,2,5,1,2]
       + 19169280*S[1,2,5,2,1]
       - 13811712*S[1,2,5,3]
       - 8495104*S[1,2,6,-2]
       + 28704768*S[1,2,6,1,1]
       - 22568960*S[1,2,6,2]
       - 21430272*S[1,2,7,1]
       + 9879552*S[1,2,8]
       - 26880*S[1,3]*z7
       + 10436608*S[1,3,-7]
       - 19152896*S[1,3,-6,1]
       - 9994240*S[1,3,-5,-2]
       + 24248320*S[1,3,-5,1,1]
       - 22233088*S[1,3,-5,2]
       - 24920064*S[1,3,-4,-3]
       + 19759104*S[1,3,-4,-2,1]
       + 12681216*S[1,3,-4,1,-2]
       - 19333120*S[1,3,-4,1,1,1]
       + 21946368*S[1,3,-4,1,2]
       + 21946368*S[1,3,-4,2,1]
       - 18587648*S[1,3,-4,3]
       - 27189248*S[1,3,-3,-4]
       + 33292288*S[1,3,-3,-3,1]
       + 6586368*S[1,3,-3,-2,-2]
       - 23068672*S[1,3,-3,-2,1,1]
       + 17965056*S[1,3,-3,-2,2]
       + 155648*S[1,3,-3,1]*z3
       + 23101440*S[1,3,-3,1,-3]
       - 17793024*S[1,3,-3,1,-2,1]
       - 9502720*S[1,3,-3,1,1,-2]
       + 7208960*S[1,3,-3,1,1,1,1]
       - 12288000*S[1,3,-3,1,1,2]
       - 12288000*S[1,3,-3,1,2,1]
       + 13500416*S[1,3,-3,1,3]
       + 9478144*S[1,3,-3,2,-2]
       - 12288000*S[1,3,-3,2,1,1]
       + 15056896*S[1,3,-3,2,2]
       + 13500416*S[1,3,-3,3,1]
       - 13656064*S[1,3,-3,4]
       - 20480*S[1,3,-2]*z5
       - 12705792*S[1,3,-2,-5]
       + 20119552*S[1,3,-2,-4,1]
       + 6709248*S[1,3,-2,-3,-2]
       - 20971520*S[1,3,-2,-3,1,1]
       + 16785408*S[1,3,-2,-3,2]
       + 24576*S[1,3,-2,-2]*z3
       + 7856128*S[1,3,-2,-2,-3]
       - 6619136*S[1,3,-2,-2,-2,1]
       - 4964352*S[1,3,-2,-2,1,-2]
       + 11862016*S[1,3,-2,-2,1,1,1]
       - 10387456*S[1,3,-2,-2,1,2]
       - 10387456*S[1,3,-2,-2,2,1]
       + 6938624*S[1,3,-2,-2,3]
       + 15925248*S[1,3,-2,1,-4]
       - 18546688*S[1,3,-2,1,-3,1]
       - 4325376*S[1,3,-2,1,-2,-2]
       + 12255232*S[1,3,-2,1,-2,1,1]
       - 10240000*S[1,3,-2,1,-2,2]
       - 212992*S[1,3,-2,1,1]*z3
       - 11173888*S[1,3,-2,1,1,-3]
       + 8388608*S[1,3,-2,1,1,-2,1]
       + 3276800*S[1,3,-2,1,1,1,-2]
       + 2621440*S[1,3,-2,1,1,1,2]
       + 2621440*S[1,3,-2,1,1,2,1]
       - 4751360*S[1,3,-2,1,1,3]
       - 4308992*S[1,3,-2,1,2,-2]
       + 2621440*S[1,3,-2,1,2,1,1]
       - 5079040*S[1,3,-2,1,2,2]
       - 4751360*S[1,3,-2,1,3,1]
       + 6946816*S[1,3,-2,1,4]
       + 131072*S[1,3,-2,2]*z3
       + 10846208*S[1,3,-2,2,-3]
       - 8306688*S[1,3,-2,2,-2,1]
       - 4308992*S[1,3,-2,2,1,-2]
       + 2621440*S[1,3,-2,2,1,1,1]
       - 5079040*S[1,3,-2,2,1,2]
       - 5079040*S[1,3,-2,2,2,1]
       + 5914624*S[1,3,-2,2,3]
       + 3784704*S[1,3,-2,3,-2]
       - 4751360*S[1,3,-2,3,1,1]
       + 5914624*S[1,3,-2,3,2]
       + 8093696*S[1,3,-2,4,1]
       - 7659520*S[1,3,-2,5]
       - 16515072*S[1,3,1,-6]
       + 23986176*S[1,3,1,-5,1]
       + 12320768*S[1,3,1,-4,-2]
       - 24018944*S[1,3,1,-4,1,1]
       + 24428544*S[1,3,1,-4,2]
       - 49152*S[1,3,1,-3]*z3
       + 24854528*S[1,3,1,-3,-3]
       - 19890176*S[1,3,1,-3,-2,1]
       - 10878976*S[1,3,1,-3,1,-2]
       + 14417920*S[1,3,1,-3,1,1,1]
       - 18022400*S[1,3,1,-3,1,2]
       - 18022400*S[1,3,1,-3,2,1]
       + 16859136*S[1,3,1,-3,3]
       + 18825216*S[1,3,1,-2,-4]
       - 22839296*S[1,3,1,-2,-3,1]
       - 4718592*S[1,3,1,-2,-2,-2]
       + 16056320*S[1,3,1,-2,-2,1,1]
       - 12746752*S[1,3,1,-2,-2,2]
       - 13991936*S[1,3,1,-2,1,-3]
       + 10747904*S[1,3,1,-2,1,-2,1]
       + 5046272*S[1,3,1,-2,1,1,-2]
       - 3932160*S[1,3,1,-2,1,1,1,1]
       + 6881280*S[1,3,1,-2,1,1,2]
       + 6881280*S[1,3,1,-2,1,2,1]
       - 8093696*S[1,3,1,-2,1,3]
       - 5570560*S[1,3,1,-2,2,-2]
       + 6881280*S[1,3,1,-2,2,1,1]
       - 8945664*S[1,3,1,-2,2,2]
       - 8093696*S[1,3,1,-2,3,1]
       + 9158656*S[1,3,1,-2,4]
       + 14942208*S[1,3,1,1,-5]
       - 17399808*S[1,3,1,1,-4,1]
       - 8159232*S[1,3,1,1,-3,-2]
       + 12976128*S[1,3,1,1,-3,1,1]
       - 14647296*S[1,3,1,1,-3,2]
       - 12255232*S[1,3,1,1,-2,-3]
       + 10158080*S[1,3,1,1,-2,-2,1]
       + 4521984*S[1,3,1,1,-2,1,-2]
       - 5242880*S[1,3,1,1,-2,1,1,1]
       + 7143424*S[1,3,1,1,-2,1,2]
       + 7143424*S[1,3,1,1,-2,2,1]
       - 7274496*S[1,3,1,1,-2,3]
       - 5898240*S[1,3,1,1,1,-4]
       + 5242880*S[1,3,1,1,1,-3,1]
       + 1966080*S[1,3,1,1,1,-2,-2]
       - 2621440*S[1,3,1,1,1,-2,1,1]
       + 3276800*S[1,3,1,1,1,-2,2]
       - 1966080*S[1,3,1,1,1,4]
       - 2949120*S[1,3,1,1,2,-3]
       + 1966080*S[1,3,1,1,2,-2,1]
       - 983040*S[1,3,1,1,2,3]
       - 983040*S[1,3,1,1,3,-2]
       - 983040*S[1,3,1,1,3,2]
       - 6062080*S[1,3,1,1,4,1]
       + 9437184*S[1,3,1,1,5]
       + 11157504*S[1,3,1,2,-4]
       - 10780672*S[1,3,1,2,-3,1]
       - 3440640*S[1,3,1,2,-2,-2]
       + 5832704*S[1,3,1,2,-2,1,1]
       - 6356992*S[1,3,1,2,-2,2]
       - 2949120*S[1,3,1,2,1,-3]
       + 1966080*S[1,3,1,2,1,-2,1]
       - 983040*S[1,3,1,2,1,3]
       - 983040*S[1,3,1,2,2,-2]
       - 983040*S[1,3,1,2,2,2]
       - 983040*S[1,3,1,2,3,1]
       + 4276224*S[1,3,1,2,4]
       - 49152*S[1,3,1,3]*z3
       + 5996544*S[1,3,1,3,-3]
       - 4128768*S[1,3,1,3,-2,1]
       - 983040*S[1,3,1,3,1,-2]
       - 983040*S[1,3,1,3,1,2]
       - 983040*S[1,3,1,3,2,1]
       + 2654208*S[1,3,1,3,3]
       + 4325376*S[1,3,1,4,-2]
       - 9011200*S[1,3,1,4,1,1]
       + 8929280*S[1,3,1,4,2]
       + 17072128*S[1,3,1,5,1]
       - 15269888*S[1,3,1,6]
       - 20480*S[1,3,2]*z5
       - 16580608*S[1,3,2,-5]
       + 21118976*S[1,3,2,-4,1]
       + 8814592*S[1,3,2,-3,-2]
       - 17301504*S[1,3,2,-3,1,1]
       + 17514496*S[1,3,2,-3,2]
       - 24576*S[1,3,2,-2]*z3
       + 11993088*S[1,3,2,-2,-3]
       - 9797632*S[1,3,2,-2,-2,1]
       - 5308416*S[1,3,2,-2,1,-2]
       + 7536640*S[1,3,2,-2,1,1,1]
       - 9076736*S[1,3,2,-2,1,2]
       - 9076736*S[1,3,2,-2,2,1]
       + 8224768*S[1,3,2,-2,3]
       + 11157504*S[1,3,2,1,-4]
       - 10780672*S[1,3,2,1,-3,1]
       - 3440640*S[1,3,2,1,-2,-2]
       + 5832704*S[1,3,2,1,-2,1,1]
       - 6356992*S[1,3,2,1,-2,2]
       - 2949120*S[1,3,2,1,1,-3]
       + 1966080*S[1,3,2,1,1,-2,1]
       - 983040*S[1,3,2,1,1,3]
       - 983040*S[1,3,2,1,2,-2]
       - 983040*S[1,3,2,1,2,2]
       - 983040*S[1,3,2,1,3,1]
       + 4276224*S[1,3,2,1,4]
       - 24576*S[1,3,2,2]*z3
       + 6389760*S[1,3,2,2,-3]
       - 4423680*S[1,3,2,2,-2,1]
       - 983040*S[1,3,2,2,1,-2]
       - 983040*S[1,3,2,2,1,2]
       - 983040*S[1,3,2,2,2,1]
       + 2752512*S[1,3,2,2,3]
       + 2211840*S[1,3,2,3,-2]
       - 983040*S[1,3,2,3,1,1]
       + 2752512*S[1,3,2,3,2]
       + 7454720*S[1,3,2,4,1]
       - 10256384*S[1,3,2,5]
       - 12230656*S[1,3,3,-4]
       + 12648448*S[1,3,3,-3,1]
       + 3416064*S[1,3,3,-2,-2]
       - 7307264*S[1,3,3,-2,1,1]
       + 7118848*S[1,3,3,-2,2]
       - 49152*S[1,3,3,1]*z3
       + 5996544*S[1,3,3,1,-3]
       - 4128768*S[1,3,3,1,-2,1]
       - 983040*S[1,3,3,1,1,-2]
       - 983040*S[1,3,3,1,1,2]
       - 983040*S[1,3,3,1,2,1]
       + 2654208*S[1,3,3,1,3]
       + 2211840*S[1,3,3,2,-2]
       - 983040*S[1,3,3,2,1,1]
       + 2752512*S[1,3,3,2,2]
       + 2654208*S[1,3,3,3,1]
       - 5365760*S[1,3,3,4]
       + 98304*S[1,3,4]*z3
       - 10133504*S[1,3,4,-3]
       + 7692288*S[1,3,4,-2,1]
       + 4448256*S[1,3,4,1,-2]
       - 6914048*S[1,3,4,1,1,1]
       + 7749632*S[1,3,4,1,2]
       + 7749632*S[1,3,4,2,1]
       - 7127040*S[1,3,4,3]
       - 6021120*S[1,3,5,-2]
       + 17301504*S[1,3,5,1,1]
       - 14753792*S[1,3,5,2]
       - 18546688*S[1,3,6,1]
       + 11517952*S[1,3,7]
       + 11165696*S[1,4,-6]
       - 20406272*S[1,4,-5,1]
       - 8609792*S[1,4,-4,-2]
       + 27975680*S[1,4,-4,1,1]
       - 22331392*S[1,4,-4,2]
       + 36864*S[1,4,-3]*z3
       - 16523264*S[1,4,-3,-3]
       + 13623296*S[1,4,-3,-2,1]
       + 9707520*S[1,4,-3,1,-2]
       - 26836992*S[1,4,-3,1,1,1]
       + 22265856*S[1,4,-3,1,2]
       + 22265856*S[1,4,-3,2,1]
       - 14827520*S[1,4,-3,3]
       - 10739712*S[1,4,-2,-4]
       + 14311424*S[1,4,-2,-3,1]
       + 2187264*S[1,4,-2,-2,-2]
       - 10862592*S[1,4,-2,-2,1,1]
       + 7577600*S[1,4,-2,-2,2]
       + 24576*S[1,4,-2,1]*z3
       + 11173888*S[1,4,-2,1,-3]
       - 9175040*S[1,4,-2,1,-2,1]
       - 6193152*S[1,4,-2,1,1,-2]
       + 15400960*S[1,4,-2,1,1,1,1]
       - 12894208*S[1,4,-2,1,1,2]
       - 12894208*S[1,4,-2,1,2,1]
       + 8863744*S[1,4,-2,1,3]
       + 4841472*S[1,4,-2,2,-2]
       - 12894208*S[1,4,-2,2,1,1]
       + 10764288*S[1,4,-2,2,2]
       + 8863744*S[1,4,-2,3,1]
       - 6189056*S[1,4,-2,4]
       - 22528*S[1,4,1]*z5
       - 16908288*S[1,4,1,-5]
       + 25796608*S[1,4,1,-4,1]
       + 8978432*S[1,4,1,-3,-2]
       - 27623424*S[1,4,1,-3,1,1]
       + 22241280*S[1,4,1,-3,2]
       + 11272192*S[1,4,1,-2,-3]
       - 9486336*S[1,4,1,-2,-2,1]
       - 6242304*S[1,4,1,-2,1,-2]
       + 17498112*S[1,4,1,-2,1,1,1]
       - 14368768*S[1,4,1,-2,1,2]
       - 14368768*S[1,4,1,-2,2,1]
       + 9584640*S[1,4,1,-2,3]
       + 17604608*S[1,4,1,1,-4]
       - 21397504*S[1,4,1,1,-3,1]
       - 4898816*S[1,4,1,1,-2,-2]
       + 15269888*S[1,4,1,1,-2,1,1]
       - 12058624*S[1,4,1,1,-2,2]
       - 262144*S[1,4,1,1,1]*z3
       - 11829248*S[1,4,1,1,1,-3]
       + 9830400*S[1,4,1,1,1,-2,1]
       + 4915200*S[1,4,1,1,1,1,-2]
       - 9175040*S[1,4,1,1,1,1,1,1]
       + 8519680*S[1,4,1,1,1,1,2]
       + 8519680*S[1,4,1,1,1,2,1]
       - 6914048*S[1,4,1,1,1,3]
       - 4685824*S[1,4,1,1,2,-2]
       + 8519680*S[1,4,1,1,2,1,1]
       - 8192000*S[1,4,1,1,2,2]
       - 6914048*S[1,4,1,1,3,1]
       + 7823360*S[1,4,1,1,4]
       + 114688*S[1,4,1,2]*z3
       + 11763712*S[1,4,1,2,-3]
       - 9338880*S[1,4,1,2,-2,1]
       - 4685824*S[1,4,1,2,1,-2]
       + 8519680*S[1,4,1,2,1,1,1]
       - 8192000*S[1,4,1,2,1,2]
       - 8192000*S[1,4,1,2,2,1]
       + 7127040*S[1,4,1,2,3]
       + 3973120*S[1,4,1,3,-2]
       - 6914048*S[1,4,1,3,1,1]
       + 7127040*S[1,4,1,3,2]
       + 10117120*S[1,4,1,4,1]
       - 10321920*S[1,4,1,5]
       - 15949824*S[1,4,2,-4]
       + 19128320*S[1,4,2,-3,1]
       + 4153344*S[1,4,2,-2,-2]
       - 13254656*S[1,4,2,-2,1,1]
       + 10543104*S[1,4,2,-2,2]
       + 114688*S[1,4,2,1]*z3
       + 11763712*S[1,4,2,1,-3]
       - 9338880*S[1,4,2,1,-2,1]
       - 4685824*S[1,4,2,1,1,-2]
       + 8519680*S[1,4,2,1,1,1,1]
       - 8192000*S[1,4,2,1,1,2]
       - 8192000*S[1,4,2,1,2,1]
       + 7127040*S[1,4,2,1,3]
       + 4718592*S[1,4,2,2,-2]
       - 8192000*S[1,4,2,2,1,1]
       + 8323072*S[1,4,2,2,2]
       + 7127040*S[1,4,2,3,1]
       - 7622656*S[1,4,2,4]
       + 24576*S[1,4,3]*z3
       - 9240576*S[1,4,3,-3]
       + 7102464*S[1,4,3,-2,1]
       + 3973120*S[1,4,3,1,-2]
       - 6914048*S[1,4,3,1,1,1]
       + 7127040*S[1,4,3,1,2]
       + 7127040*S[1,4,3,2,1]
       - 6299648*S[1,4,3,3]
       - 3887104*S[1,4,4,-2]
       + 10805248*S[1,4,4,1,1]
       - 9334784*S[1,4,4,2]
       - 12673024*S[1,4,5,1]
       + 9347072*S[1,4,6]
       + 31744*S[1,5]*z5
       + 13058048*S[1,5,-5]
       - 23855104*S[1,5,-4,1]
       - 6291456*S[1,5,-3,-2]
       + 30605312*S[1,5,-3,1,1]
       - 20979712*S[1,5,-3,2]
       + 12288*S[1,5,-2]*z3
       - 6971392*S[1,5,-2,-3]
       + 6012928*S[1,5,-2,-2,1]
       + 4964352*S[1,5,-2,1,-2]
       - 22544384*S[1,5,-2,1,1,1]
       + 15515648*S[1,5,-2,1,2]
       + 15515648*S[1,5,-2,2,1]
       - 8265728*S[1,5,-2,3]
       - 20209664*S[1,5,1,-4]
       + 27721728*S[1,5,1,-3,1]
       + 4653056*S[1,5,1,-2,-2]
       - 21692416*S[1,5,1,-2,1,1]
       + 14942208*S[1,5,1,-2,2]
       + 409600*S[1,5,1,1]*z3
       + 20447232*S[1,5,1,1,-3]
       - 17367040*S[1,5,1,1,-2,1]
       - 10878976*S[1,5,1,1,1,-2]
       + 24903680*S[1,5,1,1,1,1,1]
       - 21299200*S[1,5,1,1,1,2]
       - 21299200*S[1,5,1,1,2,1]
       + 14614528*S[1,5,1,1,3]
       + 8601600*S[1,5,1,2,-2]
       - 21299200*S[1,5,1,2,1,1]
       + 17825792*S[1,5,1,2,2]
       + 14614528*S[1,5,1,3,1]
       - 10608640*S[1,5,1,4]
       - 180224*S[1,5,2]*z3
       - 15278080*S[1,5,2,-3]
       + 12779520*S[1,5,2,-2,1]
       + 8601600*S[1,5,2,1,-2]
       - 21299200*S[1,5,2,1,1,1]
       + 17825792*S[1,5,2,1,2]
       + 17825792*S[1,5,2,2,1]
       - 11968512*S[1,5,2,3]
       - 5242880*S[1,5,3,-2]
       + 14614528*S[1,5,3,1,1]
       - 11968512*S[1,5,3,2]
       - 11288576*S[1,5,4,1]
       + 7864320*S[1,5,5]
       + 13385728*S[1,6,-4]
       - 19578880*S[1,6,-3,1]
       - 2465792*S[1,6,-2,-2]
       + 15958016*S[1,6,-2,1,1]
       - 10186752*S[1,6,-2,2]
       - 200704*S[1,6,1]*z3
       - 16678912*S[1,6,1,-3]
       + 14368768*S[1,6,1,-2,1]
       + 10846208*S[1,6,1,1,-2]
       - 33095680*S[1,6,1,1,1,1]
       + 25296896*S[1,6,1,1,2]
       + 25296896*S[1,6,1,2,1]
       - 15040512*S[1,6,1,3]
       - 7458816*S[1,6,2,-2]
       + 25296896*S[1,6,2,1,1]
       - 18857984*S[1,6,2,2]
       - 15040512*S[1,6,3,1]
       + 8364032*S[1,6,4]
       + 24576*S[1,7]*z3
       + 8122368*S[1,7,-3]
       - 7012352*S[1,7,-2,1]
       - 5988352*S[1,7,1,-2]
       + 25493504*S[1,7,1,1,1]
       - 17948672*S[1,7,1,2]
       - 17948672*S[1,7,2,1]
       + 9678848*S[1,7,3]
       + 2064384*S[1,8,-2]
       - 12648448*S[1,8,1,1]
       + 8347648*S[1,8,2]
       + 4186112*S[1,9,1]
       - 999424*S[1,10]
       - 2740224*S[2,-9]
       + 7823360*S[2,-8,1]
       + 3522560*S[2,-7,-2]
       - 15196160*S[2,-7,1,1]
       + 11300864*S[2,-7,2]
       - 16384*S[2,-6]*z3
       + 12505088*S[2,-6,-3]
       - 10047488*S[2,-6,-2,1]
       - 7770112*S[2,-6,1,-2]
       + 17285120*S[2,-6,1,1,1]
       - 15917056*S[2,-6,1,2]
       - 15917056*S[2,-6,2,1]
       + 11264000*S[2,-6,3]
       + 21919744*S[2,-5,-4]
       - 28327936*S[2,-5,-3,1]
       - 5074944*S[2,-5,-2,-2]
       + 20561920*S[2,-5,-2,1,1]
       - 14991360*S[2,-5,-2,2]
       - 376832*S[2,-5,1]*z3
       - 21659648*S[2,-5,1,-3]
       + 17252352*S[2,-5,1,-2,1]
       + 10469376*S[2,-5,1,1,-2]
       - 8388608*S[2,-5,1,1,1,1]
       + 12681216*S[2,-5,1,1,2]
       + 12681216*S[2,-5,1,2,1]
       - 12468224*S[2,-5,1,3]
       - 9134080*S[2,-5,2,-2]
       + 12681216*S[2,-5,2,1,1]
       - 14106624*S[2,-5,2,2]
       - 12468224*S[2,-5,3,1]
       + 11053056*S[2,-5,4]
       - 40960*S[2,-4]*z5
       + 21815296*S[2,-4,-5]
       - 37531648*S[2,-4,-4,1]
       - 12439552*S[2,-4,-3,-2]
       + 43073536*S[2,-4,-3,1,1]
       - 32210944*S[2,-4,-3,2]
       - 180224*S[2,-4,-2]*z3
       - 14483456*S[2,-4,-2,-3]
       + 12566528*S[2,-4,-2,-2,1]
       + 9650176*S[2,-4,-2,1,-2]
       - 27885568*S[2,-4,-2,1,1,1]
       + 21839872*S[2,-4,-2,1,2]
       + 21839872*S[2,-4,-2,2,1]
       - 13094912*S[2,-4,-2,3]
       - 29900800*S[2,-4,1,-4]
       + 37412864*S[2,-4,1,-3,1]
       + 8478720*S[2,-4,1,-2,-2]
       - 26673152*S[2,-4,1,-2,1,1]
       + 20758528*S[2,-4,1,-2,2]
       + 1064960*S[2,-4,1,1]*z3
       + 23003136*S[2,-4,1,1,-3]
       - 18464768*S[2,-4,1,1,-2,1]
       - 7356416*S[2,-4,1,1,1,-2]
       - 4456448*S[2,-4,1,1,1,2]
       - 4456448*S[2,-4,1,1,2,1]
       + 7880704*S[2,-4,1,1,3]
       + 8724480*S[2,-4,1,2,-2]
       - 4456448*S[2,-4,1,2,1,1]
       + 8437760*S[2,-4,1,2,2]
       + 7880704*S[2,-4,1,3,1]
       - 11767808*S[2,-4,1,4]
       - 712704*S[2,-4,2]*z3
       - 20652032*S[2,-4,2,-3]
       + 16654336*S[2,-4,2,-2,1]
       + 8724480*S[2,-4,2,1,-2]
       - 4456448*S[2,-4,2,1,1,1]
       + 8437760*S[2,-4,2,1,2]
       + 8437760*S[2,-4,2,2,1]
       - 9478144*S[2,-4,2,3]
       - 6987776*S[2,-4,3,-2]
       + 7880704*S[2,-4,3,1,1]
       - 9478144*S[2,-4,3,2]
       - 13811712*S[2,-4,4,1]
       + 12738560*S[2,-4,5]
       + 12212224*S[2,-3,-6]
       - 26583040*S[2,-3,-5,1]
       - 12222464*S[2,-3,-4,-2]
       + 41861120*S[2,-3,-4,1,1]
       - 30785536*S[2,-3,-4,2]
       - 532480*S[2,-3,-3]*z3
       - 24612864*S[2,-3,-3,-3]
       + 21692416*S[2,-3,-3,-2,1]
       + 15949824*S[2,-3,-3,1,-2]
       - 44761088*S[2,-3,-3,1,1,1]
       + 34521088*S[2,-3,-3,1,2]
       + 34521088*S[2,-3,-3,2,1]
       - 20410368*S[2,-3,-3,3]
       - 15597568*S[2,-3,-2,-4]
       + 23625728*S[2,-3,-2,-3,1]
       + 3194880*S[2,-3,-2,-2,-2]
       - 19841024*S[2,-3,-2,-2,1,1]
       + 12566528*S[2,-3,-2,-2,2]
       + 548864*S[2,-3,-2,1]*z3
       + 18931712*S[2,-3,-2,1,-3]
       - 16826368*S[2,-3,-2,1,-2,1]
       - 11534336*S[2,-3,-2,1,1,-2]
       + 28835840*S[2,-3,-2,1,1,1,1]
       - 22675456*S[2,-3,-2,1,1,2]
       - 22675456*S[2,-3,-2,1,2,1]
       + 13803520*S[2,-3,-2,1,3]
       + 8142848*S[2,-3,-2,2,-2]
       - 22675456*S[2,-3,-2,2,1,1]
       + 17293312*S[2,-3,-2,2,2]
       + 13803520*S[2,-3,-2,3,1]
       - 8077312*S[2,-3,-2,4]
       + 143360*S[2,-3,1]*z5
       - 22495232*S[2,-3,1,-5]
       + 37363712*S[2,-3,1,-4,1]
       + 14319616*S[2,-3,1,-3,-2]
       - 42106880*S[2,-3,1,-3,1,1]
       + 32899072*S[2,-3,1,-3,2]
       + 368640*S[2,-3,1,-2]*z3
       + 18186240*S[2,-3,1,-2,-3]
       - 15974400*S[2,-3,1,-2,-2,1]
       - 10862592*S[2,-3,1,-2,1,-2]
       + 27656192*S[2,-3,1,-2,1,1,1]
       - 22544384*S[2,-3,1,-2,1,2]
       - 22544384*S[2,-3,1,-2,2,1]
       + 14286848*S[2,-3,1,-2,3]
       + 24469504*S[2,-3,1,1,-4]
       - 30113792*S[2,-3,1,1,-3,1]
       - 8241152*S[2,-3,1,1,-2,-2]
       + 21692416*S[2,-3,1,1,-2,1,1]
       - 17760256*S[2,-3,1,1,-2,2]
       - 1310720*S[2,-3,1,1,1]*z3
       - 12845056*S[2,-3,1,1,1,-3]
       + 10878976*S[2,-3,1,1,1,-2,1]
       + 1703936*S[2,-3,1,1,1,1,-2]
       - 1966080*S[2,-3,1,1,1,3]
       - 4128768*S[2,-3,1,1,2,-2]
       - 1966080*S[2,-3,1,1,2,2]
       - 1966080*S[2,-3,1,1,3,1]
       + 7659520*S[2,-3,1,1,4]
       + 1024000*S[2,-3,1,2]*z3
       + 14909440*S[2,-3,1,2,-3]
       - 12353536*S[2,-3,1,2,-2,1]
       - 4128768*S[2,-3,1,2,1,-2]
       - 1966080*S[2,-3,1,2,1,2]
       - 1966080*S[2,-3,1,2,2,1]
       + 4030464*S[2,-3,1,2,3]
       + 4751360*S[2,-3,1,3,-2]
       - 1966080*S[2,-3,1,3,1,1]
       + 4030464*S[2,-3,1,3,2]
       + 11526144*S[2,-3,1,4,1]
       - 13205504*S[2,-3,1,5]
       - 21229568*S[2,-3,2,-4]
       + 26902528*S[2,-3,2,-3,1]
       + 6504448*S[2,-3,2,-2,-2]
       - 19562496*S[2,-3,2,-2,1,1]
       + 15253504*S[2,-3,2,-2,2]
       + 1024000*S[2,-3,2,1]*z3
       + 14909440*S[2,-3,2,1,-3]
       - 12353536*S[2,-3,2,1,-2,1]
       - 4128768*S[2,-3,2,1,1,-2]
       - 1966080*S[2,-3,2,1,1,2]
       - 1966080*S[2,-3,2,1,2,1]
       + 4030464*S[2,-3,2,1,3]
       + 5398528*S[2,-3,2,2,-2]
       - 1966080*S[2,-3,2,2,1,1]
       + 4276224*S[2,-3,2,2,2]
       + 4030464*S[2,-3,2,3,1]
       - 7516160*S[2,-3,2,4]
       - 524288*S[2,-3,3]*z3
       - 11706368*S[2,-3,3,-3]
       + 9601024*S[2,-3,3,-2,1]
       + 4751360*S[2,-3,3,1,-2]
       - 1966080*S[2,-3,3,1,1,1]
       + 4030464*S[2,-3,3,1,2]
       + 4030464*S[2,-3,3,2,1]
       - 4751360*S[2,-3,3,3]
       - 4849664*S[2,-3,4,-2]
       + 13459456*S[2,-3,4,1,1]
       - 10547200*S[2,-3,4,2]
       - 16711680*S[2,-3,5,1]
       + 11016192*S[2,-3,6]
       + 3342336*S[2,-2,-7]
       - 9031680*S[2,-2,-6,1]
       - 4767744*S[2,-2,-5,-2]
       + 18497536*S[2,-2,-5,1,1]
       - 12992512*S[2,-2,-5,2]
       - 360448*S[2,-2,-4]*z3
       - 13508608*S[2,-2,-4,-3]
       + 12058624*S[2,-2,-4,-2,1]
       + 9027584*S[2,-2,-4,1,-2]
       - 27885568*S[2,-2,-4,1,1,1]
       + 20742144*S[2,-2,-4,1,2]
       + 20742144*S[2,-2,-4,2,1]
       - 11694080*S[2,-2,-4,3]
       - 14782464*S[2,-2,-3,-4]
       + 22749184*S[2,-2,-3,-3,1]
       + 3162112*S[2,-2,-3,-2,-2]
       - 19300352*S[2,-2,-3,-2,1,1]
       + 12165120*S[2,-2,-3,-2,2]
       + 630784*S[2,-2,-3,1]*z3
       + 17997824*S[2,-2,-3,1,-3]
       - 16138240*S[2,-2,-3,1,-2,1]
       - 11010048*S[2,-2,-3,1,1,-2]
       + 28835840*S[2,-2,-3,1,1,1,1]
       - 22675456*S[2,-2,-3,1,1,2]
       - 22675456*S[2,-2,-3,1,2,1]
       + 13557760*S[2,-2,-3,1,3]
       + 7716864*S[2,-2,-3,2,-2]
       - 22675456*S[2,-2,-3,2,1,1]
       + 17047552*S[2,-2,-3,2,2]
       + 13557760*S[2,-2,-3,3,1]
       - 7741440*S[2,-2,-3,4]
       + 20480*S[2,-2,-2]*z5
       - 6070272*S[2,-2,-2,-5]
       + 13418496*S[2,-2,-2,-4,1]
       + 3260416*S[2,-2,-2,-3,-2]
       - 19824640*S[2,-2,-2,-3,1,1]
       + 12378112*S[2,-2,-2,-3,2]
       + 57344*S[2,-2,-2,-2]*z3
       + 3514368*S[2,-2,-2,-2,-3]
       - 3244032*S[2,-2,-2,-2,-2,1]
       - 2899968*S[2,-2,-2,-2,1,-2]
       + 16089088*S[2,-2,-2,-2,1,1,1]
       - 10190848*S[2,-2,-2,-2,1,2]
       - 10190848*S[2,-2,-2,-2,2,1]
       + 4685824*S[2,-2,-2,-2,3]
       + 11526144*S[2,-2,-2,1,-4]
       - 17645568*S[2,-2,-2,1,-3,1]
       - 2736128*S[2,-2,-2,1,-2,-2]
       + 14974976*S[2,-2,-2,1,-2,1,1]
       - 9617408*S[2,-2,-2,1,-2,2]
       - 573440*S[2,-2,-2,1,1]*z3
       - 13107200*S[2,-2,-2,1,1,-3]
       + 11796480*S[2,-2,-2,1,1,-2,1]
       + 7405568*S[2,-2,-2,1,1,1,-2]
       - 17039360*S[2,-2,-2,1,1,1,1,1]
       + 14417920*S[2,-2,-2,1,1,1,2]
       + 14417920*S[2,-2,-2,1,1,2,1]
       - 9142272*S[2,-2,-2,1,1,3]
       - 5455872*S[2,-2,-2,1,2,-2]
       + 14417920*S[2,-2,-2,1,2,1,1]
       - 11337728*S[2,-2,-2,1,2,2]
       - 9142272*S[2,-2,-2,1,3,1]
       + 5701632*S[2,-2,-2,1,4]
       + 344064*S[2,-2,-2,2]*z3
       + 8904704*S[2,-2,-2,2,-3]
       - 8028160*S[2,-2,-2,2,-2,1]
       - 5455872*S[2,-2,-2,2,1,-2]
       + 14417920*S[2,-2,-2,2,1,1,1]
       - 11337728*S[2,-2,-2,2,1,2]
       - 11337728*S[2,-2,-2,2,2,1]
       + 6725632*S[2,-2,-2,2,3]
       + 2908160*S[2,-2,-2,3,-2]
       - 9142272*S[2,-2,-2,3,1,1]
       + 6725632*S[2,-2,-2,3,2]
       + 5955584*S[2,-2,-2,4,1]
       - 3399680*S[2,-2,-2,5]
       - 8056832*S[2,-2,1,-6]
       + 16924672*S[2,-2,1,-5,1]
       + 8503296*S[2,-2,1,-4,-2]
       - 26247168*S[2,-2,1,-4,1,1]
       + 19857408*S[2,-2,1,-4,2]
       + 499712*S[2,-2,1,-3]*z3
       + 17850368*S[2,-2,1,-3,-3]
       - 15859712*S[2,-2,1,-3,-2,1]
       - 10731520*S[2,-2,1,-3,1,-2]
       + 27656192*S[2,-2,1,-3,1,1,1]
       - 22183936*S[2,-2,1,-3,1,2]
       - 22183936*S[2,-2,1,-3,2,1]
       + 13672448*S[2,-2,1,-3,3]
       + 12042240*S[2,-2,1,-2,-4]
       - 17989632*S[2,-2,1,-2,-3,1]
       - 2703360*S[2,-2,1,-2,-2,-2]
       + 15040512*S[2,-2,1,-2,-2,1,1]
       - 9764864*S[2,-2,1,-2,-2,2]
       - 458752*S[2,-2,1,-2,1]*z3
       - 13484032*S[2,-2,1,-2,1,-3]
       + 11960320*S[2,-2,1,-2,1,-2,1]
       + 7602176*S[2,-2,1,-2,1,1,-2]
       - 17039360*S[2,-2,1,-2,1,1,1,1]
       + 14417920*S[2,-2,1,-2,1,1,2]
       + 14417920*S[2,-2,1,-2,1,2,1]
       - 9355264*S[2,-2,1,-2,1,3]
       - 5652480*S[2,-2,1,-2,2,-2]
       + 14417920*S[2,-2,1,-2,2,1,1]
       - 11550720*S[2,-2,1,-2,2,2]
       - 9355264*S[2,-2,1,-2,3,1]
       + 5980160*S[2,-2,1,-2,4]
       - 163840*S[2,-2,1,1]*z5
       + 12386304*S[2,-2,1,1,-5]
       - 20037632*S[2,-2,1,1,-4,1]
       - 8617984*S[2,-2,1,1,-3,-2]
       + 22347776*S[2,-2,1,1,-3,1,1]
       - 18153472*S[2,-2,1,1,-3,2]
       - 344064*S[2,-2,1,1,-2]*z3
       - 12058624*S[2,-2,1,1,-2,-3]
       + 10780672*S[2,-2,1,1,-2,-2,1]
       + 6455296*S[2,-2,1,1,-2,1,-2]
       - 14680064*S[2,-2,1,1,-2,1,1,1]
       + 12582912*S[2,-2,1,1,-2,1,2]
       + 12582912*S[2,-2,1,1,-2,2,1]
       - 8421376*S[2,-2,1,1,-2,3]
       - 9945088*S[2,-2,1,1,1,-4]
       + 12255232*S[2,-2,1,1,1,-3,1]
       + 3899392*S[2,-2,1,1,1,-2,-2]
       - 9043968*S[2,-2,1,1,1,-2,1,1]
       + 7733248*S[2,-2,1,1,1,-2,2]
       + 655360*S[2,-2,1,1,1,1]*z3
       + 2621440*S[2,-2,1,1,1,1,-3]
       - 2621440*S[2,-2,1,1,1,1,-2,1]
       + 655360*S[2,-2,1,1,1,2,-2]
       - 2539520*S[2,-2,1,1,1,4]
       - 671744*S[2,-2,1,1,2]*z3
       - 5111808*S[2,-2,1,1,2,-3]
       + 4521984*S[2,-2,1,1,2,-2,1]
       + 655360*S[2,-2,1,1,2,1,-2]
       - 589824*S[2,-2,1,1,2,3]
       - 1507328*S[2,-2,1,1,3,-2]
       - 589824*S[2,-2,1,1,3,2]
       - 5980160*S[2,-2,1,1,4,1]
       + 7602176*S[2,-2,1,1,5]
       + 10330112*S[2,-2,1,2,-4]
       - 13107200*S[2,-2,1,2,-3,1]
       - 3670016*S[2,-2,1,2,-2,-2]
       + 9764864*S[2,-2,1,2,-2,1,1]
       - 7864320*S[2,-2,1,2,-2,2]
       - 671744*S[2,-2,1,2,1]*z3
       - 5111808*S[2,-2,1,2,1,-3]
       + 4521984*S[2,-2,1,2,1,-2,1]
       + 655360*S[2,-2,1,2,1,1,-2]
       - 589824*S[2,-2,1,2,1,3]
       - 1589248*S[2,-2,1,2,2,-2]
       - 589824*S[2,-2,1,2,2,2]
       - 589824*S[2,-2,1,2,3,1]
       + 2990080*S[2,-2,1,2,4]
       + 434176*S[2,-2,1,3]*z3
       + 5308416*S[2,-2,1,3,-3]
       - 4521984*S[2,-2,1,3,-2,1]
       - 1507328*S[2,-2,1,3,1,-2]
       - 589824*S[2,-2,1,3,1,2]
       - 589824*S[2,-2,1,3,2,1]
       + 1228800*S[2,-2,1,3,3]
       + 2818048*S[2,-2,1,4,-2]
       - 8110080*S[2,-2,1,4,1,1]
       + 6037504*S[2,-2,1,4,2]
       + 11403264*S[2,-2,1,5,1]
       - 7892992*S[2,-2,1,6]
       + 102400*S[2,-2,2]*z5
       - 9797632*S[2,-2,2,-5]
       + 16752640*S[2,-2,2,-4,1]
       + 6586368*S[2,-2,2,-3,-2]
       - 19529728*S[2,-2,2,-3,1,1]
       + 15032320*S[2,-2,2,-3,2]
       + 221184*S[2,-2,2,-2]*z3
       + 8568832*S[2,-2,2,-2,-3]
       - 7634944*S[2,-2,2,-2,-2,1]
       - 5079040*S[2,-2,2,-2,1,-2]
       + 13238272*S[2,-2,2,-2,1,1,1]
       - 10633216*S[2,-2,2,-2,1,2]
       - 10633216*S[2,-2,2,-2,2,1]
       + 6602752*S[2,-2,2,-2,3]
       + 10330112*S[2,-2,2,1,-4]
       - 13107200*S[2,-2,2,1,-3,1]
       - 3670016*S[2,-2,2,1,-2,-2]
       + 9764864*S[2,-2,2,1,-2,1,1]
       - 7864320*S[2,-2,2,1,-2,2]
       - 671744*S[2,-2,2,1,1]*z3
       - 5111808*S[2,-2,2,1,1,-3]
       + 4521984*S[2,-2,2,1,1,-2,1]
       + 655360*S[2,-2,2,1,1,1,-2]
       - 589824*S[2,-2,2,1,1,3]
       - 1589248*S[2,-2,2,1,2,-2]
       - 589824*S[2,-2,2,1,2,2]
       - 589824*S[2,-2,2,1,3,1]
       + 2990080*S[2,-2,2,1,4]
       + 557056*S[2,-2,2,2]*z3
       + 6103040*S[2,-2,2,2,-3]
       - 5242880*S[2,-2,2,2,-2,1]
       - 1589248*S[2,-2,2,2,1,-2]
       - 589824*S[2,-2,2,2,1,2]
       - 589824*S[2,-2,2,2,2,1]
       + 1302528*S[2,-2,2,2,3]
       + 1900544*S[2,-2,2,3,-2]
       - 589824*S[2,-2,2,3,1,1]
       + 1302528*S[2,-2,2,3,2]
       + 4972544*S[2,-2,2,4,1]
       - 5783552*S[2,-2,2,5]
       - 7430144*S[2,-2,3,-4]
       + 9748480*S[2,-2,3,-3,1]
       + 2318336*S[2,-2,3,-2,-2]
       - 7405568*S[2,-2,3,-2,1,1]
       + 5595136*S[2,-2,3,-2,2]
       + 434176*S[2,-2,3,1]*z3
       + 5308416*S[2,-2,3,1,-3]
       - 4521984*S[2,-2,3,1,-2,1]
       - 1507328*S[2,-2,3,1,1,-2]
       - 589824*S[2,-2,3,1,1,2]
       - 589824*S[2,-2,3,1,2,1]
       + 1228800*S[2,-2,3,1,3]
       + 1900544*S[2,-2,3,2,-2]
       - 589824*S[2,-2,3,2,1,1]
       + 1302528*S[2,-2,3,2,2]
       + 1228800*S[2,-2,3,3,1]
       - 2461696*S[2,-2,3,4]
       - 196608*S[2,-2,4]*z3
       - 5124096*S[2,-2,4,-3]
       + 4448256*S[2,-2,4,-2,1]
       + 2916352*S[2,-2,4,1,-2]
       - 8634368*S[2,-2,4,1,1,1]
       + 6250496*S[2,-2,4,1,2]
       + 6250496*S[2,-2,4,2,1]
       - 3645440*S[2,-2,4,3]
       - 2564096*S[2,-2,5,-2]
       + 12713984*S[2,-2,5,1,1]
       - 8314880*S[2,-2,5,2]
       - 9170944*S[2,-2,6,1]
       + 4120576*S[2,-2,7]
       + 8470528*S[2,1,-8]
       - 18153472*S[2,1,-7,1]
       - 9199616*S[2,1,-6,-2]
       + 25755648*S[2,1,-6,1,1]
       - 22355968*S[2,1,-6,2]
       - 16384*S[2,1,-5]*z3
       - 27525120*S[2,1,-5,-3]
       + 21741568*S[2,1,-5,-2,1]
       + 14401536*S[2,1,-5,1,-2]
       - 21757952*S[2,1,-5,1,1,1]
       + 24608768*S[2,1,-5,1,2]
       + 24608768*S[2,1,-5,2,1]
       - 20660224*S[2,1,-5,3]
       - 39788544*S[2,1,-4,-4]
       + 48873472*S[2,1,-4,-3,1]
       + 9895936*S[2,1,-4,-2,-2]
       - 33816576*S[2,1,-4,-2,1,1]
       + 26345472*S[2,1,-4,-2,2]
       + 458752*S[2,1,-4,1]*z3
       + 33767424*S[2,1,-4,1,-3]
       - 26181632*S[2,1,-4,1,-2,1]
       - 13565952*S[2,1,-4,1,1,-2]
       + 9043968*S[2,1,-4,1,1,1,1]
       - 16351232*S[2,1,-4,1,1,2]
       - 16351232*S[2,1,-4,1,2,1]
       + 18481152*S[2,1,-4,1,3]
       + 13729792*S[2,1,-4,2,-2]
       - 16351232*S[2,1,-4,2,1,1]
       + 20578304*S[2,1,-4,2,2]
       + 18481152*S[2,1,-4,3,1]
       - 19292160*S[2,1,-4,4]
       + 20480*S[2,1,-3]*z5
       - 30294016*S[2,1,-3,-5]
       + 48103424*S[2,1,-3,-4,1]
       + 16941056*S[2,1,-3,-3,-2]
       - 50200576*S[2,1,-3,-3,1,1]
       + 40435712*S[2,1,-3,-3,2]
       + 172032*S[2,1,-3,-2]*z3
       + 20398080*S[2,1,-3,-2,-3]
       - 17367040*S[2,1,-3,-2,-2,1]
       - 12517376*S[2,1,-3,-2,1,-2]
       + 28835840*S[2,1,-3,-2,1,1,1]
       - 25198592*S[2,1,-3,-2,1,2]
       - 25198592*S[2,1,-3,-2,2,1]
       + 16859136*S[2,1,-3,-2,3]
       + 36454400*S[2,1,-3,1,-4]
       - 42696704*S[2,1,-3,1,-3,1]
       - 10452992*S[2,1,-3,1,-2,-2]
       + 28442624*S[2,1,-3,1,-2,1,1]
       - 23887872*S[2,1,-3,1,-2,2]
       - 786432*S[2,1,-3,1,1]*z3
       - 23855104*S[2,1,-3,1,1,-3]
       + 18284544*S[2,1,-3,1,1,-2,1]
       + 6225920*S[2,1,-3,1,1,1,-2]
       + 4456448*S[2,1,-3,1,1,1,2]
       + 4456448*S[2,1,-3,1,1,2,1]
       - 8912896*S[2,1,-3,1,1,3]
       - 8912896*S[2,1,-3,1,2,-2]
       + 4456448*S[2,1,-3,1,2,1,1]
       - 9469952*S[2,1,-3,1,2,2]
       - 8912896*S[2,1,-3,1,3,1]
       + 14794752*S[2,1,-3,1,4]
       + 565248*S[2,1,-3,2]*z3
       + 24231936*S[2,1,-3,2,-3]
       - 18808832*S[2,1,-3,2,-2,1]
       - 8912896*S[2,1,-3,2,1,-2]
       + 4456448*S[2,1,-3,2,1,1,1]
       - 9469952*S[2,1,-3,2,1,2]
       - 9469952*S[2,1,-3,2,2,1]
       + 11747328*S[2,1,-3,2,3]
       + 8241152*S[2,1,-3,3,-2]
       - 8912896*S[2,1,-3,3,1,1]
       + 11747328*S[2,1,-3,3,2]
       + 18251776*S[2,1,-3,4,1]
       - 18202624*S[2,1,-3,5]
       - 10584064*S[2,1,-2,-6]
       + 21266432*S[2,1,-2,-5,1]
       + 10010624*S[2,1,-2,-4,-2]
       - 30277632*S[2,1,-2,-4,1,1]
       + 23625728*S[2,1,-2,-4,2]
       + 352256*S[2,1,-2,-3]*z3
       + 20119552*S[2,1,-2,-3,-3]
       - 17465344*S[2,1,-2,-3,-2,1]
       - 12320768*S[2,1,-2,-3,1,-2]
       + 28835840*S[2,1,-2,-3,1,1,1]
       - 24018944*S[2,1,-2,-3,1,2]
       - 24018944*S[2,1,-2,-3,2,1]
       + 15466496*S[2,1,-2,-3,3]
       + 13156352*S[2,1,-2,-2,-4]
       - 19398656*S[2,1,-2,-2,-3,1]
       - 2801664*S[2,1,-2,-2,-2,-2]
       + 16056320*S[2,1,-2,-2,-2,1,1]
       - 10420224*S[2,1,-2,-2,-2,2]
       - 409600*S[2,1,-2,-2,1]*z3
       - 14974976*S[2,1,-2,-2,1,-3]
       + 13172736*S[2,1,-2,-2,1,-2,1]
       + 8454144*S[2,1,-2,-2,1,1,-2]
       - 17039360*S[2,1,-2,-2,1,1,1,1]
       + 14417920*S[2,1,-2,-2,1,1,2]
       + 14417920*S[2,1,-2,-2,1,2,1]
       - 9633792*S[2,1,-2,-2,1,3]
       - 6307840*S[2,1,-2,-2,2,-2]
       + 14417920*S[2,1,-2,-2,2,1,1]
       - 11829248*S[2,1,-2,-2,2,2]
       - 9633792*S[2,1,-2,-2,3,1]
       + 6373376*S[2,1,-2,-2,4]
       - 40960*S[2,1,-2,1]*z5
       + 18186240*S[2,1,-2,1,-5]
       - 27754496*S[2,1,-2,1,-4,1]
       - 10911744*S[2,1,-2,1,-3,-2]
       + 28442624*S[2,1,-2,1,-3,1,1]
       - 23822336*S[2,1,-2,1,-3,2]
       - 196608*S[2,1,-2,1,-2]*z3
       - 14155776*S[2,1,-2,1,-2,-3]
       + 12189696*S[2,1,-2,1,-2,-2,1]
       + 7864320*S[2,1,-2,1,-2,1,-2]
       - 17039360*S[2,1,-2,1,-2,1,1,1]
       + 15138816*S[2,1,-2,1,-2,1,2]
       + 15138816*S[2,1,-2,1,-2,2,1]
       - 10584064*S[2,1,-2,1,-2,3]
       - 17563648*S[2,1,-2,1,1,-4]
       + 20054016*S[2,1,-2,1,1,-3,1]
       + 5701632*S[2,1,-2,1,1,-2,-2]
       - 13369344*S[2,1,-2,1,1,-2,1,1]
       + 11796480*S[2,1,-2,1,1,-2,2]
       + 589824*S[2,1,-2,1,1,1]*z3
       + 7864320*S[2,1,-2,1,1,1,-3]
       - 6291456*S[2,1,-2,1,1,1,-2,1]
       - 786432*S[2,1,-2,1,1,1,1,-2]
       + 1572864*S[2,1,-2,1,1,1,3]
       + 2555904*S[2,1,-2,1,1,2,-2]
       + 1572864*S[2,1,-2,1,1,2,2]
       + 1572864*S[2,1,-2,1,1,3,1]
       - 5898240*S[2,1,-2,1,1,4]
       - 491520*S[2,1,-2,1,2]*z3
       - 10518528*S[2,1,-2,1,2,-3]
       + 8257536*S[2,1,-2,1,2,-2,1]
       + 2555904*S[2,1,-2,1,2,1,-2]
       + 1572864*S[2,1,-2,1,2,1,2]
       + 1572864*S[2,1,-2,1,2,2,1]
       - 3440640*S[2,1,-2,1,2,3]
       - 3407872*S[2,1,-2,1,3,-2]
       + 1572864*S[2,1,-2,1,3,1,1]
       - 3440640*S[2,1,-2,1,3,2]
       - 9142272*S[2,1,-2,1,4,1]
       + 10878976*S[2,1,-2,1,5]
       + 16564224*S[2,1,-2,2,-4]
       - 19628032*S[2,1,-2,2,-3,1]
       - 4915200*S[2,1,-2,2,-2,-2]
       + 13303808*S[2,1,-2,2,-2,1,1]
       - 11075584*S[2,1,-2,2,-2,2]
       - 491520*S[2,1,-2,2,1]*z3
       - 10518528*S[2,1,-2,2,1,-3]
       + 8257536*S[2,1,-2,2,1,-2,1]
       + 2555904*S[2,1,-2,2,1,1,-2]
       + 1572864*S[2,1,-2,2,1,1,2]
       + 1572864*S[2,1,-2,2,1,2,1]
       - 3440640*S[2,1,-2,2,1,3]
       - 3833856*S[2,1,-2,2,2,-2]
       + 1572864*S[2,1,-2,2,2,1,1]
       - 3637248*S[2,1,-2,2,2,2]
       - 3440640*S[2,1,-2,2,3,1]
       + 6340608*S[2,1,-2,2,4]
       + 237568*S[2,1,-2,3]*z3
       + 9109504*S[2,1,-2,3,-3]
       - 7110656*S[2,1,-2,3,-2,1]
       - 3407872*S[2,1,-2,3,1,-2]
       + 1572864*S[2,1,-2,3,1,1,1]
       - 3440640*S[2,1,-2,3,1,2]
       - 3440640*S[2,1,-2,3,2,1]
       + 4292608*S[2,1,-2,3,3]
       + 3997696*S[2,1,-2,4,-2]
       - 11075584*S[2,1,-2,4,1,1]
       + 9093120*S[2,1,-2,4,2]
       + 14188544*S[2,1,-2,5,1]
       - 9666560*S[2,1,-2,6]
       - 17104896*S[2,1,1,-7]
       + 27410432*S[2,1,1,-6,1]
       + 15319040*S[2,1,1,-5,-2]
       - 29818880*S[2,1,1,-5,1,1]
       + 30277632*S[2,1,1,-5,2]
       + 49152*S[2,1,1,-4]*z3
       + 38944768*S[2,1,1,-4,-3]
       - 30834688*S[2,1,1,-4,-2,1]
       - 16908288*S[2,1,1,-4,1,-2]
       + 20774912*S[2,1,1,-4,1,1,1]
       - 26902528*S[2,1,1,-4,1,2]
       - 26902528*S[2,1,1,-4,2,1]
       + 25690112*S[2,1,1,-4,3]
       + 45268992*S[2,1,1,-3,-4]
       - 53968896*S[2,1,1,-3,-3,1]
       - 11829248*S[2,1,1,-3,-2,-2]
       + 36962304*S[2,1,1,-3,-2,1,1]
       - 30113792*S[2,1,1,-3,-2,2]
       - 196608*S[2,1,1,-3,1]*z3
       - 32112640*S[2,1,1,-3,1,-3]
       + 24444928*S[2,1,1,-3,1,-2,1]
       + 10813440*S[2,1,1,-3,1,1,-2]
       - 6815744*S[2,1,1,-3,1,1,1,1]
       + 13631488*S[2,1,1,-3,1,1,2]
       + 13631488*S[2,1,1,-3,1,2,1]
       - 17235968*S[2,1,1,-3,1,3]
       - 12648448*S[2,1,1,-3,2,-2]
       + 13631488*S[2,1,1,-3,2,1,1]
       - 18972672*S[2,1,1,-3,2,2]
       - 17235968*S[2,1,1,-3,3,1]
       + 21053440*S[2,1,1,-3,4]
       + 23232512*S[2,1,1,-2,-5]
       - 34504704*S[2,1,1,-2,-4,1]
       - 12517376*S[2,1,1,-2,-3,-2]
       + 33554432*S[2,1,1,-2,-3,1,1]
       - 28803072*S[2,1,1,-2,-3,2]
       - 49152*S[2,1,1,-2,-2]*z3
       - 15532032*S[2,1,1,-2,-2,-3]
       + 12976128*S[2,1,1,-2,-2,-2,1]
       + 8847360*S[2,1,1,-2,-2,1,-2]
       - 17039360*S[2,1,1,-2,-2,1,1,1]
       + 16777216*S[2,1,1,-2,-2,1,2]
       + 16777216*S[2,1,1,-2,-2,2,1]
       - 12419072*S[2,1,1,-2,-2,3]
       - 24215552*S[2,1,1,-2,1,-4]
       + 26935296*S[2,1,1,-2,1,-3,1]
       + 6946816*S[2,1,1,-2,1,-2,-2]
       - 17039360*S[2,1,1,-2,1,-2,1,1]
       + 15269888*S[2,1,1,-2,1,-2,2]
       + 196608*S[2,1,1,-2,1,1]*z3
       + 13500416*S[2,1,1,-2,1,1,-3]
       - 9830400*S[2,1,1,-2,1,1,-2,1]
       - 3014656*S[2,1,1,-2,1,1,1,-2]
       - 2621440*S[2,1,1,-2,1,1,1,2]
       - 2621440*S[2,1,1,-2,1,1,2,1]
       + 5636096*S[2,1,1,-2,1,1,3]
       + 5046272*S[2,1,1,-2,1,2,-2]
       - 2621440*S[2,1,1,-2,1,2,1,1]
       + 5963776*S[2,1,1,-2,1,2,2]
       + 5636096*S[2,1,1,-2,1,3,1]
       - 10125312*S[2,1,1,-2,1,4]
       - 147456*S[2,1,1,-2,2]*z3
       - 15532032*S[2,1,1,-2,2,-3]
       + 11665408*S[2,1,1,-2,2,-2,1]
       + 5046272*S[2,1,1,-2,2,1,-2]
       - 2621440*S[2,1,1,-2,2,1,1,1]
       + 5963776*S[2,1,1,-2,2,1,2]
       + 5963776*S[2,1,1,-2,2,2,1]
       - 7995392*S[2,1,1,-2,2,3]
       - 5373952*S[2,1,1,-2,3,-2]
       + 5636096*S[2,1,1,-2,3,1,1]
       - 7995392*S[2,1,1,-2,3,2]
       - 13139968*S[2,1,1,-2,4,1]
       + 14155776*S[2,1,1,-2,5]
       + 19333120*S[2,1,1,1,-6]
       - 24576000*S[2,1,1,1,-5,1]
       - 14090240*S[2,1,1,1,-4,-2]
       + 21626880*S[2,1,1,1,-4,1,1]
       - 24903680*S[2,1,1,1,-4,2]
       - 30605312*S[2,1,1,1,-3,-3]
       + 24903680*S[2,1,1,1,-3,-2,1]
       + 10878976*S[2,1,1,1,-3,1,-2]
       - 11796480*S[2,1,1,1,-3,1,1,1]
       + 16777216*S[2,1,1,1,-3,1,2]
       + 16777216*S[2,1,1,1,-3,2,1]
       - 17891328*S[2,1,1,1,-3,3]
       - 27066368*S[2,1,1,1,-2,-4]
       + 32899072*S[2,1,1,1,-2,-3,1]
       + 7471104*S[2,1,1,1,-2,-2,-2]
       - 23855104*S[2,1,1,1,-2,-2,1,1]
       + 19398656*S[2,1,1,1,-2,-2,2]
       + 15597568*S[2,1,1,1,-2,1,-3]
       - 12058624*S[2,1,1,1,-2,1,-2,1]
       - 4456448*S[2,1,1,1,-2,1,1,-2]
       + 3145728*S[2,1,1,1,-2,1,1,1,1]
       - 6029312*S[2,1,1,1,-2,1,1,2]
       - 6029312*S[2,1,1,1,-2,1,2,1]
       + 8126464*S[2,1,1,1,-2,1,3]
       + 5898240*S[2,1,1,1,-2,2,-2]
       - 6029312*S[2,1,1,1,-2,2,1,1]
       + 8912896*S[2,1,1,1,-2,2,2]
       + 8126464*S[2,1,1,1,-2,3,1]
       - 11599872*S[2,1,1,1,-2,4]
       - 9502720*S[2,1,1,1,1,-5]
       + 9830400*S[2,1,1,1,1,-4,1]
       + 5242880*S[2,1,1,1,1,-3,-2]
       - 6553600*S[2,1,1,1,1,-3,1,1]
       + 8519680*S[2,1,1,1,1,-3,2]
       + 9175040*S[2,1,1,1,1,-2,-3]
       - 7864320*S[2,1,1,1,1,-2,-2,1]
       - 2621440*S[2,1,1,1,1,-2,1,-2]
       + 2621440*S[2,1,1,1,1,-2,1,1,1]
       - 3932160*S[2,1,1,1,1,-2,1,2]
       - 3932160*S[2,1,1,1,1,-2,2,1]
       + 4587520*S[2,1,1,1,1,-2,3]
       + 3932160*S[2,1,1,1,1,4,1]
       - 6225920*S[2,1,1,1,1,5]
       - 5898240*S[2,1,1,1,2,-4]
       + 5242880*S[2,1,1,1,2,-3,1]
       + 1966080*S[2,1,1,1,2,-2,-2]
       - 2621440*S[2,1,1,1,2,-2,1,1]
       + 3276800*S[2,1,1,1,2,-2,2]
       - 1966080*S[2,1,1,1,2,4]
       - 2949120*S[2,1,1,1,3,-3]
       + 1966080*S[2,1,1,1,3,-2,1]
       - 983040*S[2,1,1,1,3,3]
       - 4718592*S[2,1,1,1,4,-2]
       + 11927552*S[2,1,1,1,4,1,1]
       - 10682368*S[2,1,1,1,4,2]
       - 21954560*S[2,1,1,1,5,1]
       + 19988480*S[2,1,1,1,6]
       + 16384000*S[2,1,1,2,-5]
       - 19005440*S[2,1,1,2,-4,1]
       - 8978432*S[2,1,1,2,-3,-2]
       + 14155776*S[2,1,1,2,-3,1,1]
       - 16056320*S[2,1,1,2,-3,2]
       - 13697024*S[2,1,1,2,-2,-3]
       + 11403264*S[2,1,1,2,-2,-2,1]
       + 4980736*S[2,1,1,2,-2,1,-2]
       - 5767168*S[2,1,1,2,-2,1,1,1]
       + 7864320*S[2,1,1,2,-2,1,2]
       + 7864320*S[2,1,1,2,-2,2,1]
       - 8060928*S[2,1,1,2,-2,3]
       - 5898240*S[2,1,1,2,1,-4]
       + 5242880*S[2,1,1,2,1,-3,1]
       + 1966080*S[2,1,1,2,1,-2,-2]
       - 2621440*S[2,1,1,2,1,-2,1,1]
       + 3276800*S[2,1,1,2,1,-2,2]
       - 1966080*S[2,1,1,2,1,4]
       - 2949120*S[2,1,1,2,2,-3]
       + 1966080*S[2,1,1,2,2,-2,1]
       - 983040*S[2,1,1,2,2,3]
       - 983040*S[2,1,1,2,3,-2]
       - 983040*S[2,1,1,2,3,2]
       - 6684672*S[2,1,1,2,4,1]
       + 10354688*S[2,1,1,2,5]
       + 11157504*S[2,1,1,3,-4]
       - 10780672*S[2,1,1,3,-3,1]
       - 3440640*S[2,1,1,3,-2,-2]
       + 5832704*S[2,1,1,3,-2,1,1]
       - 6356992*S[2,1,1,3,-2,2]
       - 2949120*S[2,1,1,3,1,-3]
       + 1966080*S[2,1,1,3,1,-2,1]
       - 983040*S[2,1,1,3,1,3]
       - 983040*S[2,1,1,3,2,-2]
       - 983040*S[2,1,1,3,2,2]
       - 983040*S[2,1,1,3,3,1]
       + 4276224*S[2,1,1,3,4]
       - 49152*S[2,1,1,4]*z3
       + 13369344*S[2,1,1,4,-3]
       - 10321920*S[2,1,1,4,-2,1]
       - 5406720*S[2,1,1,4,1,-2]
       + 8519680*S[2,1,1,4,1,1,1]
       - 9371648*S[2,1,1,4,1,2]
       - 9371648*S[2,1,1,4,2,1]
       + 8765440*S[2,1,1,4,3]
       + 9814016*S[2,1,1,5,-2]
       - 26017792*S[2,1,1,5,1,1]
       + 22773760*S[2,1,1,5,2]
       + 30425088*S[2,1,1,6,1]
       - 20250624*S[2,1,1,7]
       - 19267584*S[2,1,2,-6]
       + 27656192*S[2,1,2,-5,1]
       + 14581760*S[2,1,2,-4,-2]
       - 27328512*S[2,1,2,-4,1,1]
       + 28196864*S[2,1,2,-4,2]
       + 24576*S[2,1,2,-3]*z3
       + 29900800*S[2,1,2,-3,-3]
       - 24084480*S[2,1,2,-3,-2,1]
       - 12681216*S[2,1,2,-3,1,-2]
       + 16121856*S[2,1,2,-3,1,1,1]
       - 20545536*S[2,1,2,-3,1,2]
       - 20545536*S[2,1,2,-3,2,1]
       + 19513344*S[2,1,2,-3,3]
       + 23347200*S[2,1,2,-2,-4]
       - 28475392*S[2,1,2,-2,-3,1]
       - 6045696*S[2,1,2,-2,-2,-2]
       + 20185088*S[2,1,2,-2,-2,1,1]
       - 16089088*S[2,1,2,-2,-2,2]
       - 49152*S[2,1,2,-2,1]*z3
       - 16580608*S[2,1,2,-2,1,-3]
       + 12779520*S[2,1,2,-2,1,-2,1]
       + 5767168*S[2,1,2,-2,1,1,-2]
       - 4194304*S[2,1,2,-2,1,1,1,1]
       + 7667712*S[2,1,2,-2,1,1,2]
       + 7667712*S[2,1,2,-2,1,2,1]
       - 9240576*S[2,1,2,-2,1,3]
       - 6537216*S[2,1,2,-2,2,-2]
       + 7667712*S[2,1,2,-2,2,1,1]
       - 10223616*S[2,1,2,-2,2,2]
       - 9240576*S[2,1,2,-2,3,1]
       + 10895360*S[2,1,2,-2,4]
       + 16384000*S[2,1,2,1,-5]
       - 19005440*S[2,1,2,1,-4,1]
       - 8978432*S[2,1,2,1,-3,-2]
       + 14155776*S[2,1,2,1,-3,1,1]
       - 16056320*S[2,1,2,1,-3,2]
       - 13697024*S[2,1,2,1,-2,-3]
       + 11403264*S[2,1,2,1,-2,-2,1]
       + 4980736*S[2,1,2,1,-2,1,-2]
       - 5767168*S[2,1,2,1,-2,1,1,1]
       + 7864320*S[2,1,2,1,-2,1,2]
       + 7864320*S[2,1,2,1,-2,2,1]
       - 8060928*S[2,1,2,1,-2,3]
       - 5898240*S[2,1,2,1,1,-4]
       + 5242880*S[2,1,2,1,1,-3,1]
       + 1966080*S[2,1,2,1,1,-2,-2]
       - 2621440*S[2,1,2,1,1,-2,1,1]
       + 3276800*S[2,1,2,1,1,-2,2]
       - 1966080*S[2,1,2,1,1,4]
       - 2949120*S[2,1,2,1,2,-3]
       + 1966080*S[2,1,2,1,2,-2,1]
       - 983040*S[2,1,2,1,2,3]
       - 983040*S[2,1,2,1,3,-2]
       - 983040*S[2,1,2,1,3,2]
       - 6684672*S[2,1,2,1,4,1]
       + 10354688*S[2,1,2,1,5]
       + 11993088*S[2,1,2,2,-4]
       - 11599872*S[2,1,2,2,-3,1]
       - 3735552*S[2,1,2,2,-2,-2]
       + 6291456*S[2,1,2,2,-2,1,1]
       - 6881280*S[2,1,2,2,-2,2]
       - 2949120*S[2,1,2,2,1,-3]
       + 1966080*S[2,1,2,2,1,-2,1]
       - 983040*S[2,1,2,2,1,3]
       - 983040*S[2,1,2,2,2,-2]
       - 983040*S[2,1,2,2,2,2]
       - 983040*S[2,1,2,2,3,1]
       + 4521984*S[2,1,2,2,4]
       - 24576*S[2,1,2,3]*z3
       + 6389760*S[2,1,2,3,-3]
       - 4423680*S[2,1,2,3,-2,1]
       - 983040*S[2,1,2,3,1,-2]
       - 983040*S[2,1,2,3,1,2]
       - 983040*S[2,1,2,3,2,1]
       + 2752512*S[2,1,2,3,3]
       + 5111808*S[2,1,2,4,-2]
       - 11075584*S[2,1,2,4,1,1]
       + 10698752*S[2,1,2,4,2]
       + 20742144*S[2,1,2,5,1]
       - 18415616*S[2,1,2,6]
       - 20480*S[2,1,3]*z5
       - 16580608*S[2,1,3,-5]
       + 21118976*S[2,1,3,-4,1]
       + 8814592*S[2,1,3,-3,-2]
       - 17301504*S[2,1,3,-3,1,1]
       + 17514496*S[2,1,3,-3,2]
       - 24576*S[2,1,3,-2]*z3
       + 11993088*S[2,1,3,-2,-3]
       - 9797632*S[2,1,3,-2,-2,1]
       - 5308416*S[2,1,3,-2,1,-2]
       + 7536640*S[2,1,3,-2,1,1,1]
       - 9076736*S[2,1,3,-2,1,2]
       - 9076736*S[2,1,3,-2,2,1]
       + 8224768*S[2,1,3,-2,3]
       + 11157504*S[2,1,3,1,-4]
       - 10780672*S[2,1,3,1,-3,1]
       - 3440640*S[2,1,3,1,-2,-2]
       + 5832704*S[2,1,3,1,-2,1,1]
       - 6356992*S[2,1,3,1,-2,2]
       - 2949120*S[2,1,3,1,1,-3]
       + 1966080*S[2,1,3,1,1,-2,1]
       - 983040*S[2,1,3,1,1,3]
       - 983040*S[2,1,3,1,2,-2]
       - 983040*S[2,1,3,1,2,2]
       - 983040*S[2,1,3,1,3,1]
       + 4276224*S[2,1,3,1,4]
       - 24576*S[2,1,3,2]*z3
       + 6389760*S[2,1,3,2,-3]
       - 4423680*S[2,1,3,2,-2,1]
       - 983040*S[2,1,3,2,1,-2]
       - 983040*S[2,1,3,2,1,2]
       - 983040*S[2,1,3,2,2,1]
       + 2752512*S[2,1,3,2,3]
       + 2211840*S[2,1,3,3,-2]
       - 983040*S[2,1,3,3,1,1]
       + 2752512*S[2,1,3,3,2]
       + 7454720*S[2,1,3,4,1]
       - 10256384*S[2,1,3,5]
       - 17342464*S[2,1,4,-4]
       + 20824064*S[2,1,4,-3,1]
       + 4325376*S[2,1,4,-2,-2]
       - 14450688*S[2,1,4,-2,1,1]
       + 11419648*S[2,1,4,-2,2]
       + 131072*S[2,1,4,1]*z3
       + 13090816*S[2,1,4,1,-3]
       - 10420224*S[2,1,4,1,-2,1]
       - 5210112*S[2,1,4,1,1,-2]
       + 8519680*S[2,1,4,1,1,1,1]
       - 8192000*S[2,1,4,1,1,2]
       - 8192000*S[2,1,4,1,2,1]
       + 7372800*S[2,1,4,1,3]
       + 5242880*S[2,1,4,2,-2]
       - 8192000*S[2,1,4,2,1,1]
       + 8568832*S[2,1,4,2,2]
       + 7372800*S[2,1,4,3,1]
       - 8052736*S[2,1,4,4]
       + 16384*S[2,1,5]*z3
       - 17432576*S[2,1,5,-3]
       + 14204928*S[2,1,5,-2,1]
       + 9814016*S[2,1,5,1,-2]
       - 21299200*S[2,1,5,1,1,1]
       + 19169280*S[2,1,5,1,2]
       + 19169280*S[2,1,5,2,1]
       - 13811712*S[2,1,5,3]
       - 8495104*S[2,1,6,-2]
       + 28704768*S[2,1,6,1,1]
       - 22568960*S[2,1,6,2]
       - 21430272*S[2,1,7,1]
       + 9879552*S[2,1,8]
       + 12943360*S[2,2,-7]
       - 23183360*S[2,2,-6,1]
       - 12386304*S[2,2,-5,-2]
       + 28639232*S[2,2,-5,1,1]
       - 26714112*S[2,2,-5,2]
       - 73728*S[2,2,-4]*z3
       - 31252480*S[2,2,-4,-3]
       + 24854528*S[2,2,-4,-2,1]
       + 15400960*S[2,2,-4,1,-2]
       - 22216704*S[2,2,-4,1,1,1]
       + 25853952*S[2,2,-4,1,2]
       + 25853952*S[2,2,-4,2,1]
       - 22355968*S[2,2,-4,3]
       - 34627584*S[2,2,-3,-4]
       + 42319872*S[2,2,-3,-3,1]
       + 8642560*S[2,2,-3,-2,-2]
       - 29261824*S[2,2,-3,-2,1,1]
       + 23003136*S[2,2,-3,-2,2]
       + 270336*S[2,2,-3,1]*z3
       + 28360704*S[2,2,-3,1,-3]
       - 21889024*S[2,2,-3,1,-2,1]
       - 11206656*S[2,2,-3,1,1,-2]
       + 7864320*S[2,2,-3,1,1,1,1]
       - 14057472*S[2,2,-3,1,1,2]
       - 14057472*S[2,2,-3,1,2,1]
       + 15908864*S[2,2,-3,1,3]
       + 11509760*S[2,2,-3,2,-2]
       - 14057472*S[2,2,-3,2,1,1]
       + 17727488*S[2,2,-3,2,2]
       + 15908864*S[2,2,-3,3,1]
       - 16818176*S[2,2,-3,4]
       - 16408576*S[2,2,-2,-5]
       + 25739264*S[2,2,-2,-4,1]
       + 8871936*S[2,2,-2,-3,-2]
       - 26378240*S[2,2,-2,-3,1,1]
       + 21463040*S[2,2,-2,-3,2]
       + 49152*S[2,2,-2,-2]*z3
       + 10543104*S[2,2,-2,-2,-3]
       - 8880128*S[2,2,-2,-2,-2,1]
       - 6504448*S[2,2,-2,-2,1,-2]
       + 14417920*S[2,2,-2,-2,1,1,1]
       - 13008896*S[2,2,-2,-2,1,2]
       - 13008896*S[2,2,-2,-2,2,1]
       + 8888320*S[2,2,-2,-2,3]
       + 19890176*S[2,2,-2,1,-4]
       - 23068672*S[2,2,-2,1,-3,1]
       - 5537792*S[2,2,-2,1,-2,-2]
       + 15138816*S[2,2,-2,1,-2,1,1]
       - 12812288*S[2,2,-2,1,-2,2]
       - 294912*S[2,2,-2,1,1]*z3
       - 13336576*S[2,2,-2,1,1,-3]
       + 10027008*S[2,2,-2,1,1,-2,1]
       + 3670016*S[2,2,-2,1,1,1,-2]
       + 2883584*S[2,2,-2,1,1,1,2]
       + 2883584*S[2,2,-2,1,1,2,1]
       - 5472256*S[2,2,-2,1,1,3]
       - 5079040*S[2,2,-2,1,2,-2]
       + 2883584*S[2,2,-2,1,2,1,1]
       - 5832704*S[2,2,-2,1,2,2]
       - 5472256*S[2,2,-2,1,3,1]
       + 8454144*S[2,2,-2,1,4]
       + 196608*S[2,2,-2,2]*z3
       + 13369344*S[2,2,-2,2,-3]
       - 10256384*S[2,2,-2,2,-2,1]
       - 5079040*S[2,2,-2,2,1,-2]
       + 2883584*S[2,2,-2,2,1,1,1]
       - 5832704*S[2,2,-2,2,1,2]
       - 5832704*S[2,2,-2,2,2,1]
       + 7012352*S[2,2,-2,2,3]
       + 4612096*S[2,2,-2,3,-2]
       - 5472256*S[2,2,-2,3,1,1]
       + 7012352*S[2,2,-2,3,2]
       + 10125312*S[2,2,-2,4,1]
       - 9920512*S[2,2,-2,5]
       - 19267584*S[2,2,1,-6]
       + 27656192*S[2,2,1,-5,1]
       + 14581760*S[2,2,1,-4,-2]
       - 27328512*S[2,2,1,-4,1,1]
       + 28196864*S[2,2,1,-4,2]
       + 24576*S[2,2,1,-3]*z3
       + 29900800*S[2,2,1,-3,-3]
       - 24084480*S[2,2,1,-3,-2,1]
       - 12681216*S[2,2,1,-3,1,-2]
       + 16121856*S[2,2,1,-3,1,1,1]
       - 20545536*S[2,2,1,-3,1,2]
       - 20545536*S[2,2,1,-3,2,1]
       + 19513344*S[2,2,1,-3,3]
       + 23347200*S[2,2,1,-2,-4]
       - 28475392*S[2,2,1,-2,-3,1]
       - 6045696*S[2,2,1,-2,-2,-2]
       + 20185088*S[2,2,1,-2,-2,1,1]
       - 16089088*S[2,2,1,-2,-2,2]
       - 49152*S[2,2,1,-2,1]*z3
       - 16580608*S[2,2,1,-2,1,-3]
       + 12779520*S[2,2,1,-2,1,-2,1]
       + 5767168*S[2,2,1,-2,1,1,-2]
       - 4194304*S[2,2,1,-2,1,1,1,1]
       + 7667712*S[2,2,1,-2,1,1,2]
       + 7667712*S[2,2,1,-2,1,2,1]
       - 9240576*S[2,2,1,-2,1,3]
       - 6537216*S[2,2,1,-2,2,-2]
       + 7667712*S[2,2,1,-2,2,1,1]
       - 10223616*S[2,2,1,-2,2,2]
       - 9240576*S[2,2,1,-2,3,1]
       + 10895360*S[2,2,1,-2,4]
       + 16384000*S[2,2,1,1,-5]
       - 19005440*S[2,2,1,1,-4,1]
       - 8978432*S[2,2,1,1,-3,-2]
       + 14155776*S[2,2,1,1,-3,1,1]
       - 16056320*S[2,2,1,1,-3,2]
       - 13697024*S[2,2,1,1,-2,-3]
       + 11403264*S[2,2,1,1,-2,-2,1]
       + 4980736*S[2,2,1,1,-2,1,-2]
       - 5767168*S[2,2,1,1,-2,1,1,1]
       + 7864320*S[2,2,1,1,-2,1,2]
       + 7864320*S[2,2,1,1,-2,2,1]
       - 8060928*S[2,2,1,1,-2,3]
       - 5898240*S[2,2,1,1,1,-4]
       + 5242880*S[2,2,1,1,1,-3,1]
       + 1966080*S[2,2,1,1,1,-2,-2]
       - 2621440*S[2,2,1,1,1,-2,1,1]
       + 3276800*S[2,2,1,1,1,-2,2]
       - 1966080*S[2,2,1,1,1,4]
       - 2949120*S[2,2,1,1,2,-3]
       + 1966080*S[2,2,1,1,2,-2,1]
       - 983040*S[2,2,1,1,2,3]
       - 983040*S[2,2,1,1,3,-2]
       - 983040*S[2,2,1,1,3,2]
       - 6684672*S[2,2,1,1,4,1]
       + 10354688*S[2,2,1,1,5]
       + 11993088*S[2,2,1,2,-4]
       - 11599872*S[2,2,1,2,-3,1]
       - 3735552*S[2,2,1,2,-2,-2]
       + 6291456*S[2,2,1,2,-2,1,1]
       - 6881280*S[2,2,1,2,-2,2]
       - 2949120*S[2,2,1,2,1,-3]
       + 1966080*S[2,2,1,2,1,-2,1]
       - 983040*S[2,2,1,2,1,3]
       - 983040*S[2,2,1,2,2,-2]
       - 983040*S[2,2,1,2,2,2]
       - 983040*S[2,2,1,2,3,1]
       + 4521984*S[2,2,1,2,4]
       - 24576*S[2,2,1,3]*z3
       + 6389760*S[2,2,1,3,-3]
       - 4423680*S[2,2,1,3,-2,1]
       - 983040*S[2,2,1,3,1,-2]
       - 983040*S[2,2,1,3,1,2]
       - 983040*S[2,2,1,3,2,1]
       + 2752512*S[2,2,1,3,3]
       + 5111808*S[2,2,1,4,-2]
       - 11075584*S[2,2,1,4,1,1]
       + 10698752*S[2,2,1,4,2]
       + 20742144*S[2,2,1,5,1]
       - 18415616*S[2,2,1,6]
       - 18972672*S[2,2,2,-5]
       + 24035328*S[2,2,2,-4,1]
       + 10248192*S[2,2,2,-3,-2]
       - 19562496*S[2,2,2,-3,1,1]
       + 20004864*S[2,2,2,-3,2]
       + 14229504*S[2,2,2,-2,-3]
       - 11698176*S[2,2,2,-2,-2,1]
       - 6144000*S[2,2,2,-2,1,-2]
       + 8454144*S[2,2,2,-2,1,1,1]
       - 10321920*S[2,2,2,-2,1,2]
       - 10321920*S[2,2,2,-2,2,1]
       + 9461760*S[2,2,2,-2,3]
       + 11993088*S[2,2,2,1,-4]
       - 11599872*S[2,2,2,1,-3,1]
       - 3735552*S[2,2,2,1,-2,-2]
       + 6291456*S[2,2,2,1,-2,1,1]
       - 6881280*S[2,2,2,1,-2,2]
       - 2949120*S[2,2,2,1,1,-3]
       + 1966080*S[2,2,2,1,1,-2,1]
       - 983040*S[2,2,2,1,1,3]
       - 983040*S[2,2,2,1,2,-2]
       - 983040*S[2,2,2,1,2,2]
       - 983040*S[2,2,2,1,3,1]
       + 4521984*S[2,2,2,1,4]
       + 6782976*S[2,2,2,2,-3]
       - 4718592*S[2,2,2,2,-2,1]
       - 983040*S[2,2,2,2,1,-2]
       - 983040*S[2,2,2,2,1,2]
       - 983040*S[2,2,2,2,2,1]
       + 2850816*S[2,2,2,2,3]
       + 2334720*S[2,2,2,3,-2]
       - 983040*S[2,2,2,3,1,1]
       + 2850816*S[2,2,2,3,2]
       + 8503296*S[2,2,2,4,1]
       - 11796480*S[2,2,2,5]
       - 13803520*S[2,2,3,-4]
       + 14254080*S[2,2,3,-3,1]
       + 3940352*S[2,2,3,-2,-2]
       - 8224768*S[2,2,3,-2,1,1]
       + 8077312*S[2,2,3,-2,2]
       - 24576*S[2,2,3,1]*z3
       + 6389760*S[2,2,3,1,-3]
       - 4423680*S[2,2,3,1,-2,1]
       - 983040*S[2,2,3,1,1,-2]
       - 983040*S[2,2,3,1,1,2]
       - 983040*S[2,2,3,1,2,1]
       + 2752512*S[2,2,3,1,3]
       + 2334720*S[2,2,3,2,-2]
       - 983040*S[2,2,3,2,1,1]
       + 2850816*S[2,2,3,2,2]
       + 2752512*S[2,2,3,3,1]
       - 5906432*S[2,2,3,4]
       + 73728*S[2,2,4]*z3
       - 12214272*S[2,2,4,-3]
       + 9355264*S[2,2,4,-2,1]
       + 5341184*S[2,2,4,1,-2]
       - 8192000*S[2,2,4,1,1,1]
       + 9158656*S[2,2,4,1,2]
       + 9158656*S[2,2,4,2,1]
       - 8380416*S[2,2,4,3]
       - 7618560*S[2,2,5,-2]
       + 21528576*S[2,2,5,1,1]
       - 18374656*S[2,2,5,2]
       - 23429120*S[2,2,6,1]
       + 14663680*S[2,2,7]
       + 13846528*S[2,3,-6]
       - 22102016*S[2,3,-5,1]
       - 10510336*S[2,3,-4,-2]
       + 24289280*S[2,3,-4,1,1]
       - 22704128*S[2,3,-4,2]
       + 24576*S[2,3,-3]*z3
       - 20455424*S[2,3,-3,-3]
       + 16375808*S[2,3,-3,-2,1]
       + 10166272*S[2,3,-3,1,-2]
       - 15892480*S[2,3,-3,1,1,1]
       + 17924096*S[2,3,-3,1,2]
       + 17924096*S[2,3,-3,2,1]
       - 15204352*S[2,3,-3,3]
       - 14319616*S[2,3,-2,-4]
       + 17719296*S[2,3,-2,-3,1]
       + 3391488*S[2,3,-2,-2,-2]
       - 12484608*S[2,3,-2,-2,1,1]
       + 9609216*S[2,3,-2,-2,2]
       + 24576*S[2,3,-2,1]*z3
       + 12255232*S[2,3,-2,1,-3]
       - 9486336*S[2,3,-2,1,-2,1]
       - 5193728*S[2,3,-2,1,1,-2]
       + 4587520*S[2,3,-2,1,1,1,1]
       - 7208960*S[2,3,-2,1,1,2]
       - 7208960*S[2,3,-2,1,2,1]
       + 7585792*S[2,3,-2,1,3]
       + 5054464*S[2,3,-2,2,-2]
       - 7208960*S[2,3,-2,2,1,1]
       + 8495104*S[2,3,-2,2,2]
       + 7585792*S[2,3,-2,3,1]
       - 7380992*S[2,3,-2,4]
       - 20480*S[2,3,1]*z5
       - 16580608*S[2,3,1,-5]
       + 21118976*S[2,3,1,-4,1]
       + 8814592*S[2,3,1,-3,-2]
       - 17301504*S[2,3,1,-3,1,1]
       + 17514496*S[2,3,1,-3,2]
       - 24576*S[2,3,1,-2]*z3
       + 11993088*S[2,3,1,-2,-3]
       - 9797632*S[2,3,1,-2,-2,1]
       - 5308416*S[2,3,1,-2,1,-2]
       + 7536640*S[2,3,1,-2,1,1,1]
       - 9076736*S[2,3,1,-2,1,2]
       - 9076736*S[2,3,1,-2,2,1]
       + 8224768*S[2,3,1,-2,3]
       + 11157504*S[2,3,1,1,-4]
       - 10780672*S[2,3,1,1,-3,1]
       - 3440640*S[2,3,1,1,-2,-2]
       + 5832704*S[2,3,1,1,-2,1,1]
       - 6356992*S[2,3,1,1,-2,2]
       - 2949120*S[2,3,1,1,1,-3]
       + 1966080*S[2,3,1,1,1,-2,1]
       - 983040*S[2,3,1,1,1,3]
       - 983040*S[2,3,1,1,2,-2]
       - 983040*S[2,3,1,1,2,2]
       - 983040*S[2,3,1,1,3,1]
       + 4276224*S[2,3,1,1,4]
       - 24576*S[2,3,1,2]*z3
       + 6389760*S[2,3,1,2,-3]
       - 4423680*S[2,3,1,2,-2,1]
       - 983040*S[2,3,1,2,1,-2]
       - 983040*S[2,3,1,2,1,2]
       - 983040*S[2,3,1,2,2,1]
       + 2752512*S[2,3,1,2,3]
       + 2211840*S[2,3,1,3,-2]
       - 983040*S[2,3,1,3,1,1]
       + 2752512*S[2,3,1,3,2]
       + 7454720*S[2,3,1,4,1]
       - 10256384*S[2,3,1,5]
       - 13803520*S[2,3,2,-4]
       + 14254080*S[2,3,2,-3,1]
       + 3940352*S[2,3,2,-2,-2]
       - 8224768*S[2,3,2,-2,1,1]
       + 8077312*S[2,3,2,-2,2]
       - 24576*S[2,3,2,1]*z3
       + 6389760*S[2,3,2,1,-3]
       - 4423680*S[2,3,2,1,-2,1]
       - 983040*S[2,3,2,1,1,-2]
       - 983040*S[2,3,2,1,1,2]
       - 983040*S[2,3,2,1,2,1]
       + 2752512*S[2,3,2,1,3]
       + 2334720*S[2,3,2,2,-2]
       - 983040*S[2,3,2,2,1,1]
       + 2850816*S[2,3,2,2,2]
       + 2752512*S[2,3,2,3,1]
       - 5906432*S[2,3,2,4]
       + 65536*S[2,3,3]*z3
       - 7761920*S[2,3,3,-3]
       + 5529600*S[2,3,3,-2,1]
       + 2211840*S[2,3,3,1,-2]
       - 983040*S[2,3,3,1,1,1]
       + 2752512*S[2,3,3,1,2]
       + 2752512*S[2,3,3,2,1]
       - 4214784*S[2,3,3,3]
       - 4194304*S[2,3,4,-2]
       + 8798208*S[2,3,4,1,1]
       - 8740864*S[2,3,4,2]
       - 14639104*S[2,3,5,1]
       + 12224512*S[2,3,6]
       + 40960*S[2,4]*z5
       + 14098432*S[2,4,-5]
       - 21979136*S[2,4,-4,1]
       - 7045120*S[2,4,-3,-2]
       + 23609344*S[2,4,-3,1,1]
       - 18661376*S[2,4,-3,2]
       + 32768*S[2,4,-2]*z3
       - 8359936*S[2,4,-2,-3]
       + 6922240*S[2,4,-2,-2,1]
       + 4947968*S[2,4,-2,1,-2]
       - 14630912*S[2,4,-2,1,1,1]
       + 11984896*S[2,4,-2,1,2]
       + 11984896*S[2,4,-2,2,1]
       - 7864320*S[2,4,-2,3]
       - 16527360*S[2,4,1,-4]
       + 19947520*S[2,4,1,-3,1]
       + 4292608*S[2,4,1,-2,-2]
       - 13910016*S[2,4,1,-2,1,1]
       + 11018240*S[2,4,1,-2,2]
       + 212992*S[2,4,1,1]*z3
       + 12156928*S[2,4,1,1,-3]
       - 9732096*S[2,4,1,1,-2,1]
       - 4685824*S[2,4,1,1,1,-2]
       + 8519680*S[2,4,1,1,1,1,1]
       - 8192000*S[2,4,1,1,1,2]
       - 8192000*S[2,4,1,1,2,1]
       + 7127040*S[2,4,1,1,3]
       + 4816896*S[2,4,1,2,-2]
       - 8192000*S[2,4,1,2,1,1]
       + 8323072*S[2,4,1,2,2]
       + 7127040*S[2,4,1,3,1]
       - 7716864*S[2,4,1,4]
       - 73728*S[2,4,2]*z3
       - 11395072*S[2,4,2,-3]
       + 8929280*S[2,4,2,-2,1]
       + 4816896*S[2,4,2,1,-2]
       - 8192000*S[2,4,2,1,1,1]
       + 8323072*S[2,4,2,1,2]
       + 8323072*S[2,4,2,2,1]
       - 7299072*S[2,4,2,3]
       - 3952640*S[2,4,3,-2]
       + 7127040*S[2,4,3,1,1]
       - 7299072*S[2,4,3,2]
       - 9031680*S[2,4,4,1]
       + 8486912*S[2,4,5]
       + 15247360*S[2,5,-4]
       - 20701184*S[2,5,-3,1]
       - 3166208*S[2,5,-2,-2]
       + 15941632*S[2,5,-2,1,1]
       - 10944512*S[2,5,-2,2]
       - 180224*S[2,5,1]*z3
       - 16244736*S[2,5,1,-3]
       + 13565952*S[2,5,1,-2,1]
       + 9027584*S[2,5,1,1,-2]
       - 21299200*S[2,5,1,1,1,1]
       + 17825792*S[2,5,1,1,2]
       + 17825792*S[2,5,1,2,1]
       - 12148736*S[2,5,1,3]
       - 6987776*S[2,5,2,-2]
       + 17825792*S[2,5,2,1,1]
       - 14794752*S[2,5,2,2]
       - 12148736*S[2,5,3,1]
       + 8411136*S[2,5,4]
       + 16384*S[2,6]*z3
       + 11763712*S[2,6,-3]
       - 9924608*S[2,6,-2,1]
       - 7950336*S[2,6,1,-2]
       + 25296896*S[2,6,1,1,1]
       - 19464192*S[2,6,1,2]
       - 19464192*S[2,6,2,1]
       + 11653120*S[2,6,3]
       + 4079616*S[2,7,-2]
       - 19013632*S[2,7,1,1]
       + 13406208*S[2,7,2]
       + 9060352*S[2,8,1]
       - 2879488*S[2,9]
       - 4247552*S[3,-8]
       + 10043392*S[3,-7,1]
       + 4986880*S[3,-6,-2]
       - 16302080*S[3,-6,1,1]
       + 13277184*S[3,-6,2]
       + 16384*S[3,-5]*z3
       + 15155200*S[3,-5,-3]
       - 12099584*S[3,-5,-2,1]
       - 8839168*S[3,-5,1,-2]
       + 16285696*S[3,-5,1,1,1]
       - 16474112*S[3,-5,1,2]
       - 16474112*S[3,-5,2,1]
       + 12525568*S[3,-5,3]
       + 21315584*S[3,-4,-4]
       - 27095040*S[3,-4,-3,1]
       - 4952064*S[3,-4,-2,-2]
       + 19251200*S[3,-4,-2,1,1]
       - 14303232*S[3,-4,-2,2]
       - 282624*S[3,-4,1]*z3
       - 20590592*S[3,-4,1,-3]
       + 16228352*S[3,-4,1,-2,1]
       + 9699328*S[3,-4,1,1,-2]
       - 7962624*S[3,-4,1,1,1,1]
       + 12181504*S[3,-4,1,1,2]
       + 12181504*S[3,-4,1,2,1]
       - 12144640*S[3,-4,1,3]
       - 8663040*S[3,-4,2,-2]
       + 12181504*S[3,-4,2,1,1]
       - 13721600*S[3,-4,2,2]
       - 12144640*S[3,-4,3,1]
       + 10899456*S[3,-4,4]
       - 4096*S[3,-3]*z5
       + 15536128*S[3,-3,-5]
       - 26144768*S[3,-3,-4,1]
       - 8458240*S[3,-3,-3,-2]
       + 29229056*S[3,-3,-3,1,1]
       - 22142976*S[3,-3,-3,2]
       - 77824*S[3,-3,-2]*z3
       - 9723904*S[3,-3,-2,-3]
       + 8331264*S[3,-3,-2,-2,1]
       + 6479872*S[3,-3,-2,1,-2]
       - 18284544*S[3,-3,-2,1,1,1]
       + 14614528*S[3,-3,-2,1,2]
       + 14614528*S[3,-3,-2,2,1]
       - 8962048*S[3,-3,-2,3]
       - 21331968*S[3,-3,1,-4]
       + 26198016*S[3,-3,1,-3,1]
       + 5799936*S[3,-3,1,-2,-2]
       - 18284544*S[3,-3,1,-2,1,1]
       + 14401536*S[3,-3,1,-2,2]
       + 573440*S[3,-3,1,1]*z3
       + 16629760*S[3,-3,1,1,-3]
       - 13074432*S[3,-3,1,1,-2,1]
       - 5505024*S[3,-3,1,1,1,-2]
       - 3670016*S[3,-3,1,1,1,2]
       - 3670016*S[3,-3,1,1,2,1]
       + 6307840*S[3,-3,1,1,3]
       + 6422528*S[3,-3,1,2,-2]
       - 3670016*S[3,-3,1,2,1,1]
       + 6766592*S[3,-3,1,2,2]
       + 6307840*S[3,-3,1,3,1]
       - 8830976*S[3,-3,1,4]
       - 368640*S[3,-3,2]*z3
       - 14884864*S[3,-3,2,-3]
       + 11796480*S[3,-3,2,-2,1]
       + 6422528*S[3,-3,2,1,-2]
       - 3670016*S[3,-3,2,1,1,1]
       + 6766592*S[3,-3,2,1,2]
       + 6766592*S[3,-3,2,2,1]
       - 7479296*S[3,-3,2,3]
       - 5107712*S[3,-3,3,-2]
       + 6307840*S[3,-3,3,1,1]
       - 7479296*S[3,-3,3,2]
       - 10096640*S[3,-3,4,1]
       + 9121792*S[3,-3,5]
       + 5085184*S[3,-2,-6]
       - 11026432*S[3,-2,-5,1]
       - 4792320*S[3,-2,-4,-2]
       + 17186816*S[3,-2,-4,1,1]
       - 12591104*S[3,-2,-4,2]
       - 155648*S[3,-2,-3]*z3
       - 9428992*S[3,-2,-3,-3]
       + 8232960*S[3,-2,-3,-2,1]
       + 6266880*S[3,-2,-3,1,-2]
       - 18284544*S[3,-2,-3,1,1,1]
       + 13991936*S[3,-2,-3,1,2]
       + 13991936*S[3,-2,-3,2,1]
       - 8241152*S[3,-2,-3,3]
       - 5840896*S[3,-2,-2,-4]
       + 8822784*S[3,-2,-2,-3,1]
       + 1130496*S[3,-2,-2,-2,-2]
       - 7389184*S[3,-2,-2,-2,1,1]
       + 4653056*S[3,-2,-2,-2,2]
       + 180224*S[3,-2,-2,1]*z3
       + 7266304*S[3,-2,-2,1,-3]
       - 6422528*S[3,-2,-2,1,-2,1]
       - 4538368*S[3,-2,-2,1,1,-2]
       + 11862016*S[3,-2,-2,1,1,1,1]
       - 9142272*S[3,-2,-2,1,1,2]
       - 9142272*S[3,-2,-2,1,2,1]
       + 5496832*S[3,-2,-2,1,3]
       + 3162112*S[3,-2,-2,2,-2]
       - 9142272*S[3,-2,-2,2,1,1]
       + 6889472*S[3,-2,-2,2,2]
       + 5496832*S[3,-2,-2,3,1]
       - 3133440*S[3,-2,-2,4]
       + 28672*S[3,-2,1]*z5
       - 9830400*S[3,-2,1,-5]
       + 16179200*S[3,-2,1,-4,1]
       + 5849088*S[3,-2,1,-3,-2]
       - 18087936*S[3,-2,1,-3,1,1]
       + 14065664*S[3,-2,1,-3,2]
       + 98304*S[3,-2,1,-2]*z3
       + 7168000*S[3,-2,1,-2,-3]
       - 6209536*S[3,-2,1,-2,-2,1]
       - 4423680*S[3,-2,1,-2,1,-2]
       + 11862016*S[3,-2,1,-2,1,1,1]
       - 9568256*S[3,-2,1,-2,1,2]
       - 9568256*S[3,-2,1,-2,2,1]
       + 6037504*S[3,-2,1,-2,3]
       + 11337728*S[3,-2,1,1,-4]
       - 13762560*S[3,-2,1,1,-3,1]
       - 3571712*S[3,-2,1,1,-2,-2]
       + 9764864*S[3,-2,1,1,-2,1,1]
       - 7979008*S[3,-2,1,1,-2,2]
       - 507904*S[3,-2,1,1,1]*z3
       - 6553600*S[3,-2,1,1,1,-3]
       + 5373952*S[3,-2,1,1,1,-2,1]
       + 983040*S[3,-2,1,1,1,1,-2]
       - 1179648*S[3,-2,1,1,1,3]
       - 2179072*S[3,-2,1,1,2,-2]
       - 1179648*S[3,-2,1,1,2,2]
       - 1179648*S[3,-2,1,1,3,1]
       + 3751936*S[3,-2,1,1,4]
       + 360448*S[3,-2,1,2]*z3
       + 7159808*S[3,-2,1,2,-3]
       - 5783552*S[3,-2,1,2,-2,1]
       - 2179072*S[3,-2,1,2,1,-2]
       - 1179648*S[3,-2,1,2,1,2]
       - 1179648*S[3,-2,1,2,2,1]
       + 2260992*S[3,-2,1,2,3]
       + 2334720*S[3,-2,1,3,-2]
       - 1179648*S[3,-2,1,3,1,1]
       + 2260992*S[3,-2,1,3,2]
       + 5070848*S[3,-2,1,4,1]
       - 5636096*S[3,-2,1,5]
       - 9519104*S[3,-2,2,-4]
       + 11902976*S[3,-2,2,-3,1]
       + 2711552*S[3,-2,2,-2,-2]
       - 8519680*S[3,-2,2,-2,1,1]
       + 6635520*S[3,-2,2,-2,2]
       + 360448*S[3,-2,2,1]*z3
       + 7159808*S[3,-2,2,1,-3]
       - 5783552*S[3,-2,2,1,-2,1]
       - 2179072*S[3,-2,2,1,1,-2]
       - 1179648*S[3,-2,2,1,1,2]
       - 1179648*S[3,-2,2,1,2,1]
       + 2260992*S[3,-2,2,1,3]
       + 2678784*S[3,-2,2,2,-2]
       - 1179648*S[3,-2,2,2,1,1]
       + 2408448*S[3,-2,2,2,2]
       + 2260992*S[3,-2,2,3,1]
       - 3616768*S[3,-2,2,4]
       - 163840*S[3,-2,3]*z3
       - 5373952*S[3,-2,3,-3]
       + 4317184*S[3,-2,3,-2,1]
       + 2334720*S[3,-2,3,1,-2]
       - 1179648*S[3,-2,3,1,1,1]
       + 2260992*S[3,-2,3,1,2]
       + 2260992*S[3,-2,3,2,1]
       - 2531328*S[3,-2,3,3]
       - 2084864*S[3,-2,4,-2]
       + 5660672*S[3,-2,4,1,1]
       - 4587520*S[3,-2,4,2]
       - 6701056*S[3,-2,5,1]
       + 4356096*S[3,-2,6]
       - 26880*S[3,1]*z7
       + 10436608*S[3,1,-7]
       - 19152896*S[3,1,-6,1]
       - 9994240*S[3,1,-5,-2]
       + 24248320*S[3,1,-5,1,1]
       - 22233088*S[3,1,-5,2]
       - 24920064*S[3,1,-4,-3]
       + 19759104*S[3,1,-4,-2,1]
       + 12681216*S[3,1,-4,1,-2]
       - 19333120*S[3,1,-4,1,1,1]
       + 21946368*S[3,1,-4,1,2]
       + 21946368*S[3,1,-4,2,1]
       - 18587648*S[3,1,-4,3]
       - 27189248*S[3,1,-3,-4]
       + 33292288*S[3,1,-3,-3,1]
       + 6586368*S[3,1,-3,-2,-2]
       - 23068672*S[3,1,-3,-2,1,1]
       + 17965056*S[3,1,-3,-2,2]
       + 155648*S[3,1,-3,1]*z3
       + 23101440*S[3,1,-3,1,-3]
       - 17793024*S[3,1,-3,1,-2,1]
       - 9502720*S[3,1,-3,1,1,-2]
       + 7208960*S[3,1,-3,1,1,1,1]
       - 12288000*S[3,1,-3,1,1,2]
       - 12288000*S[3,1,-3,1,2,1]
       + 13500416*S[3,1,-3,1,3]
       + 9478144*S[3,1,-3,2,-2]
       - 12288000*S[3,1,-3,2,1,1]
       + 15056896*S[3,1,-3,2,2]
       + 13500416*S[3,1,-3,3,1]
       - 13656064*S[3,1,-3,4]
       - 20480*S[3,1,-2]*z5
       - 12705792*S[3,1,-2,-5]
       + 20119552*S[3,1,-2,-4,1]
       + 6709248*S[3,1,-2,-3,-2]
       - 20971520*S[3,1,-2,-3,1,1]
       + 16785408*S[3,1,-2,-3,2]
       + 24576*S[3,1,-2,-2]*z3
       + 7856128*S[3,1,-2,-2,-3]
       - 6619136*S[3,1,-2,-2,-2,1]
       - 4964352*S[3,1,-2,-2,1,-2]
       + 11862016*S[3,1,-2,-2,1,1,1]
       - 10387456*S[3,1,-2,-2,1,2]
       - 10387456*S[3,1,-2,-2,2,1]
       + 6938624*S[3,1,-2,-2,3]
       + 15925248*S[3,1,-2,1,-4]
       - 18546688*S[3,1,-2,1,-3,1]
       - 4325376*S[3,1,-2,1,-2,-2]
       + 12255232*S[3,1,-2,1,-2,1,1]
       - 10240000*S[3,1,-2,1,-2,2]
       - 212992*S[3,1,-2,1,1]*z3
       - 11173888*S[3,1,-2,1,1,-3]
       + 8388608*S[3,1,-2,1,1,-2,1]
       + 3276800*S[3,1,-2,1,1,1,-2]
       + 2621440*S[3,1,-2,1,1,1,2]
       + 2621440*S[3,1,-2,1,1,2,1]
       - 4751360*S[3,1,-2,1,1,3]
       - 4308992*S[3,1,-2,1,2,-2]
       + 2621440*S[3,1,-2,1,2,1,1]
       - 5079040*S[3,1,-2,1,2,2]
       - 4751360*S[3,1,-2,1,3,1]
       + 6946816*S[3,1,-2,1,4]
       + 131072*S[3,1,-2,2]*z3
       + 10846208*S[3,1,-2,2,-3]
       - 8306688*S[3,1,-2,2,-2,1]
       - 4308992*S[3,1,-2,2,1,-2]
       + 2621440*S[3,1,-2,2,1,1,1]
       - 5079040*S[3,1,-2,2,1,2]
       - 5079040*S[3,1,-2,2,2,1]
       + 5914624*S[3,1,-2,2,3]
       + 3784704*S[3,1,-2,3,-2]
       - 4751360*S[3,1,-2,3,1,1]
       + 5914624*S[3,1,-2,3,2]
       + 8093696*S[3,1,-2,4,1]
       - 7659520*S[3,1,-2,5]
       - 16515072*S[3,1,1,-6]
       + 23986176*S[3,1,1,-5,1]
       + 12320768*S[3,1,1,-4,-2]
       - 24018944*S[3,1,1,-4,1,1]
       + 24428544*S[3,1,1,-4,2]
       - 49152*S[3,1,1,-3]*z3
       + 24854528*S[3,1,1,-3,-3]
       - 19890176*S[3,1,1,-3,-2,1]
       - 10878976*S[3,1,1,-3,1,-2]
       + 14417920*S[3,1,1,-3,1,1,1]
       - 18022400*S[3,1,1,-3,1,2]
       - 18022400*S[3,1,1,-3,2,1]
       + 16859136*S[3,1,1,-3,3]
       + 18825216*S[3,1,1,-2,-4]
       - 22839296*S[3,1,1,-2,-3,1]
       - 4718592*S[3,1,1,-2,-2,-2]
       + 16056320*S[3,1,1,-2,-2,1,1]
       - 12746752*S[3,1,1,-2,-2,2]
       - 13991936*S[3,1,1,-2,1,-3]
       + 10747904*S[3,1,1,-2,1,-2,1]
       + 5046272*S[3,1,1,-2,1,1,-2]
       - 3932160*S[3,1,1,-2,1,1,1,1]
       + 6881280*S[3,1,1,-2,1,1,2]
       + 6881280*S[3,1,1,-2,1,2,1]
       - 8093696*S[3,1,1,-2,1,3]
       - 5570560*S[3,1,1,-2,2,-2]
       + 6881280*S[3,1,1,-2,2,1,1]
       - 8945664*S[3,1,1,-2,2,2]
       - 8093696*S[3,1,1,-2,3,1]
       + 9158656*S[3,1,1,-2,4]
       + 14942208*S[3,1,1,1,-5]
       - 17399808*S[3,1,1,1,-4,1]
       - 8159232*S[3,1,1,1,-3,-2]
       + 12976128*S[3,1,1,1,-3,1,1]
       - 14647296*S[3,1,1,1,-3,2]
       - 12255232*S[3,1,1,1,-2,-3]
       + 10158080*S[3,1,1,1,-2,-2,1]
       + 4521984*S[3,1,1,1,-2,1,-2]
       - 5242880*S[3,1,1,1,-2,1,1,1]
       + 7143424*S[3,1,1,1,-2,1,2]
       + 7143424*S[3,1,1,1,-2,2,1]
       - 7274496*S[3,1,1,1,-2,3]
       - 5898240*S[3,1,1,1,1,-4]
       + 5242880*S[3,1,1,1,1,-3,1]
       + 1966080*S[3,1,1,1,1,-2,-2]
       - 2621440*S[3,1,1,1,1,-2,1,1]
       + 3276800*S[3,1,1,1,1,-2,2]
       - 1966080*S[3,1,1,1,1,4]
       - 2949120*S[3,1,1,1,2,-3]
       + 1966080*S[3,1,1,1,2,-2,1]
       - 983040*S[3,1,1,1,2,3]
       - 983040*S[3,1,1,1,3,-2]
       - 983040*S[3,1,1,1,3,2]
       - 6062080*S[3,1,1,1,4,1]
       + 9437184*S[3,1,1,1,5]
       + 11157504*S[3,1,1,2,-4]
       - 10780672*S[3,1,1,2,-3,1]
       - 3440640*S[3,1,1,2,-2,-2]
       + 5832704*S[3,1,1,2,-2,1,1]
       - 6356992*S[3,1,1,2,-2,2]
       - 2949120*S[3,1,1,2,1,-3]
       + 1966080*S[3,1,1,2,1,-2,1]
       - 983040*S[3,1,1,2,1,3]
       - 983040*S[3,1,1,2,2,-2]
       - 983040*S[3,1,1,2,2,2]
       - 983040*S[3,1,1,2,3,1]
       + 4276224*S[3,1,1,2,4]
       - 49152*S[3,1,1,3]*z3
       + 5996544*S[3,1,1,3,-3]
       - 4128768*S[3,1,1,3,-2,1]
       - 983040*S[3,1,1,3,1,-2]
       - 983040*S[3,1,1,3,1,2]
       - 983040*S[3,1,1,3,2,1]
       + 2654208*S[3,1,1,3,3]
       + 4325376*S[3,1,1,4,-2]
       - 9011200*S[3,1,1,4,1,1]
       + 8929280*S[3,1,1,4,2]
       + 17072128*S[3,1,1,5,1]
       - 15269888*S[3,1,1,6]
       - 20480*S[3,1,2]*z5
       - 16580608*S[3,1,2,-5]
       + 21118976*S[3,1,2,-4,1]
       + 8814592*S[3,1,2,-3,-2]
       - 17301504*S[3,1,2,-3,1,1]
       + 17514496*S[3,1,2,-3,2]
       - 24576*S[3,1,2,-2]*z3
       + 11993088*S[3,1,2,-2,-3]
       - 9797632*S[3,1,2,-2,-2,1]
       - 5308416*S[3,1,2,-2,1,-2]
       + 7536640*S[3,1,2,-2,1,1,1]
       - 9076736*S[3,1,2,-2,1,2]
       - 9076736*S[3,1,2,-2,2,1]
       + 8224768*S[3,1,2,-2,3]
       + 11157504*S[3,1,2,1,-4]
       - 10780672*S[3,1,2,1,-3,1]
       - 3440640*S[3,1,2,1,-2,-2]
       + 5832704*S[3,1,2,1,-2,1,1]
       - 6356992*S[3,1,2,1,-2,2]
       - 2949120*S[3,1,2,1,1,-3]
       + 1966080*S[3,1,2,1,1,-2,1]
       - 983040*S[3,1,2,1,1,3]
       - 983040*S[3,1,2,1,2,-2]
       - 983040*S[3,1,2,1,2,2]
       - 983040*S[3,1,2,1,3,1]
       + 4276224*S[3,1,2,1,4]
       - 24576*S[3,1,2,2]*z3
       + 6389760*S[3,1,2,2,-3]
       - 4423680*S[3,1,2,2,-2,1]
       - 983040*S[3,1,2,2,1,-2]
       - 983040*S[3,1,2,2,1,2]
       - 983040*S[3,1,2,2,2,1]
       + 2752512*S[3,1,2,2,3]
       + 2211840*S[3,1,2,3,-2]
       - 983040*S[3,1,2,3,1,1]
       + 2752512*S[3,1,2,3,2]
       + 7454720*S[3,1,2,4,1]
       - 10256384*S[3,1,2,5]
       - 12230656*S[3,1,3,-4]
       + 12648448*S[3,1,3,-3,1]
       + 3416064*S[3,1,3,-2,-2]
       - 7307264*S[3,1,3,-2,1,1]
       + 7118848*S[3,1,3,-2,2]
       - 49152*S[3,1,3,1]*z3
       + 5996544*S[3,1,3,1,-3]
       - 4128768*S[3,1,3,1,-2,1]
       - 983040*S[3,1,3,1,1,-2]
       - 983040*S[3,1,3,1,1,2]
       - 983040*S[3,1,3,1,2,1]
       + 2654208*S[3,1,3,1,3]
       + 2211840*S[3,1,3,2,-2]
       - 983040*S[3,1,3,2,1,1]
       + 2752512*S[3,1,3,2,2]
       + 2654208*S[3,1,3,3,1]
       - 5365760*S[3,1,3,4]
       + 98304*S[3,1,4]*z3
       - 10133504*S[3,1,4,-3]
       + 7692288*S[3,1,4,-2,1]
       + 4448256*S[3,1,4,1,-2]
       - 6914048*S[3,1,4,1,1,1]
       + 7749632*S[3,1,4,1,2]
       + 7749632*S[3,1,4,2,1]
       - 7127040*S[3,1,4,3]
       - 6021120*S[3,1,5,-2]
       + 17301504*S[3,1,5,1,1]
       - 14753792*S[3,1,5,2]
       - 18546688*S[3,1,6,1]
       + 11517952*S[3,1,7]
       + 13846528*S[3,2,-6]
       - 22102016*S[3,2,-5,1]
       - 10510336*S[3,2,-4,-2]
       + 24289280*S[3,2,-4,1,1]
       - 22704128*S[3,2,-4,2]
       + 24576*S[3,2,-3]*z3
       - 20455424*S[3,2,-3,-3]
       + 16375808*S[3,2,-3,-2,1]
       + 10166272*S[3,2,-3,1,-2]
       - 15892480*S[3,2,-3,1,1,1]
       + 17924096*S[3,2,-3,1,2]
       + 17924096*S[3,2,-3,2,1]
       - 15204352*S[3,2,-3,3]
       - 14319616*S[3,2,-2,-4]
       + 17719296*S[3,2,-2,-3,1]
       + 3391488*S[3,2,-2,-2,-2]
       - 12484608*S[3,2,-2,-2,1,1]
       + 9609216*S[3,2,-2,-2,2]
       + 24576*S[3,2,-2,1]*z3
       + 12255232*S[3,2,-2,1,-3]
       - 9486336*S[3,2,-2,1,-2,1]
       - 5193728*S[3,2,-2,1,1,-2]
       + 4587520*S[3,2,-2,1,1,1,1]
       - 7208960*S[3,2,-2,1,1,2]
       - 7208960*S[3,2,-2,1,2,1]
       + 7585792*S[3,2,-2,1,3]
       + 5054464*S[3,2,-2,2,-2]
       - 7208960*S[3,2,-2,2,1,1]
       + 8495104*S[3,2,-2,2,2]
       + 7585792*S[3,2,-2,3,1]
       - 7380992*S[3,2,-2,4]
       - 20480*S[3,2,1]*z5
       - 16580608*S[3,2,1,-5]
       + 21118976*S[3,2,1,-4,1]
       + 8814592*S[3,2,1,-3,-2]
       - 17301504*S[3,2,1,-3,1,1]
       + 17514496*S[3,2,1,-3,2]
       - 24576*S[3,2,1,-2]*z3
       + 11993088*S[3,2,1,-2,-3]
       - 9797632*S[3,2,1,-2,-2,1]
       - 5308416*S[3,2,1,-2,1,-2]
       + 7536640*S[3,2,1,-2,1,1,1]
       - 9076736*S[3,2,1,-2,1,2]
       - 9076736*S[3,2,1,-2,2,1]
       + 8224768*S[3,2,1,-2,3]
       + 11157504*S[3,2,1,1,-4]
       - 10780672*S[3,2,1,1,-3,1]
       - 3440640*S[3,2,1,1,-2,-2]
       + 5832704*S[3,2,1,1,-2,1,1]
       - 6356992*S[3,2,1,1,-2,2]
       - 2949120*S[3,2,1,1,1,-3]
       + 1966080*S[3,2,1,1,1,-2,1]
       - 983040*S[3,2,1,1,1,3]
       - 983040*S[3,2,1,1,2,-2]
       - 983040*S[3,2,1,1,2,2]
       - 983040*S[3,2,1,1,3,1]
       + 4276224*S[3,2,1,1,4]
       - 24576*S[3,2,1,2]*z3
       + 6389760*S[3,2,1,2,-3]
       - 4423680*S[3,2,1,2,-2,1]
       - 983040*S[3,2,1,2,1,-2]
       - 983040*S[3,2,1,2,1,2]
       - 983040*S[3,2,1,2,2,1]
       + 2752512*S[3,2,1,2,3]
       + 2211840*S[3,2,1,3,-2]
       - 983040*S[3,2,1,3,1,1]
       + 2752512*S[3,2,1,3,2]
       + 7454720*S[3,2,1,4,1]
       - 10256384*S[3,2,1,5]
       - 13803520*S[3,2,2,-4]
       + 14254080*S[3,2,2,-3,1]
       + 3940352*S[3,2,2,-2,-2]
       - 8224768*S[3,2,2,-2,1,1]
       + 8077312*S[3,2,2,-2,2]
       - 24576*S[3,2,2,1]*z3
       + 6389760*S[3,2,2,1,-3]
       - 4423680*S[3,2,2,1,-2,1]
       - 983040*S[3,2,2,1,1,-2]
       - 983040*S[3,2,2,1,1,2]
       - 983040*S[3,2,2,1,2,1]
       + 2752512*S[3,2,2,1,3]
       + 2334720*S[3,2,2,2,-2]
       - 983040*S[3,2,2,2,1,1]
       + 2850816*S[3,2,2,2,2]
       + 2752512*S[3,2,2,3,1]
       - 5906432*S[3,2,2,4]
       + 65536*S[3,2,3]*z3
       - 7761920*S[3,2,3,-3]
       + 5529600*S[3,2,3,-2,1]
       + 2211840*S[3,2,3,1,-2]
       - 983040*S[3,2,3,1,1,1]
       + 2752512*S[3,2,3,1,2]
       + 2752512*S[3,2,3,2,1]
       - 4214784*S[3,2,3,3]
       - 4194304*S[3,2,4,-2]
       + 8798208*S[3,2,4,1,1]
       - 8740864*S[3,2,4,2]
       - 14639104*S[3,2,5,1]
       + 12224512*S[3,2,6]
       + 32768*S[3,3]*z5
       + 13029376*S[3,3,-5]
       - 17948672*S[3,3,-4,1]
       - 6615040*S[3,3,-3,-2]
       + 15974400*S[3,3,-3,1,1]
       - 14708736*S[3,3,-3,2]
       + 36864*S[3,3,-2]*z3
       - 8245248*S[3,3,-2,-3]
       + 6676480*S[3,3,-2,-2,1]
       + 4259840*S[3,3,-2,1,-2]
       - 7536640*S[3,3,-2,1,1,1]
       + 8044544*S[3,3,-2,1,2]
       + 8044544*S[3,3,-2,2,1]
       - 6524928*S[3,3,-2,3]
       - 12230656*S[3,3,1,-4]
       + 12648448*S[3,3,1,-3,1]
       + 3416064*S[3,3,1,-2,-2]
       - 7307264*S[3,3,1,-2,1,1]
       + 7118848*S[3,3,1,-2,2]
       - 49152*S[3,3,1,1]*z3
       + 5996544*S[3,3,1,1,-3]
       - 4128768*S[3,3,1,1,-2,1]
       - 983040*S[3,3,1,1,1,-2]
       - 983040*S[3,3,1,1,1,2]
       - 983040*S[3,3,1,1,2,1]
       + 2654208*S[3,3,1,1,3]
       + 2211840*S[3,3,1,2,-2]
       - 983040*S[3,3,1,2,1,1]
       + 2752512*S[3,3,1,2,2]
       + 2654208*S[3,3,1,3,1]
       - 5365760*S[3,3,1,4]
       + 65536*S[3,3,2]*z3
       - 7761920*S[3,3,2,-3]
       + 5529600*S[3,3,2,-2,1]
       + 2211840*S[3,3,2,1,-2]
       - 983040*S[3,3,2,1,1,1]
       + 2752512*S[3,3,2,1,2]
       + 2752512*S[3,3,2,2,1]
       - 4214784*S[3,3,2,3]
       - 2764800*S[3,3,3,-2]
       + 2654208*S[3,3,3,1,1]
       - 4214784*S[3,3,3,2]
       - 6995968*S[3,3,4,1]
       + 8040448*S[3,3,5]
       + 11665408*S[3,4,-4]
       - 14000128*S[3,4,-3,1]
       - 2703360*S[3,4,-2,-2]
       + 9543680*S[3,4,-2,1,1]
       - 7487488*S[3,4,-2,2]
       + 20480*S[3,4,1]*z3
       - 9838592*S[3,4,1,-3]
       + 7593984*S[3,4,1,-2,1]
       + 4235264*S[3,4,1,1,-2]
       - 6914048*S[3,4,1,1,1,1]
       + 7127040*S[3,4,1,1,2]
       + 7127040*S[3,4,1,2,1]
       - 6406144*S[3,4,1,3]
       - 4079616*S[3,4,2,-2]
       + 7127040*S[3,4,2,1,1]
       - 7380992*S[3,4,2,2]
       - 6406144*S[3,4,3,1]
       + 6090752*S[3,4,4]
       - 57344*S[3,5]*z3
       + 9633792*S[3,5,-3]
       - 7774208*S[3,5,-2,1]
       - 5791744*S[3,5,1,-2]
       + 14614528*S[3,5,1,1,1]
       - 12582912*S[3,5,1,2]
       - 12582912*S[3,5,2,1]
       + 8626176*S[3,5,3]
       + 4286464*S[3,6,-2]
       - 16646144*S[3,6,1,1]
       + 12552192*S[3,6,2]
       + 11255808*S[3,7,1]
       - 4870144*S[3,8]
       + 26880*S[4]*z7
       - 5109760*S[4,-7]
       + 11108352*S[4,-6,1]
       + 5193728*S[4,-5,-2]
       - 18063360*S[4,-5,1,1]
       + 14147584*S[4,-5,2]
       - 8192*S[4,-4]*z3
       + 12977152*S[4,-4,-3]
       - 10625024*S[4,-4,-2,1]
       - 8054784*S[4,-4,1,-2]
       + 21471232*S[4,-4,1,1,1]
       - 18026496*S[4,-4,1,2]
       - 18026496*S[4,-4,2,1]
       + 11922432*S[4,-4,3]
       + 13491200*S[4,-3,-4]
       - 18157568*S[4,-3,-3,1]
       - 2766848*S[4,-3,-2,-2]
       + 13795328*S[4,-3,-2,1,1]
       - 9523200*S[4,-3,-2,2]
       - 106496*S[4,-3,1]*z3
       - 14614528*S[4,-3,1,-3]
       + 12017664*S[4,-3,1,-2,1]
       + 8298496*S[4,-3,1,1,-2]
       - 17661952*S[4,-3,1,1,1,1]
       + 15466496*S[4,-3,1,1,2]
       + 15466496*S[4,-3,1,2,1]
       - 10887168*S[4,-3,1,3]
       - 6377472*S[4,-3,2,-2]
       + 15466496*S[4,-3,2,1,1]
       - 13172736*S[4,-3,2,2]
       - 10887168*S[4,-3,3,1]
       + 7586816*S[4,-3,4]
       + 20480*S[4,-2]*z5
       + 5750784*S[4,-2,-5]
       - 10387456*S[4,-2,-4,1]
       - 2732032*S[4,-2,-3,-2]
       + 13049856*S[4,-2,-3,1,1]
       - 9011200*S[4,-2,-3,2]
       - 2979840*S[4,-2,-2,-3]
       + 2539520*S[4,-2,-2,-2,1]
       + 2142208*S[4,-2,-2,1,-2]
       - 9322496*S[4,-2,-2,1,1,1]
       + 6512640*S[4,-2,-2,1,2]
       + 6512640*S[4,-2,-2,2,1]
       - 3524608*S[4,-2,-2,3]
       - 9054208*S[4,-2,1,-4]
       + 12197888*S[4,-2,1,-3,1]
       + 2043904*S[4,-2,1,-2,-2]
       - 9371648*S[4,-2,1,-2,1,1]
       + 6529024*S[4,-2,1,-2,2]
       + 180224*S[4,-2,1,1]*z3
       + 9134080*S[4,-2,1,1,-3]
       - 7651328*S[4,-2,1,1,-2,1]
       - 4784128*S[4,-2,1,1,1,-2]
       + 8847360*S[4,-2,1,1,1,1,1]
       - 7634944*S[4,-2,1,1,1,2]
       - 7634944*S[4,-2,1,1,2,1]
       + 5464064*S[4,-2,1,1,3]
       + 3850240*S[4,-2,1,2,-2]
       - 7634944*S[4,-2,1,2,1,1]
       + 6701056*S[4,-2,1,2,2]
       + 5464064*S[4,-2,1,3,1]
       - 4331520*S[4,-2,1,4]
       - 90112*S[4,-2,2]*z3
       - 6856704*S[4,-2,2,-3]
       + 5668864*S[4,-2,2,-2,1]
       + 3850240*S[4,-2,2,1,-2]
       - 7634944*S[4,-2,2,1,1,1]
       + 6701056*S[4,-2,2,1,2]
       + 6701056*S[4,-2,2,2,1]
       - 4730880*S[4,-2,2,3]
       - 2387968*S[4,-2,3,-2]
       + 5464064*S[4,-2,3,1,1]
       - 4730880*S[4,-2,3,2]
       - 4579328*S[4,-2,4,1]
       + 3313664*S[4,-2,5]
       + 10973184*S[4,1,-6]
       - 19791872*S[4,1,-5,1]
       - 8409088*S[4,1,-4,-2]
       + 26624000*S[4,1,-4,1,1]
       - 21471232*S[4,1,-4,2]
       + 32768*S[4,1,-3]*z3
       - 16199680*S[4,1,-3,-3]
       + 13369344*S[4,1,-3,-2,1]
       + 9428992*S[4,1,-3,1,-2]
       - 24772608*S[4,1,-3,1,1,1]
       + 20938752*S[4,1,-3,1,2]
       + 20938752*S[4,1,-3,2,1]
       - 14192640*S[4,1,-3,3]
       - 10604544*S[4,1,-2,-4]
       + 14172160*S[4,1,-2,-3,1]
       + 2211840*S[4,1,-2,-2,-2]
       - 10813440*S[4,1,-2,-2,1,1]
       + 7536640*S[4,1,-2,-2,2]
       + 32768*S[4,1,-2,1]*z3
       + 10936320*S[4,1,-2,1,-3]
       - 9011200*S[4,1,-2,1,-2,1]
       - 5980160*S[4,1,-2,1,1,-2]
       + 13631488*S[4,1,-2,1,1,1,1]
       - 11763712*S[4,1,-2,1,1,2]
       - 11763712*S[4,1,-2,1,2,1]
       + 8314880*S[4,1,-2,1,3]
       + 4710400*S[4,1,-2,2,-2]
       - 11763712*S[4,1,-2,2,1,1]
       + 10043392*S[4,1,-2,2,2]
       + 8314880*S[4,1,-2,3,1]
       - 5992448*S[4,1,-2,4]
       - 69632*S[4,1,1]*z5
       - 16506880*S[4,1,1,-5]
       + 24903680*S[4,1,1,-4,1]
       + 8675328*S[4,1,1,-3,-2]
       - 26181632*S[4,1,1,-3,1,1]
       + 21282816*S[4,1,1,-3,2]
       + 10944512*S[4,1,1,-2,-3]
       - 9207808*S[4,1,1,-2,-2,1]
       - 5996544*S[4,1,1,-2,1,-2]
       + 16121856*S[4,1,1,-2,1,1,1]
       - 13467648*S[4,1,1,-2,1,2]
       - 13467648*S[4,1,1,-2,2,1]
       + 9142272*S[4,1,1,-2,3]
       + 17227776*S[4,1,1,1,-4]
       - 20807680*S[4,1,1,1,-3,1]
       - 4669440*S[4,1,1,1,-2,-2]
       + 14614528*S[4,1,1,1,-2,1,1]
       - 11599872*S[4,1,1,1,-2,2]
       - 262144*S[4,1,1,1,1]*z3
       - 11829248*S[4,1,1,1,1,-3]
       + 9830400*S[4,1,1,1,1,-2,1]
       + 4915200*S[4,1,1,1,1,1,-2]
       - 9175040*S[4,1,1,1,1,1,1,1]
       + 8519680*S[4,1,1,1,1,1,2]
       + 8519680*S[4,1,1,1,1,2,1]
       - 6914048*S[4,1,1,1,1,3]
       - 4685824*S[4,1,1,1,2,-2]
       + 8519680*S[4,1,1,1,2,1,1]
       - 8192000*S[4,1,1,1,2,2]
       - 6914048*S[4,1,1,1,3,1]
       + 7708672*S[4,1,1,1,4]
       + 81920*S[4,1,1,2]*z3
       + 11632640*S[4,1,1,2,-3]
       - 9207808*S[4,1,1,2,-2,1]
       - 4685824*S[4,1,1,2,1,-2]
       + 8519680*S[4,1,1,2,1,1,1]
       - 8192000*S[4,1,1,2,1,2]
       - 8192000*S[4,1,1,2,2,1]
       + 7127040*S[4,1,1,2,3]
       + 3940352*S[4,1,1,3,-2]
       - 6914048*S[4,1,1,3,1,1]
       + 7127040*S[4,1,1,3,2]
       + 9977856*S[4,1,1,4,1]
       - 10133504*S[4,1,1,5]
       - 15618048*S[4,1,2,-4]
       + 18595840*S[4,1,2,-3,1]
       + 4005888*S[4,1,2,-2,-2]
       - 12713984*S[4,1,2,-2,1,1]
       + 10174464*S[4,1,2,-2,2]
       + 81920*S[4,1,2,1]*z3
       + 11632640*S[4,1,2,1,-3]
       - 9207808*S[4,1,2,1,-2,1]
       - 4685824*S[4,1,2,1,1,-2]
       + 8519680*S[4,1,2,1,1,1,1]
       - 8192000*S[4,1,2,1,1,2]
       - 8192000*S[4,1,2,1,2,1]
       + 7127040*S[4,1,2,1,3]
       + 4685824*S[4,1,2,2,-2]
       - 8192000*S[4,1,2,2,1,1]
       + 8323072*S[4,1,2,2,2]
       + 7127040*S[4,1,2,3,1]
       - 7548928*S[4,1,2,4]
       + 53248*S[4,1,3]*z3
       - 9093120*S[4,1,3,-3]
       + 6955008*S[4,1,3,-2,1]
       + 3940352*S[4,1,3,1,-2]
       - 6914048*S[4,1,3,1,1,1]
       + 7127040*S[4,1,3,1,2]
       + 7127040*S[4,1,3,2,1]
       - 6299648*S[4,1,3,3]
       - 3862528*S[4,1,4,-2]
       + 10780672*S[4,1,4,1,1]
       - 9314304*S[4,1,4,2]
       - 12558336*S[4,1,5,1]
       + 9236480*S[4,1,6]
       + 55296*S[4,2]*z5
       + 13430784*S[4,2,-5]
       - 20611072*S[4,2,-4,1]
       - 6737920*S[4,2,-3,-2]
       + 21643264*S[4,2,-3,1,1]
       - 17350656*S[4,2,-3,2]
       + 24576*S[4,2,-2]*z3
       - 8101888*S[4,2,-2,-3]
       + 6733824*S[4,2,-2,-2,1]
       + 4718592*S[4,2,-2,1,-2]
       - 13008896*S[4,2,-2,1,1,1]
       + 10895360*S[4,2,-2,1,2]
       + 10895360*S[4,2,-2,2,1]
       - 7303168*S[4,2,-2,3]
       - 15618048*S[4,2,1,-4]
       + 18595840*S[4,2,1,-3,1]
       + 4005888*S[4,2,1,-2,-2]
       - 12713984*S[4,2,1,-2,1,1]
       + 10174464*S[4,2,1,-2,2]
       + 81920*S[4,2,1,1]*z3
       + 11632640*S[4,2,1,1,-3]
       - 9207808*S[4,2,1,1,-2,1]
       - 4685824*S[4,2,1,1,1,-2]
       + 8519680*S[4,2,1,1,1,1,1]
       - 8192000*S[4,2,1,1,1,2]
       - 8192000*S[4,2,1,1,2,1]
       + 7127040*S[4,2,1,1,3]
       + 4685824*S[4,2,1,2,-2]
       - 8192000*S[4,2,1,2,1,1]
       + 8323072*S[4,2,1,2,2]
       + 7127040*S[4,2,1,3,1]
       - 7548928*S[4,2,1,4]
       + 8192*S[4,2,2]*z3
       - 10862592*S[4,2,2,-3]
       + 8421376*S[4,2,2,-2,1]
       + 4685824*S[4,2,2,1,-2]
       - 8192000*S[4,2,2,1,1,1]
       + 8323072*S[4,2,2,1,2]
       + 8323072*S[4,2,2,2,1]
       - 7274496*S[4,2,2,3]
       - 3792896*S[4,2,3,-2]
       + 7127040*S[4,2,3,1,1]
       - 7274496*S[4,2,3,2]
       - 8912896*S[4,2,4,1]
       + 8298496*S[4,2,5]
       + 10886144*S[4,3,-4]
       - 12939264*S[4,3,-3,1]
       - 2570240*S[4,3,-2,-2]
       + 8699904*S[4,3,-2,1,1]
       - 6905856*S[4,3,-2,2]
       + 53248*S[4,3,1]*z3
       - 9093120*S[4,3,1,-3]
       + 6955008*S[4,3,1,-2,1]
       + 3940352*S[4,3,1,1,-2]
       - 6914048*S[4,3,1,1,1,1]
       + 7127040*S[4,3,1,1,2]
       + 7127040*S[4,3,1,2,1]
       - 6299648*S[4,3,1,3]
       - 3792896*S[4,3,2,-2]
       + 7127040*S[4,3,2,1,1]
       - 7274496*S[4,3,2,2]
       - 6299648*S[4,3,3,1]
       + 5882880*S[4,3,4]
       - 86016*S[4,4]*z3
       + 7017472*S[4,4,-3]
       - 5439488*S[4,4,-2,1]
       - 3827712*S[4,4,1,-2]
       + 10035200*S[4,4,1,1,1]
       - 8802304*S[4,4,1,2]
       - 8802304*S[4,4,2,1]
       + 6360064*S[4,4,3]
       + 3117056*S[4,5,-2]
       - 12181504*S[4,5,1,1]
       + 9318400*S[4,5,2]
       + 9789440*S[4,6,1]
       - 5289984*S[4,7]
       - 5814272*S[5,-6]
       + 12812288*S[5,-5,1]
       + 4405248*S[5,-4,-2]
       - 21716992*S[5,-4,1,1]
       + 14882816*S[5,-4,2]
       - 16384*S[5,-3]*z3
       + 8306688*S[5,-3,-3]
       - 7159808*S[5,-3,-2,1]
       - 5980160*S[5,-3,1,-2]
       + 26148864*S[5,-3,1,1,1]
       - 18014208*S[5,-3,1,2]
       - 18014208*S[5,-3,2,1]
       + 9617408*S[5,-3,3]
       + 4880384*S[5,-2,-4]
       - 7307264*S[5,-2,-3,1]
       - 774144*S[5,-2,-2,-2]
       + 6094848*S[5,-2,-2,1,1]
       - 3764224*S[5,-2,-2,2]
       - 20480*S[5,-2,1]*z3
       - 6455296*S[5,-2,1,-3]
       + 5652480*S[5,-2,1,-2,1]
       + 4554752*S[5,-2,1,1,-2]
       - 18481152*S[5,-2,1,1,1,1]
       + 12599296*S[5,-2,1,1,2]
       + 12599296*S[5,-2,1,2,1]
       - 6668288*S[5,-2,1,3]
       - 2953216*S[5,-2,2,-2]
       + 12599296*S[5,-2,2,1,1]
       - 8634368*S[5,-2,2,2]
       - 6668288*S[5,-2,3,1]
       + 3311616*S[5,-2,4]
       + 46080*S[5,1]*z5
       + 12230656*S[5,1,-5]
       - 22102016*S[5,1,-4,1]
       - 5947392*S[5,1,-3,-2]
       + 28016640*S[5,1,-3,1,1]
       - 19292160*S[5,1,-3,2]
       + 4096*S[5,1,-2]*z3
       - 6684672*S[5,1,-2,-3]
       + 5799936*S[5,1,-2,-2,1]
       + 4702208*S[5,1,-2,1,-2]
       - 20381696*S[5,1,-2,1,1,1]
       + 14090240*S[5,1,-2,1,2]
       + 14090240*S[5,1,-2,2,1]
       - 7553024*S[5,1,-2,3]
       - 19005440*S[5,1,1,-4]
       + 25886720*S[5,1,1,-3,1]
       + 4325376*S[5,1,1,-2,-2]
       - 20054016*S[5,1,1,-2,1,1]
       + 13811712*S[5,1,1,-2,2]
       + 212992*S[5,1,1,1]*z3
       + 19660800*S[5,1,1,1,-3]
       - 16580608*S[5,1,1,1,-2,1]
       - 10878976*S[5,1,1,1,1,-2]
       + 24903680*S[5,1,1,1,1,1,1]
       - 21299200*S[5,1,1,1,1,2]
       - 21299200*S[5,1,1,1,2,1]
       + 14614528*S[5,1,1,1,3]
       + 8404992*S[5,1,1,2,-2]
       - 21299200*S[5,1,1,2,1,1]
       + 17825792*S[5,1,1,2,2]
       + 14614528*S[5,1,1,3,1]
       - 10420224*S[5,1,1,4]
       - 65536*S[5,1,2]*z3
       - 14548992*S[5,1,2,-3]
       + 12075008*S[5,1,2,-2,1]
       + 8404992*S[5,1,2,1,-2]
       - 21299200*S[5,1,2,1,1,1]
       + 17825792*S[5,1,2,1,2]
       + 17825792*S[5,1,2,2,1]
       - 11943936*S[5,1,2,3]
       - 5021696*S[5,1,3,-2]
       + 14614528*S[5,1,3,1,1]
       - 11943936*S[5,1,3,2]
       - 11157504*S[5,1,4,1]
       + 7659520*S[5,1,5]
       + 13481984*S[5,2,-4]
       - 18227200*S[5,2,-3,1]
       - 2879488*S[5,2,-2,-2]
       + 13926400*S[5,2,-2,1,1]
       - 9576448*S[5,2,-2,2]
       - 65536*S[5,2,1]*z3
       - 14548992*S[5,2,1,-3]
       + 12075008*S[5,2,1,-2,1]
       + 8404992*S[5,2,1,1,-2]
       - 21299200*S[5,2,1,1,1,1]
       + 17825792*S[5,2,1,1,2]
       + 17825792*S[5,2,1,2,1]
       - 11943936*S[5,2,1,3]
       - 6356992*S[5,2,2,-2]
       + 17825792*S[5,2,2,1,1]
       - 14589952*S[5,2,2,2]
       - 11943936*S[5,2,3,1]
       + 7997440*S[5,2,4]
       - 28672*S[5,3]*z3
       + 8249344*S[5,3,-3]
       - 6709248*S[5,3,-2,1]
       - 5021696*S[5,3,1,-2]
       + 14614528*S[5,3,1,1,1]
       - 11943936*S[5,3,1,2]
       - 11943936*S[5,3,2,1]
       + 7782400*S[5,3,3]
       + 2775040*S[5,4,-2]
       - 11304960*S[5,4,1,1]
       + 8439808*S[5,4,2]
       + 8134656*S[5,5,1]
       - 4610048*S[5,6]
       - 15360*S[6]*z5
       - 6393856*S[6,-5]
       + 12922880*S[6,-4,1]
       + 2748416*S[6,-3,-2]
       - 18104320*S[6,-3,1,1]
       + 11427840*S[6,-3,2]
       + 2875392*S[6,-2,-3]
       - 2547712*S[6,-2,-2,1]
       - 2318336*S[6,-2,1,-2]
       + 14123008*S[6,-2,1,1,1]
       - 8937472*S[6,-2,1,2]
       - 8937472*S[6,-2,2,1]
       + 4222976*S[6,-2,3]
       + 12230656*S[6,1,-4]
       - 17915904*S[6,1,-3,1]
       - 2293760*S[6,1,-2,-2]
       + 14581760*S[6,1,-2,1,1]
       - 9281536*S[6,1,-2,2]
       - 139264*S[6,1,1]*z3
       - 15450112*S[6,1,1,-3]
       + 13287424*S[6,1,1,-2,1]
       + 10305536*S[6,1,1,1,-2]
       - 33095680*S[6,1,1,1,1,1]
       + 25296896*S[6,1,1,1,2]
       + 25296896*S[6,1,1,2,1]
       - 14893056*S[6,1,1,3]
       - 6979584*S[6,1,2,-2]
       + 25296896*S[6,1,2,1,1]
       - 18710528*S[6,1,2,2]
       - 14893056*S[6,1,3,1]
       + 8093696*S[6,1,4]
       + 53248*S[6,2]*z3
       + 10100736*S[6,2,-3]
       - 8634368*S[6,2,-2,1]
       - 6979584*S[6,2,1,-2]
       + 25296896*S[6,2,1,1,1]
       - 18710528*S[6,2,1,2]
       - 18710528*S[6,2,2,1]
       + 10665984*S[6,2,3]
       + 3530752*S[6,3,-2]
       - 14893056*S[6,3,1,1]
       + 10665984*S[6,3,2]
       + 8220672*S[6,4,1]
       - 4218880*S[6,5]
       - 5232640*S[7,-4]
       + 7991296*S[7,-3,1]
       + 798720*S[7,-2,-2]
       - 6684672*S[7,-2,1,1]
       + 4059136*S[7,-2,2]
       + 45056*S[7,1]*z3
       + 7385088*S[7,1,-3]
       - 6430720*S[7,1,-2,1]
       - 5505024*S[7,1,1,-2]
       + 25493504*S[7,1,1,1,1]
       - 17522688*S[7,1,1,2]
       - 17522688*S[7,1,2,1]
       + 9162752*S[7,1,3]
       + 3461120*S[7,2,-2]
       - 17522688*S[7,2,1,1]
       + 11812864*S[7,2,2]
       + 9162752*S[7,3,1]
       - 4184064*S[7,4]
       - 2342912*S[8,-3]
       + 2043904*S[8,-2,1]
       + 1871872*S[8,1,-2]
       - 12115968*S[8,1,1,1]
       + 7811072*S[8,1,2]
       + 7811072*S[8,2,1]
       - 3801088*S[8,3]
       - 438272*S[9,-2]
       + 3891200*S[9,1,1]
       - 2404352*S[9,2]
       - 909312*S[10,1]
       + 167936*S[11]
       )


==> anc/B2U10.m <==
{
BS[2, 2, 2, 2, 2] -> 2*S[-10],
BS[1, 2, 2, 2, 2, 1] -> -4*(-S[10]/2 + S[1, 9]),
BS[3, 2, 2, 2, 1] -> -4*(-S[10]/2 + S[-2, -8]),
BS[2, 1, 2, 2, 2, 1] -> -4*(-S[10]/2 + S[3, 7]),
BS[2, 3, 2, 2, 1] -> -4*(-S[10]/2 + S[-4, -6]),
BS[2, 2, 1, 2, 2, 1] -> -4*(-S[10]/2 + S[5, 5]),
BS[2, 2, 3, 2, 1] -> -4*(-S[10]/2 + S[-6, -4]),
BS[2, 2, 2, 1, 2, 1] -> -4*(-S[10]/2 + S[7, 3]),
BS[2, 2, 2, 3, 1] -> -4*(-S[10]/2 + S[-8, -2]),
BS[2, 2, 2, 2, 1, 1] -> -4*(-S[10]/2 + S[9, 1]),
BS[1, 1, 2, 2, 2, 2] -> 8*(S[-10]/4 - S[1, -9]/2 - S[2, -8]/2 + S[1, 1, -8]),
BS[1, 3, 2, 2, 2] -> 8*(S[-10]/4 - S[-3, 7]/2 - S[1, -9]/2 + S[1, -2, 7]),
BS[1, 2, 1, 2, 2, 2] -> 8*(S[-10]/4 - S[1, -9]/2 - S[4, -6]/2 + S[1, 3, -6]),
BS[1, 2, 3, 2, 2] -> 8*(S[-10]/4 - S[-5, 5]/2 - S[1, -9]/2 + S[1, -4, 5]),
BS[1, 2, 2, 1, 2, 2] -> 8*(S[-10]/4 - S[1, -9]/2 - S[6, -4]/2 + S[1, 5, -4]),
BS[1, 2, 2, 3, 2] -> 8*(S[-10]/4 - S[-7, 3]/2 - S[1, -9]/2 + S[1, -6, 3]),
BS[1, 2, 2, 2, 1, 2] -> 8*(S[-10]/4 - S[1, -9]/2 - S[8, -2]/2 + S[1, 7, -2]),
BS[1, 2, 2, 2, 3] -> 8*(S[-10]/4 - S[-9, 1]/2 - S[1, -9]/2 + S[1, -8, 1]),
BS[4, 2, 2, 2] -> 8*(S[-10]/4 - S[-3, 7]/2 - S[-2, 8]/2 + S[-2, 1, 7]),
BS[3, 1, 2, 2, 2] -> 8*(S[-10]/4 - S[-2, 8]/2 - S[4, -6]/2 + S[-2, -2, -6]),
BS[3, 3, 2, 2] -> 8*(S[-10]/4 - S[-5, 5]/2 - S[-2, 8]/2 + S[-2, 3, 5]),
BS[3, 2, 1, 2, 2] -> 8*(S[-10]/4 - S[-2, 8]/2 - S[6, -4]/2 + S[-2, -4, -4]),
BS[3, 2, 3, 2] -> 8*(S[-10]/4 - S[-7, 3]/2 - S[-2, 8]/2 + S[-2, 5, 3]),
BS[3, 2, 2, 1, 2] -> 8*(S[-10]/4 - S[-2, 8]/2 - S[8, -2]/2 + S[-2, -6, -2]),
BS[3, 2, 2, 3] -> 8*(S[-10]/4 - S[-9, 1]/2 - S[-2, 8]/2 + S[-2, 7, 1]),
BS[2, 1, 1, 2, 2, 2] -> 8*(S[-10]/4 - S[3, -7]/2 - S[4, -6]/2 + S[3, 1, -6]),
BS[2, 1, 3, 2, 2] -> 8*(S[-10]/4 - S[-5, 5]/2 - S[3, -7]/2 + S[3, -2, 5]),
BS[2, 1, 2, 1, 2, 2] -> 8*(S[-10]/4 - S[3, -7]/2 - S[6, -4]/2 + S[3, 3, -4]),
BS[2, 1, 2, 3, 2] -> 8*(S[-10]/4 - S[-7, 3]/2 - S[3, -7]/2 + S[3, -4, 3]),
BS[2, 1, 2, 2, 1, 2] -> 8*(S[-10]/4 - S[3, -7]/2 - S[8, -2]/2 + S[3, 5, -2]),
BS[2, 1, 2, 2, 3] -> 8*(S[-10]/4 - S[-9, 1]/2 - S[3, -7]/2 + S[3, -6, 1]),
BS[2, 4, 2, 2] -> 8*(S[-10]/4 - S[-5, 5]/2 - S[-4, 6]/2 + S[-4, 1, 5]),
BS[2, 3, 1, 2, 2] -> 8*(S[-10]/4 - S[-4, 6]/2 - S[6, -4]/2 + S[-4, -2, -4]),
BS[2, 3, 3, 2] -> 8*(S[-10]/4 - S[-7, 3]/2 - S[-4, 6]/2 + S[-4, 3, 3]),
BS[2, 3, 2, 1, 2] -> 8*(S[-10]/4 - S[-4, 6]/2 - S[8, -2]/2 + S[-4, -4, -2]),
BS[2, 3, 2, 3] -> 8*(S[-10]/4 - S[-9, 1]/2 - S[-4, 6]/2 + S[-4, 5, 1]),
BS[2, 2, 1, 1, 2, 2] -> 8*(S[-10]/4 - S[5, -5]/2 - S[6, -4]/2 + S[5, 1, -4]),
BS[2, 2, 1, 3, 2] -> 8*(S[-10]/4 - S[-7, 3]/2 - S[5, -5]/2 + S[5, -2, 3]),
BS[2, 2, 1, 2, 1, 2] -> 8*(S[-10]/4 - S[5, -5]/2 - S[8, -2]/2 + S[5, 3, -2]),
BS[2, 2, 1, 2, 3] -> 8*(S[-10]/4 - S[-9, 1]/2 - S[5, -5]/2 + S[5, -4, 1]),
BS[2, 2, 4, 2] -> 8*(S[-10]/4 - S[-7, 3]/2 - S[-6, 4]/2 + S[-6, 1, 3]),
BS[2, 2, 3, 1, 2] -> 8*(S[-10]/4 - S[-6, 4]/2 - S[8, -2]/2 + S[-6, -2, -2]),
BS[2, 2, 3, 3] -> 8*(S[-10]/4 - S[-9, 1]/2 - S[-6, 4]/2 + S[-6, 3, 1]),
BS[2, 2, 2, 1, 1, 2] -> 8*(S[-10]/4 - S[7, -3]/2 - S[8, -2]/2 + S[7, 1, -2]),
BS[2, 2, 2, 1, 3] -> 8*(S[-10]/4 - S[-9, 1]/2 - S[7, -3]/2 + S[7, -2, 1]),
BS[2, 2, 2, 4] -> 8*(S[-10]/4 - S[-9, 1]/2 - S[-8, 2]/2 + S[-8, 1, 1]),
BS[1, 1, 1, 2, 2, 2, 1] -> -16*(-S[10]/8 + S[1, 9]/4 + S[2, 8]/4 + S[3, 7]/4 - S[1, 1, 8]/2 - S[1, 2, 7]/2 - S[2, 1, 7]/2 + S[1, 1, 1, 7]),
BS[1, 1, 3, 2, 2, 1] -> -16*(-S[10]/8 + S[-4, -6]/4 + S[1, 9]/4 + S[2, 8]/4 - S[1, -3, -6]/2 - S[1, 1, 8]/2 - S[2, -2, -6]/2 + S[1, 1, -2, -6]),
BS[1, 1, 2, 1, 2, 2, 1] -> -16*(-S[10]/8 + S[1, 9]/4 + S[2, 8]/4 + S[5, 5]/4 - S[1, 1, 8]/2 - S[1, 4, 5]/2 - S[2, 3, 5]/2 + S[1, 1, 3, 5]),
BS[1, 1, 2, 3, 2, 1] -> -16*(-S[10]/8 + S[-6, -4]/4 + S[1, 9]/4 + S[2, 8]/4 - S[1, -5, -4]/2 - S[1, 1, 8]/2 - S[2, -4, -4]/2 + S[1, 1, -4, -4]),
BS[1, 1, 2, 2, 1, 2, 1] -> -16*(-S[10]/8 + S[1, 9]/4 + S[2, 8]/4 + S[7, 3]/4 - S[1, 1, 8]/2 - S[1, 6, 3]/2 - S[2, 5, 3]/2 + S[1, 1, 5, 3]),
BS[1, 1, 2, 2, 3, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[1, 9]/4 + S[2, 8]/4 - S[1, -7, -2]/2 - S[1, 1, 8]/2 - S[2, -6, -2]/2 + S[1, 1, -6, -2]),
BS[1, 1, 2, 2, 2, 1, 1] -> -16*(-S[10]/8 + S[1, 9]/4 + S[2, 8]/4 + S[9, 1]/4 - S[1, 1, 8]/2 - S[1, 8, 1]/2 - S[2, 7, 1]/2 + S[1, 1, 7, 1]),
BS[1, 4, 2, 2, 1] -> -16*(-S[10]/8 + S[-4, -6]/4 + S[-3, -7]/4 + S[1, 9]/4 - S[-3, 1, -6]/2 - S[1, -3, -6]/2 - S[1, -2, -7]/2 + S[1, -2, 1, -6]),
BS[1, 3, 1, 2, 2, 1] -> -16*(-S[10]/8 + S[-3, -7]/4 + S[1, 9]/4 + S[5, 5]/4 - S[-3, -2, 5]/2 - S[1, -2, -7]/2 - S[1, 4, 5]/2 + S[1, -2, -2, 5]),
BS[1, 3, 3, 2, 1] -> -16*(-S[10]/8 + S[-6, -4]/4 + S[-3, -7]/4 + S[1, 9]/4 - S[-3, 3, -4]/2 - S[1, -5, -4]/2 - S[1, -2, -7]/2 + S[1, -2, 3, -4]),
BS[1, 3, 2, 1, 2, 1] -> -16*(-S[10]/8 + S[-3, -7]/4 + S[1, 9]/4 + S[7, 3]/4 - S[-3, -4, 3]/2 - S[1, -2, -7]/2 - S[1, 6, 3]/2 + S[1, -2, -4, 3]),
BS[1, 3, 2, 3, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[-3, -7]/4 + S[1, 9]/4 - S[-3, 5, -2]/2 - S[1, -7, -2]/2 - S[1, -2, -7]/2 + S[1, -2, 5, -2]),
BS[1, 3, 2, 2, 1, 1] -> -16*(-S[10]/8 + S[-3, -7]/4 + S[1, 9]/4 + S[9, 1]/4 - S[-3, -6, 1]/2 - S[1, -2, -7]/2 - S[1, 8, 1]/2 + S[1, -2, -6, 1]),
BS[1, 2, 1, 1, 2, 2, 1] -> -16*(-S[10]/8 + S[1, 9]/4 + S[4, 6]/4 + S[5, 5]/4 - S[1, 3, 6]/2 - S[1, 4, 5]/2 - S[4, 1, 5]/2 + S[1, 3, 1, 5]),
BS[1, 2, 1, 3, 2, 1] -> -16*(-S[10]/8 + S[-6, -4]/4 + S[1, 9]/4 + S[4, 6]/4 - S[1, -5, -4]/2 - S[1, 3, 6]/2 - S[4, -2, -4]/2 + S[1, 3, -2, -4]),
BS[1, 2, 1, 2, 1, 2, 1] -> -16*(-S[10]/8 + S[1, 9]/4 + S[4, 6]/4 + S[7, 3]/4 - S[1, 3, 6]/2 - S[1, 6, 3]/2 - S[4, 3, 3]/2 + S[1, 3, 3, 3]),
BS[1, 2, 1, 2, 3, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[1, 9]/4 + S[4, 6]/4 - S[1, -7, -2]/2 - S[1, 3, 6]/2 - S[4, -4, -2]/2 + S[1, 3, -4, -2]),
BS[1, 2, 1, 2, 2, 1, 1] -> -16*(-S[10]/8 + S[1, 9]/4 + S[4, 6]/4 + S[9, 1]/4 - S[1, 3, 6]/2 - S[1, 8, 1]/2 - S[4, 5, 1]/2 + S[1, 3, 5, 1]),
BS[1, 2, 4, 2, 1] -> -16*(-S[10]/8 + S[-6, -4]/4 + S[-5, -5]/4 + S[1, 9]/4 - S[-5, 1, -4]/2 - S[1, -5, -4]/2 - S[1, -4, -5]/2 + S[1, -4, 1, -4]),
BS[1, 2, 3, 1, 2, 1] -> -16*(-S[10]/8 + S[-5, -5]/4 + S[1, 9]/4 + S[7, 3]/4 - S[-5, -2, 3]/2 - S[1, -4, -5]/2 - S[1, 6, 3]/2 + S[1, -4, -2, 3]),
BS[1, 2, 3, 3, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[-5, -5]/4 + S[1, 9]/4 - S[-5, 3, -2]/2 - S[1, -7, -2]/2 - S[1, -4, -5]/2 + S[1, -4, 3, -2]),
BS[1, 2, 3, 2, 1, 1] -> -16*(-S[10]/8 + S[-5, -5]/4 + S[1, 9]/4 + S[9, 1]/4 - S[-5, -4, 1]/2 - S[1, -4, -5]/2 - S[1, 8, 1]/2 + S[1, -4, -4, 1]),
BS[1, 2, 2, 1, 1, 2, 1] -> -16*(-S[10]/8 + S[1, 9]/4 + S[6, 4]/4 + S[7, 3]/4 - S[1, 5, 4]/2 - S[1, 6, 3]/2 - S[6, 1, 3]/2 + S[1, 5, 1, 3]),
BS[1, 2, 2, 1, 3, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[1, 9]/4 + S[6, 4]/4 - S[1, -7, -2]/2 - S[1, 5, 4]/2 - S[6, -2, -2]/2 + S[1, 5, -2, -2]),
BS[1, 2, 2, 1, 2, 1, 1] -> -16*(-S[10]/8 + S[1, 9]/4 + S[6, 4]/4 + S[9, 1]/4 - S[1, 5, 4]/2 - S[1, 8, 1]/2 - S[6, 3, 1]/2 + S[1, 5, 3, 1]),
BS[1, 2, 2, 4, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[-7, -3]/4 + S[1, 9]/4 - S[-7, 1, -2]/2 - S[1, -7, -2]/2 - S[1, -6, -3]/2 + S[1, -6, 1, -2]),
BS[1, 2, 2, 3, 1, 1] -> -16*(-S[10]/8 + S[-7, -3]/4 + S[1, 9]/4 + S[9, 1]/4 - S[-7, -2, 1]/2 - S[1, -6, -3]/2 - S[1, 8, 1]/2 + S[1, -6, -2, 1]),
BS[1, 2, 2, 2, 1, 1, 1] -> -16*(-S[10]/8 + S[1, 9]/4 + S[8, 2]/4 + S[9, 1]/4 - S[1, 7, 2]/2 - S[1, 8, 1]/2 - S[8, 1, 1]/2 + S[1, 7, 1, 1]),
BS[5, 2, 2, 1] -> -16*(-S[10]/8 + S[-4, -6]/4 + S[-3, -7]/4 + S[-2, -8]/4 - S[-3, 1, -6]/2 - S[-2, 1, -7]/2 - S[-2, 2, -6]/2 + S[-2, 1, 1, -6]),
BS[4, 1, 2, 2, 1] -> -16*(-S[10]/8 + S[-3, -7]/4 + S[-2, -8]/4 + S[5, 5]/4 - S[-3, -2, 5]/2 - S[-2, -3, 5]/2 - S[-2, 1, -7]/2 + S[-2, 1, -2, 5]),
BS[4, 3, 2, 1] -> -16*(-S[10]/8 + S[-6, -4]/4 + S[-3, -7]/4 + S[-2, -8]/4 - S[-3, 3, -4]/2 - S[-2, 1, -7]/2 - S[-2, 4, -4]/2 + S[-2, 1, 3, -4]),
BS[4, 2, 1, 2, 1] -> -16*(-S[10]/8 + S[-3, -7]/4 + S[-2, -8]/4 + S[7, 3]/4 - S[-3, -4, 3]/2 - S[-2, -5, 3]/2 - S[-2, 1, -7]/2 + S[-2, 1, -4, 3]),
BS[4, 2, 3, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[-3, -7]/4 + S[-2, -8]/4 - S[-3, 5, -2]/2 - S[-2, 1, -7]/2 - S[-2, 6, -2]/2 + S[-2, 1, 5, -2]),
BS[4, 2, 2, 1, 1] -> -16*(-S[10]/8 + S[-3, -7]/4 + S[-2, -8]/4 + S[9, 1]/4 - S[-3, -6, 1]/2 - S[-2, -7, 1]/2 - S[-2, 1, -7]/2 + S[-2, 1, -6, 1]),
BS[3, 1, 1, 2, 2, 1] -> -16*(-S[10]/8 + S[-2, -8]/4 + S[4, 6]/4 + S[5, 5]/4 - S[-2, -3, 5]/2 - S[-2, -2, 6]/2 - S[4, 1, 5]/2 + S[-2, -2, 1, 5]),
BS[3, 1, 3, 2, 1] -> -16*(-S[10]/8 + S[-6, -4]/4 + S[-2, -8]/4 + S[4, 6]/4 - S[-2, -2, 6]/2 - S[-2, 4, -4]/2 - S[4, -2, -4]/2 + S[-2, -2, -2, -4]),
BS[3, 1, 2, 1, 2, 1] -> -16*(-S[10]/8 + S[-2, -8]/4 + S[4, 6]/4 + S[7, 3]/4 - S[-2, -5, 3]/2 - S[-2, -2, 6]/2 - S[4, 3, 3]/2 + S[-2, -2, 3, 3]),
BS[3, 1, 2, 3, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[-2, -8]/4 + S[4, 6]/4 - S[-2, -2, 6]/2 - S[-2, 6, -2]/2 - S[4, -4, -2]/2 + S[-2, -2, -4, -2]),
BS[3, 1, 2, 2, 1, 1] -> -16*(-S[10]/8 + S[-2, -8]/4 + S[4, 6]/4 + S[9, 1]/4 - S[-2, -7, 1]/2 - S[-2, -2, 6]/2 - S[4, 5, 1]/2 + S[-2, -2, 5, 1]),
BS[3, 4, 2, 1] -> -16*(-S[10]/8 + S[-6, -4]/4 + S[-5, -5]/4 + S[-2, -8]/4 - S[-5, 1, -4]/2 - S[-2, 3, -5]/2 - S[-2, 4, -4]/2 + S[-2, 3, 1, -4]),
BS[3, 3, 1, 2, 1] -> -16*(-S[10]/8 + S[-5, -5]/4 + S[-2, -8]/4 + S[7, 3]/4 - S[-5, -2, 3]/2 - S[-2, -5, 3]/2 - S[-2, 3, -5]/2 + S[-2, 3, -2, 3]),
BS[3, 3, 3, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[-5, -5]/4 + S[-2, -8]/4 - S[-5, 3, -2]/2 - S[-2, 3, -5]/2 - S[-2, 6, -2]/2 + S[-2, 3, 3, -2]),
BS[3, 3, 2, 1, 1] -> -16*(-S[10]/8 + S[-5, -5]/4 + S[-2, -8]/4 + S[9, 1]/4 - S[-5, -4, 1]/2 - S[-2, -7, 1]/2 - S[-2, 3, -5]/2 + S[-2, 3, -4, 1]),
BS[3, 2, 1, 1, 2, 1] -> -16*(-S[10]/8 + S[-2, -8]/4 + S[6, 4]/4 + S[7, 3]/4 - S[-2, -5, 3]/2 - S[-2, -4, 4]/2 - S[6, 1, 3]/2 + S[-2, -4, 1, 3]),
BS[3, 2, 1, 3, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[-2, -8]/4 + S[6, 4]/4 - S[-2, -4, 4]/2 - S[-2, 6, -2]/2 - S[6, -2, -2]/2 + S[-2, -4, -2, -2]),
BS[3, 2, 1, 2, 1, 1] -> -16*(-S[10]/8 + S[-2, -8]/4 + S[6, 4]/4 + S[9, 1]/4 - S[-2, -7, 1]/2 - S[-2, -4, 4]/2 - S[6, 3, 1]/2 + S[-2, -4, 3, 1]),
BS[3, 2, 4, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[-7, -3]/4 + S[-2, -8]/4 - S[-7, 1, -2]/2 - S[-2, 5, -3]/2 - S[-2, 6, -2]/2 + S[-2, 5, 1, -2]),
BS[3, 2, 3, 1, 1] -> -16*(-S[10]/8 + S[-7, -3]/4 + S[-2, -8]/4 + S[9, 1]/4 - S[-7, -2, 1]/2 - S[-2, -7, 1]/2 - S[-2, 5, -3]/2 + S[-2, 5, -2, 1]),
BS[3, 2, 2, 1, 1, 1] -> -16*(-S[10]/8 + S[-2, -8]/4 + S[8, 2]/4 + S[9, 1]/4 - S[-2, -7, 1]/2 - S[-2, -6, 2]/2 - S[8, 1, 1]/2 + S[-2, -6, 1, 1]),
BS[2, 1, 1, 1, 2, 2, 1] -> -16*(-S[10]/8 + S[3, 7]/4 + S[4, 6]/4 + S[5, 5]/4 - S[3, 1, 6]/2 - S[3, 2, 5]/2 - S[4, 1, 5]/2 + S[3, 1, 1, 5]),
BS[2, 1, 1, 3, 2, 1] -> -16*(-S[10]/8 + S[-6, -4]/4 + S[3, 7]/4 + S[4, 6]/4 - S[3, -3, -4]/2 - S[3, 1, 6]/2 - S[4, -2, -4]/2 + S[3, 1, -2, -4]),
BS[2, 1, 1, 2, 1, 2, 1] -> -16*(-S[10]/8 + S[3, 7]/4 + S[4, 6]/4 + S[7, 3]/4 - S[3, 1, 6]/2 - S[3, 4, 3]/2 - S[4, 3, 3]/2 + S[3, 1, 3, 3]),
BS[2, 1, 1, 2, 3, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[3, 7]/4 + S[4, 6]/4 - S[3, -5, -2]/2 - S[3, 1, 6]/2 - S[4, -4, -2]/2 + S[3, 1, -4, -2]),
BS[2, 1, 1, 2, 2, 1, 1] -> -16*(-S[10]/8 + S[3, 7]/4 + S[4, 6]/4 + S[9, 1]/4 - S[3, 1, 6]/2 - S[3, 6, 1]/2 - S[4, 5, 1]/2 + S[3, 1, 5, 1]),
BS[2, 1, 4, 2, 1] -> -16*(-S[10]/8 + S[-6, -4]/4 + S[-5, -5]/4 + S[3, 7]/4 - S[-5, 1, -4]/2 - S[3, -3, -4]/2 - S[3, -2, -5]/2 + S[3, -2, 1, -4]),
BS[2, 1, 3, 1, 2, 1] -> -16*(-S[10]/8 + S[-5, -5]/4 + S[3, 7]/4 + S[7, 3]/4 - S[-5, -2, 3]/2 - S[3, -2, -5]/2 - S[3, 4, 3]/2 + S[3, -2, -2, 3]),
BS[2, 1, 3, 3, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[-5, -5]/4 + S[3, 7]/4 - S[-5, 3, -2]/2 - S[3, -5, -2]/2 - S[3, -2, -5]/2 + S[3, -2, 3, -2]),
BS[2, 1, 3, 2, 1, 1] -> -16*(-S[10]/8 + S[-5, -5]/4 + S[3, 7]/4 + S[9, 1]/4 - S[-5, -4, 1]/2 - S[3, -2, -5]/2 - S[3, 6, 1]/2 + S[3, -2, -4, 1]),
BS[2, 1, 2, 1, 1, 2, 1] -> -16*(-S[10]/8 + S[3, 7]/4 + S[6, 4]/4 + S[7, 3]/4 - S[3, 3, 4]/2 - S[3, 4, 3]/2 - S[6, 1, 3]/2 + S[3, 3, 1, 3]),
BS[2, 1, 2, 1, 3, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[3, 7]/4 + S[6, 4]/4 - S[3, -5, -2]/2 - S[3, 3, 4]/2 - S[6, -2, -2]/2 + S[3, 3, -2, -2]),
BS[2, 1, 2, 1, 2, 1, 1] -> -16*(-S[10]/8 + S[3, 7]/4 + S[6, 4]/4 + S[9, 1]/4 - S[3, 3, 4]/2 - S[3, 6, 1]/2 - S[6, 3, 1]/2 + S[3, 3, 3, 1]),
BS[2, 1, 2, 4, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[-7, -3]/4 + S[3, 7]/4 - S[-7, 1, -2]/2 - S[3, -5, -2]/2 - S[3, -4, -3]/2 + S[3, -4, 1, -2]),
BS[2, 1, 2, 3, 1, 1] -> -16*(-S[10]/8 + S[-7, -3]/4 + S[3, 7]/4 + S[9, 1]/4 - S[-7, -2, 1]/2 - S[3, -4, -3]/2 - S[3, 6, 1]/2 + S[3, -4, -2, 1]),
BS[2, 1, 2, 2, 1, 1, 1] -> -16*(-S[10]/8 + S[3, 7]/4 + S[8, 2]/4 + S[9, 1]/4 - S[3, 5, 2]/2 - S[3, 6, 1]/2 - S[8, 1, 1]/2 + S[3, 5, 1, 1]),
BS[2, 5, 2, 1] -> -16*(-S[10]/8 + S[-6, -4]/4 + S[-5, -5]/4 + S[-4, -6]/4 - S[-5, 1, -4]/2 - S[-4, 1, -5]/2 - S[-4, 2, -4]/2 + S[-4, 1, 1, -4]),
BS[2, 4, 1, 2, 1] -> -16*(-S[10]/8 + S[-5, -5]/4 + S[-4, -6]/4 + S[7, 3]/4 - S[-5, -2, 3]/2 - S[-4, -3, 3]/2 - S[-4, 1, -5]/2 + S[-4, 1, -2, 3]),
BS[2, 4, 3, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[-5, -5]/4 + S[-4, -6]/4 - S[-5, 3, -2]/2 - S[-4, 1, -5]/2 - S[-4, 4, -2]/2 + S[-4, 1, 3, -2]),
BS[2, 4, 2, 1, 1] -> -16*(-S[10]/8 + S[-5, -5]/4 + S[-4, -6]/4 + S[9, 1]/4 - S[-5, -4, 1]/2 - S[-4, -5, 1]/2 - S[-4, 1, -5]/2 + S[-4, 1, -4, 1]),
BS[2, 3, 1, 1, 2, 1] -> -16*(-S[10]/8 + S[-4, -6]/4 + S[6, 4]/4 + S[7, 3]/4 - S[-4, -3, 3]/2 - S[-4, -2, 4]/2 - S[6, 1, 3]/2 + S[-4, -2, 1, 3]),
BS[2, 3, 1, 3, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[-4, -6]/4 + S[6, 4]/4 - S[-4, -2, 4]/2 - S[-4, 4, -2]/2 - S[6, -2, -2]/2 + S[-4, -2, -2, -2]),
BS[2, 3, 1, 2, 1, 1] -> -16*(-S[10]/8 + S[-4, -6]/4 + S[6, 4]/4 + S[9, 1]/4 - S[-4, -5, 1]/2 - S[-4, -2, 4]/2 - S[6, 3, 1]/2 + S[-4, -2, 3, 1]),
BS[2, 3, 4, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[-7, -3]/4 + S[-4, -6]/4 - S[-7, 1, -2]/2 - S[-4, 3, -3]/2 - S[-4, 4, -2]/2 + S[-4, 3, 1, -2]),
BS[2, 3, 3, 1, 1] -> -16*(-S[10]/8 + S[-7, -3]/4 + S[-4, -6]/4 + S[9, 1]/4 - S[-7, -2, 1]/2 - S[-4, -5, 1]/2 - S[-4, 3, -3]/2 + S[-4, 3, -2, 1]),
BS[2, 3, 2, 1, 1, 1] -> -16*(-S[10]/8 + S[-4, -6]/4 + S[8, 2]/4 + S[9, 1]/4 - S[-4, -5, 1]/2 - S[-4, -4, 2]/2 - S[8, 1, 1]/2 + S[-4, -4, 1, 1]),
BS[2, 2, 1, 1, 1, 2, 1] -> -16*(-S[10]/8 + S[5, 5]/4 + S[6, 4]/4 + S[7, 3]/4 - S[5, 1, 4]/2 - S[5, 2, 3]/2 - S[6, 1, 3]/2 + S[5, 1, 1, 3]),
BS[2, 2, 1, 1, 3, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[5, 5]/4 + S[6, 4]/4 - S[5, -3, -2]/2 - S[5, 1, 4]/2 - S[6, -2, -2]/2 + S[5, 1, -2, -2]),
BS[2, 2, 1, 1, 2, 1, 1] -> -16*(-S[10]/8 + S[5, 5]/4 + S[6, 4]/4 + S[9, 1]/4 - S[5, 1, 4]/2 - S[5, 4, 1]/2 - S[6, 3, 1]/2 + S[5, 1, 3, 1]),
BS[2, 2, 1, 4, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[-7, -3]/4 + S[5, 5]/4 - S[-7, 1, -2]/2 - S[5, -3, -2]/2 - S[5, -2, -3]/2 + S[5, -2, 1, -2]),
BS[2, 2, 1, 3, 1, 1] -> -16*(-S[10]/8 + S[-7, -3]/4 + S[5, 5]/4 + S[9, 1]/4 - S[-7, -2, 1]/2 - S[5, -2, -3]/2 - S[5, 4, 1]/2 + S[5, -2, -2, 1]),
BS[2, 2, 1, 2, 1, 1, 1] -> -16*(-S[10]/8 + S[5, 5]/4 + S[8, 2]/4 + S[9, 1]/4 - S[5, 3, 2]/2 - S[5, 4, 1]/2 - S[8, 1, 1]/2 + S[5, 3, 1, 1]),
BS[2, 2, 5, 1] -> -16*(-S[10]/8 + S[-8, -2]/4 + S[-7, -3]/4 + S[-6, -4]/4 - S[-7, 1, -2]/2 - S[-6, 1, -3]/2 - S[-6, 2, -2]/2 + S[-6, 1, 1, -2]),
BS[2, 2, 4, 1, 1] -> -16*(-S[10]/8 + S[-7, -3]/4 + S[-6, -4]/4 + S[9, 1]/4 - S[-7, -2, 1]/2 - S[-6, -3, 1]/2 - S[-6, 1, -3]/2 + S[-6, 1, -2, 1]),
BS[2, 2, 3, 1, 1, 1] -> -16*(-S[10]/8 + S[-6, -4]/4 + S[8, 2]/4 + S[9, 1]/4 - S[-6, -3, 1]/2 - S[-6, -2, 2]/2 - S[8, 1, 1]/2 + S[-6, -2, 1, 1]),
BS[2, 2, 2, 1, 1, 1, 1] -> -16*(-S[10]/8 + S[7, 3]/4 + S[8, 2]/4 + S[9, 1]/4 - S[7, 1, 2]/2 - S[7, 2, 1]/2 - S[8, 1, 1]/2 + S[7, 1, 1, 1]),
BS[1, 1, 1, 1, 2, 2, 2] -> 32*(S[-10]/16 - S[1, -9]/8 - S[2, -8]/8 - S[3, -7]/8 - S[4, -6]/8 + S[1, 1, -8]/4 + S[1, 2, -7]/4 + S[1, 3, -6]/4 + S[2, 1, -7]/4 + S[2, 2, -6]/4 + S[3, 1, -6]/4 - S[1, 1, 1, -7]/2 - S[1, 1, 2, -6]/2 - S[1, 2, 1, -6]/2 - S[2, 1, 1, -6]/2 + S[1, 1, 1, 1, -6]),
BS[1, 1, 1, 3, 2, 2] -> 32*(S[-10]/16 - S[-5, 5]/8 - S[1, -9]/8 - S[2, -8]/8 - S[3, -7]/8 + S[1, -4, 5]/4 + S[1, 1, -8]/4 + S[1, 2, -7]/4 + S[2, -3, 5]/4 + S[2, 1, -7]/4 + S[3, -2, 5]/4 - S[1, 1, -3, 5]/2 - S[1, 1, 1, -7]/2 - S[1, 2, -2, 5]/2 - S[2, 1, -2, 5]/2 + S[1, 1, 1, -2, 5]),
BS[1, 1, 1, 2, 1, 2, 2] -> 32*(S[-10]/16 - S[1, -9]/8 - S[2, -8]/8 - S[3, -7]/8 - S[6, -4]/8 + S[1, 1, -8]/4 + S[1, 2, -7]/4 + S[1, 5, -4]/4 + S[2, 1, -7]/4 + S[2, 4, -4]/4 + S[3, 3, -4]/4 - S[1, 1, 1, -7]/2 - S[1, 1, 4, -4]/2 - S[1, 2, 3, -4]/2 - S[2, 1, 3, -4]/2 + S[1, 1, 1, 3, -4]),
BS[1, 1, 1, 2, 3, 2] -> 32*(S[-10]/16 - S[-7, 3]/8 - S[1, -9]/8 - S[2, -8]/8 - S[3, -7]/8 + S[1, -6, 3]/4 + S[1, 1, -8]/4 + S[1, 2, -7]/4 + S[2, -5, 3]/4 + S[2, 1, -7]/4 + S[3, -4, 3]/4 - S[1, 1, -5, 3]/2 - S[1, 1, 1, -7]/2 - S[1, 2, -4, 3]/2 - S[2, 1, -4, 3]/2 + S[1, 1, 1, -4, 3]),
BS[1, 1, 1, 2, 2, 1, 2] -> 32*(S[-10]/16 - S[1, -9]/8 - S[2, -8]/8 - S[3, -7]/8 - S[8, -2]/8 + S[1, 1, -8]/4 + S[1, 2, -7]/4 + S[1, 7, -2]/4 + S[2, 1, -7]/4 + S[2, 6, -2]/4 + S[3, 5, -2]/4 - S[1, 1, 1, -7]/2 - S[1, 1, 6, -2]/2 - S[1, 2, 5, -2]/2 - S[2, 1, 5, -2]/2 + S[1, 1, 1, 5, -2]),
BS[1, 1, 1, 2, 2, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[1, -9]/8 - S[2, -8]/8 - S[3, -7]/8 + S[1, -8, 1]/4 + S[1, 1, -8]/4 + S[1, 2, -7]/4 + S[2, -7, 1]/4 + S[2, 1, -7]/4 + S[3, -6, 1]/4 - S[1, 1, -7, 1]/2 - S[1, 1, 1, -7]/2 - S[1, 2, -6, 1]/2 - S[2, 1, -6, 1]/2 + S[1, 1, 1, -6, 1]),
BS[1, 1, 4, 2, 2] -> 32*(S[-10]/16 - S[-5, 5]/8 - S[-4, 6]/8 - S[1, -9]/8 - S[2, -8]/8 + S[-4, 1, 5]/4 + S[1, -4, 5]/4 + S[1, -3, 6]/4 + S[1, 1, -8]/4 + S[2, -3, 5]/4 + S[2, -2, 6]/4 - S[1, -3, 1, 5]/2 - S[1, 1, -3, 5]/2 - S[1, 1, -2, 6]/2 - S[2, -2, 1, 5]/2 + S[1, 1, -2, 1, 5]),
BS[1, 1, 3, 1, 2, 2] -> 32*(S[-10]/16 - S[-4, 6]/8 - S[1, -9]/8 - S[2, -8]/8 - S[6, -4]/8 + S[-4, -2, -4]/4 + S[1, -3, 6]/4 + S[1, 1, -8]/4 + S[1, 5, -4]/4 + S[2, -2, 6]/4 + S[2, 4, -4]/4 - S[1, -3, -2, -4]/2 - S[1, 1, -2, 6]/2 - S[1, 1, 4, -4]/2 - S[2, -2, -2, -4]/2 + S[1, 1, -2, -2, -4]),
BS[1, 1, 3, 3, 2] -> 32*(S[-10]/16 - S[-7, 3]/8 - S[-4, 6]/8 - S[1, -9]/8 - S[2, -8]/8 + S[-4, 3, 3]/4 + S[1, -6, 3]/4 + S[1, -3, 6]/4 + S[1, 1, -8]/4 + S[2, -5, 3]/4 + S[2, -2, 6]/4 - S[1, -3, 3, 3]/2 - S[1, 1, -5, 3]/2 - S[1, 1, -2, 6]/2 - S[2, -2, 3, 3]/2 + S[1, 1, -2, 3, 3]),
BS[1, 1, 3, 2, 1, 2] -> 32*(S[-10]/16 - S[-4, 6]/8 - S[1, -9]/8 - S[2, -8]/8 - S[8, -2]/8 + S[-4, -4, -2]/4 + S[1, -3, 6]/4 + S[1, 1, -8]/4 + S[1, 7, -2]/4 + S[2, -2, 6]/4 + S[2, 6, -2]/4 - S[1, -3, -4, -2]/2 - S[1, 1, -2, 6]/2 - S[1, 1, 6, -2]/2 - S[2, -2, -4, -2]/2 + S[1, 1, -2, -4, -2]),
BS[1, 1, 3, 2, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-4, 6]/8 - S[1, -9]/8 - S[2, -8]/8 + S[-4, 5, 1]/4 + S[1, -8, 1]/4 + S[1, -3, 6]/4 + S[1, 1, -8]/4 + S[2, -7, 1]/4 + S[2, -2, 6]/4 - S[1, -3, 5, 1]/2 - S[1, 1, -7, 1]/2 - S[1, 1, -2, 6]/2 - S[2, -2, 5, 1]/2 + S[1, 1, -2, 5, 1]),
BS[1, 1, 2, 1, 1, 2, 2] -> 32*(S[-10]/16 - S[1, -9]/8 - S[2, -8]/8 - S[5, -5]/8 - S[6, -4]/8 + S[1, 1, -8]/4 + S[1, 4, -5]/4 + S[1, 5, -4]/4 + S[2, 3, -5]/4 + S[2, 4, -4]/4 + S[5, 1, -4]/4 - S[1, 1, 3, -5]/2 - S[1, 1, 4, -4]/2 - S[1, 4, 1, -4]/2 - S[2, 3, 1, -4]/2 + S[1, 1, 3, 1, -4]),
BS[1, 1, 2, 1, 3, 2] -> 32*(S[-10]/16 - S[-7, 3]/8 - S[1, -9]/8 - S[2, -8]/8 - S[5, -5]/8 + S[1, -6, 3]/4 + S[1, 1, -8]/4 + S[1, 4, -5]/4 + S[2, -5, 3]/4 + S[2, 3, -5]/4 + S[5, -2, 3]/4 - S[1, 1, -5, 3]/2 - S[1, 1, 3, -5]/2 - S[1, 4, -2, 3]/2 - S[2, 3, -2, 3]/2 + S[1, 1, 3, -2, 3]),
BS[1, 1, 2, 1, 2, 1, 2] -> 32*(S[-10]/16 - S[1, -9]/8 - S[2, -8]/8 - S[5, -5]/8 - S[8, -2]/8 + S[1, 1, -8]/4 + S[1, 4, -5]/4 + S[1, 7, -2]/4 + S[2, 3, -5]/4 + S[2, 6, -2]/4 + S[5, 3, -2]/4 - S[1, 1, 3, -5]/2 - S[1, 1, 6, -2]/2 - S[1, 4, 3, -2]/2 - S[2, 3, 3, -2]/2 + S[1, 1, 3, 3, -2]),
BS[1, 1, 2, 1, 2, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[1, -9]/8 - S[2, -8]/8 - S[5, -5]/8 + S[1, -8, 1]/4 + S[1, 1, -8]/4 + S[1, 4, -5]/4 + S[2, -7, 1]/4 + S[2, 3, -5]/4 + S[5, -4, 1]/4 - S[1, 1, -7, 1]/2 - S[1, 1, 3, -5]/2 - S[1, 4, -4, 1]/2 - S[2, 3, -4, 1]/2 + S[1, 1, 3, -4, 1]),
BS[1, 1, 2, 4, 2] -> 32*(S[-10]/16 - S[-7, 3]/8 - S[-6, 4]/8 - S[1, -9]/8 - S[2, -8]/8 + S[-6, 1, 3]/4 + S[1, -6, 3]/4 + S[1, -5, 4]/4 + S[1, 1, -8]/4 + S[2, -5, 3]/4 + S[2, -4, 4]/4 - S[1, -5, 1, 3]/2 - S[1, 1, -5, 3]/2 - S[1, 1, -4, 4]/2 - S[2, -4, 1, 3]/2 + S[1, 1, -4, 1, 3]),
BS[1, 1, 2, 3, 1, 2] -> 32*(S[-10]/16 - S[-6, 4]/8 - S[1, -9]/8 - S[2, -8]/8 - S[8, -2]/8 + S[-6, -2, -2]/4 + S[1, -5, 4]/4 + S[1, 1, -8]/4 + S[1, 7, -2]/4 + S[2, -4, 4]/4 + S[2, 6, -2]/4 - S[1, -5, -2, -2]/2 - S[1, 1, -4, 4]/2 - S[1, 1, 6, -2]/2 - S[2, -4, -2, -2]/2 + S[1, 1, -4, -2, -2]),
BS[1, 1, 2, 3, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-6, 4]/8 - S[1, -9]/8 - S[2, -8]/8 + S[-6, 3, 1]/4 + S[1, -8, 1]/4 + S[1, -5, 4]/4 + S[1, 1, -8]/4 + S[2, -7, 1]/4 + S[2, -4, 4]/4 - S[1, -5, 3, 1]/2 - S[1, 1, -7, 1]/2 - S[1, 1, -4, 4]/2 - S[2, -4, 3, 1]/2 + S[1, 1, -4, 3, 1]),
BS[1, 1, 2, 2, 1, 1, 2] -> 32*(S[-10]/16 - S[1, -9]/8 - S[2, -8]/8 - S[7, -3]/8 - S[8, -2]/8 + S[1, 1, -8]/4 + S[1, 6, -3]/4 + S[1, 7, -2]/4 + S[2, 5, -3]/4 + S[2, 6, -2]/4 + S[7, 1, -2]/4 - S[1, 1, 5, -3]/2 - S[1, 1, 6, -2]/2 - S[1, 6, 1, -2]/2 - S[2, 5, 1, -2]/2 + S[1, 1, 5, 1, -2]),
BS[1, 1, 2, 2, 1, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[1, -9]/8 - S[2, -8]/8 - S[7, -3]/8 + S[1, -8, 1]/4 + S[1, 1, -8]/4 + S[1, 6, -3]/4 + S[2, -7, 1]/4 + S[2, 5, -3]/4 + S[7, -2, 1]/4 - S[1, 1, -7, 1]/2 - S[1, 1, 5, -3]/2 - S[1, 6, -2, 1]/2 - S[2, 5, -2, 1]/2 + S[1, 1, 5, -2, 1]),
BS[1, 1, 2, 2, 4] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[1, -9]/8 - S[2, -8]/8 + S[-8, 1, 1]/4 + S[1, -8, 1]/4 + S[1, -7, 2]/4 + S[1, 1, -8]/4 + S[2, -7, 1]/4 + S[2, -6, 2]/4 - S[1, -7, 1, 1]/2 - S[1, 1, -7, 1]/2 - S[1, 1, -6, 2]/2 - S[2, -6, 1, 1]/2 + S[1, 1, -6, 1, 1]),
BS[1, 5, 2, 2] -> 32*(S[-10]/16 - S[-5, 5]/8 - S[-4, 6]/8 - S[-3, 7]/8 - S[1, -9]/8 + S[-4, 1, 5]/4 + S[-3, 1, 6]/4 + S[-3, 2, 5]/4 + S[1, -4, 5]/4 + S[1, -3, 6]/4 + S[1, -2, 7]/4 - S[-3, 1, 1, 5]/2 - S[1, -3, 1, 5]/2 - S[1, -2, 1, 6]/2 - S[1, -2, 2, 5]/2 + S[1, -2, 1, 1, 5]),
BS[1, 4, 1, 2, 2] -> 32*(S[-10]/16 - S[-4, 6]/8 - S[-3, 7]/8 - S[1, -9]/8 - S[6, -4]/8 + S[-4, -2, -4]/4 + S[-3, -3, -4]/4 + S[-3, 1, 6]/4 + S[1, -3, 6]/4 + S[1, -2, 7]/4 + S[1, 5, -4]/4 - S[-3, 1, -2, -4]/2 - S[1, -3, -2, -4]/2 - S[1, -2, -3, -4]/2 - S[1, -2, 1, 6]/2 + S[1, -2, 1, -2, -4]),
BS[1, 4, 3, 2] -> 32*(S[-10]/16 - S[-7, 3]/8 - S[-4, 6]/8 - S[-3, 7]/8 - S[1, -9]/8 + S[-4, 3, 3]/4 + S[-3, 1, 6]/4 + S[-3, 4, 3]/4 + S[1, -6, 3]/4 + S[1, -3, 6]/4 + S[1, -2, 7]/4 - S[-3, 1, 3, 3]/2 - S[1, -3, 3, 3]/2 - S[1, -2, 1, 6]/2 - S[1, -2, 4, 3]/2 + S[1, -2, 1, 3, 3]),
BS[1, 4, 2, 1, 2] -> 32*(S[-10]/16 - S[-4, 6]/8 - S[-3, 7]/8 - S[1, -9]/8 - S[8, -2]/8 + S[-4, -4, -2]/4 + S[-3, -5, -2]/4 + S[-3, 1, 6]/4 + S[1, -3, 6]/4 + S[1, -2, 7]/4 + S[1, 7, -2]/4 - S[-3, 1, -4, -2]/2 - S[1, -3, -4, -2]/2 - S[1, -2, -5, -2]/2 - S[1, -2, 1, 6]/2 + S[1, -2, 1, -4, -2]),
BS[1, 4, 2, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-4, 6]/8 - S[-3, 7]/8 - S[1, -9]/8 + S[-4, 5, 1]/4 + S[-3, 1, 6]/4 + S[-3, 6, 1]/4 + S[1, -8, 1]/4 + S[1, -3, 6]/4 + S[1, -2, 7]/4 - S[-3, 1, 5, 1]/2 - S[1, -3, 5, 1]/2 - S[1, -2, 1, 6]/2 - S[1, -2, 6, 1]/2 + S[1, -2, 1, 5, 1]),
BS[1, 3, 1, 1, 2, 2] -> 32*(S[-10]/16 - S[-3, 7]/8 - S[1, -9]/8 - S[5, -5]/8 - S[6, -4]/8 + S[-3, -3, -4]/4 + S[-3, -2, -5]/4 + S[1, -2, 7]/4 + S[1, 4, -5]/4 + S[1, 5, -4]/4 + S[5, 1, -4]/4 - S[-3, -2, 1, -4]/2 - S[1, -2, -3, -4]/2 - S[1, -2, -2, -5]/2 - S[1, 4, 1, -4]/2 + S[1, -2, -2, 1, -4]),
BS[1, 3, 1, 3, 2] -> 32*(S[-10]/16 - S[-7, 3]/8 - S[-3, 7]/8 - S[1, -9]/8 - S[5, -5]/8 + S[-3, -2, -5]/4 + S[-3, 4, 3]/4 + S[1, -6, 3]/4 + S[1, -2, 7]/4 + S[1, 4, -5]/4 + S[5, -2, 3]/4 - S[-3, -2, -2, 3]/2 - S[1, -2, -2, -5]/2 - S[1, -2, 4, 3]/2 - S[1, 4, -2, 3]/2 + S[1, -2, -2, -2, 3]),
BS[1, 3, 1, 2, 1, 2] -> 32*(S[-10]/16 - S[-3, 7]/8 - S[1, -9]/8 - S[5, -5]/8 - S[8, -2]/8 + S[-3, -5, -2]/4 + S[-3, -2, -5]/4 + S[1, -2, 7]/4 + S[1, 4, -5]/4 + S[1, 7, -2]/4 + S[5, 3, -2]/4 - S[-3, -2, 3, -2]/2 - S[1, -2, -5, -2]/2 - S[1, -2, -2, -5]/2 - S[1, 4, 3, -2]/2 + S[1, -2, -2, 3, -2]),
BS[1, 3, 1, 2, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-3, 7]/8 - S[1, -9]/8 - S[5, -5]/8 + S[-3, -2, -5]/4 + S[-3, 6, 1]/4 + S[1, -8, 1]/4 + S[1, -2, 7]/4 + S[1, 4, -5]/4 + S[5, -4, 1]/4 - S[-3, -2, -4, 1]/2 - S[1, -2, -2, -5]/2 - S[1, -2, 6, 1]/2 - S[1, 4, -4, 1]/2 + S[1, -2, -2, -4, 1]),
BS[1, 3, 4, 2] -> 32*(S[-10]/16 - S[-7, 3]/8 - S[-6, 4]/8 - S[-3, 7]/8 - S[1, -9]/8 + S[-6, 1, 3]/4 + S[-3, 3, 4]/4 + S[-3, 4, 3]/4 + S[1, -6, 3]/4 + S[1, -5, 4]/4 + S[1, -2, 7]/4 - S[-3, 3, 1, 3]/2 - S[1, -5, 1, 3]/2 - S[1, -2, 3, 4]/2 - S[1, -2, 4, 3]/2 + S[1, -2, 3, 1, 3]),
BS[1, 3, 3, 1, 2] -> 32*(S[-10]/16 - S[-6, 4]/8 - S[-3, 7]/8 - S[1, -9]/8 - S[8, -2]/8 + S[-6, -2, -2]/4 + S[-3, -5, -2]/4 + S[-3, 3, 4]/4 + S[1, -5, 4]/4 + S[1, -2, 7]/4 + S[1, 7, -2]/4 - S[-3, 3, -2, -2]/2 - S[1, -5, -2, -2]/2 - S[1, -2, -5, -2]/2 - S[1, -2, 3, 4]/2 + S[1, -2, 3, -2, -2]),
BS[1, 3, 3, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-6, 4]/8 - S[-3, 7]/8 - S[1, -9]/8 + S[-6, 3, 1]/4 + S[-3, 3, 4]/4 + S[-3, 6, 1]/4 + S[1, -8, 1]/4 + S[1, -5, 4]/4 + S[1, -2, 7]/4 - S[-3, 3, 3, 1]/2 - S[1, -5, 3, 1]/2 - S[1, -2, 3, 4]/2 - S[1, -2, 6, 1]/2 + S[1, -2, 3, 3, 1]),
BS[1, 3, 2, 1, 1, 2] -> 32*(S[-10]/16 - S[-3, 7]/8 - S[1, -9]/8 - S[7, -3]/8 - S[8, -2]/8 + S[-3, -5, -2]/4 + S[-3, -4, -3]/4 + S[1, -2, 7]/4 + S[1, 6, -3]/4 + S[1, 7, -2]/4 + S[7, 1, -2]/4 - S[-3, -4, 1, -2]/2 - S[1, -2, -5, -2]/2 - S[1, -2, -4, -3]/2 - S[1, 6, 1, -2]/2 + S[1, -2, -4, 1, -2]),
BS[1, 3, 2, 1, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-3, 7]/8 - S[1, -9]/8 - S[7, -3]/8 + S[-3, -4, -3]/4 + S[-3, 6, 1]/4 + S[1, -8, 1]/4 + S[1, -2, 7]/4 + S[1, 6, -3]/4 + S[7, -2, 1]/4 - S[-3, -4, -2, 1]/2 - S[1, -2, -4, -3]/2 - S[1, -2, 6, 1]/2 - S[1, 6, -2, 1]/2 + S[1, -2, -4, -2, 1]),
BS[1, 3, 2, 4] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[-3, 7]/8 - S[1, -9]/8 + S[-8, 1, 1]/4 + S[-3, 5, 2]/4 + S[-3, 6, 1]/4 + S[1, -8, 1]/4 + S[1, -7, 2]/4 + S[1, -2, 7]/4 - S[-3, 5, 1, 1]/2 - S[1, -7, 1, 1]/2 - S[1, -2, 5, 2]/2 - S[1, -2, 6, 1]/2 + S[1, -2, 5, 1, 1]),
BS[1, 2, 1, 1, 1, 2, 2] -> 32*(S[-10]/16 - S[1, -9]/8 - S[4, -6]/8 - S[5, -5]/8 - S[6, -4]/8 + S[1, 3, -6]/4 + S[1, 4, -5]/4 + S[1, 5, -4]/4 + S[4, 1, -5]/4 + S[4, 2, -4]/4 + S[5, 1, -4]/4 - S[1, 3, 1, -5]/2 - S[1, 3, 2, -4]/2 - S[1, 4, 1, -4]/2 - S[4, 1, 1, -4]/2 + S[1, 3, 1, 1, -4]),
BS[1, 2, 1, 1, 3, 2] -> 32*(S[-10]/16 - S[-7, 3]/8 - S[1, -9]/8 - S[4, -6]/8 - S[5, -5]/8 + S[1, -6, 3]/4 + S[1, 3, -6]/4 + S[1, 4, -5]/4 + S[4, -3, 3]/4 + S[4, 1, -5]/4 + S[5, -2, 3]/4 - S[1, 3, -3, 3]/2 - S[1, 3, 1, -5]/2 - S[1, 4, -2, 3]/2 - S[4, 1, -2, 3]/2 + S[1, 3, 1, -2, 3]),
BS[1, 2, 1, 1, 2, 1, 2] -> 32*(S[-10]/16 - S[1, -9]/8 - S[4, -6]/8 - S[5, -5]/8 - S[8, -2]/8 + S[1, 3, -6]/4 + S[1, 4, -5]/4 + S[1, 7, -2]/4 + S[4, 1, -5]/4 + S[4, 4, -2]/4 + S[5, 3, -2]/4 - S[1, 3, 1, -5]/2 - S[1, 3, 4, -2]/2 - S[1, 4, 3, -2]/2 - S[4, 1, 3, -2]/2 + S[1, 3, 1, 3, -2]),
BS[1, 2, 1, 1, 2, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[1, -9]/8 - S[4, -6]/8 - S[5, -5]/8 + S[1, -8, 1]/4 + S[1, 3, -6]/4 + S[1, 4, -5]/4 + S[4, -5, 1]/4 + S[4, 1, -5]/4 + S[5, -4, 1]/4 - S[1, 3, -5, 1]/2 - S[1, 3, 1, -5]/2 - S[1, 4, -4, 1]/2 - S[4, 1, -4, 1]/2 + S[1, 3, 1, -4, 1]),
BS[1, 2, 1, 4, 2] -> 32*(S[-10]/16 - S[-7, 3]/8 - S[-6, 4]/8 - S[1, -9]/8 - S[4, -6]/8 + S[-6, 1, 3]/4 + S[1, -6, 3]/4 + S[1, -5, 4]/4 + S[1, 3, -6]/4 + S[4, -3, 3]/4 + S[4, -2, 4]/4 - S[1, -5, 1, 3]/2 - S[1, 3, -3, 3]/2 - S[1, 3, -2, 4]/2 - S[4, -2, 1, 3]/2 + S[1, 3, -2, 1, 3]),
BS[1, 2, 1, 3, 1, 2] -> 32*(S[-10]/16 - S[-6, 4]/8 - S[1, -9]/8 - S[4, -6]/8 - S[8, -2]/8 + S[-6, -2, -2]/4 + S[1, -5, 4]/4 + S[1, 3, -6]/4 + S[1, 7, -2]/4 + S[4, -2, 4]/4 + S[4, 4, -2]/4 - S[1, -5, -2, -2]/2 - S[1, 3, -2, 4]/2 - S[1, 3, 4, -2]/2 - S[4, -2, -2, -2]/2 + S[1, 3, -2, -2, -2]),
BS[1, 2, 1, 3, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-6, 4]/8 - S[1, -9]/8 - S[4, -6]/8 + S[-6, 3, 1]/4 + S[1, -8, 1]/4 + S[1, -5, 4]/4 + S[1, 3, -6]/4 + S[4, -5, 1]/4 + S[4, -2, 4]/4 - S[1, -5, 3, 1]/2 - S[1, 3, -5, 1]/2 - S[1, 3, -2, 4]/2 - S[4, -2, 3, 1]/2 + S[1, 3, -2, 3, 1]),
BS[1, 2, 1, 2, 1, 1, 2] -> 32*(S[-10]/16 - S[1, -9]/8 - S[4, -6]/8 - S[7, -3]/8 - S[8, -2]/8 + S[1, 3, -6]/4 + S[1, 6, -3]/4 + S[1, 7, -2]/4 + S[4, 3, -3]/4 + S[4, 4, -2]/4 + S[7, 1, -2]/4 - S[1, 3, 3, -3]/2 - S[1, 3, 4, -2]/2 - S[1, 6, 1, -2]/2 - S[4, 3, 1, -2]/2 + S[1, 3, 3, 1, -2]),
BS[1, 2, 1, 2, 1, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[1, -9]/8 - S[4, -6]/8 - S[7, -3]/8 + S[1, -8, 1]/4 + S[1, 3, -6]/4 + S[1, 6, -3]/4 + S[4, -5, 1]/4 + S[4, 3, -3]/4 + S[7, -2, 1]/4 - S[1, 3, -5, 1]/2 - S[1, 3, 3, -3]/2 - S[1, 6, -2, 1]/2 - S[4, 3, -2, 1]/2 + S[1, 3, 3, -2, 1]),
BS[1, 2, 1, 2, 4] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[1, -9]/8 - S[4, -6]/8 + S[-8, 1, 1]/4 + S[1, -8, 1]/4 + S[1, -7, 2]/4 + S[1, 3, -6]/4 + S[4, -5, 1]/4 + S[4, -4, 2]/4 - S[1, -7, 1, 1]/2 - S[1, 3, -5, 1]/2 - S[1, 3, -4, 2]/2 - S[4, -4, 1, 1]/2 + S[1, 3, -4, 1, 1]),
BS[1, 2, 5, 2] -> 32*(S[-10]/16 - S[-7, 3]/8 - S[-6, 4]/8 - S[-5, 5]/8 - S[1, -9]/8 + S[-6, 1, 3]/4 + S[-5, 1, 4]/4 + S[-5, 2, 3]/4 + S[1, -6, 3]/4 + S[1, -5, 4]/4 + S[1, -4, 5]/4 - S[-5, 1, 1, 3]/2 - S[1, -5, 1, 3]/2 - S[1, -4, 1, 4]/2 - S[1, -4, 2, 3]/2 + S[1, -4, 1, 1, 3]),
BS[1, 2, 4, 1, 2] -> 32*(S[-10]/16 - S[-6, 4]/8 - S[-5, 5]/8 - S[1, -9]/8 - S[8, -2]/8 + S[-6, -2, -2]/4 + S[-5, -3, -2]/4 + S[-5, 1, 4]/4 + S[1, -5, 4]/4 + S[1, -4, 5]/4 + S[1, 7, -2]/4 - S[-5, 1, -2, -2]/2 - S[1, -5, -2, -2]/2 - S[1, -4, -3, -2]/2 - S[1, -4, 1, 4]/2 + S[1, -4, 1, -2, -2]),
BS[1, 2, 4, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-6, 4]/8 - S[-5, 5]/8 - S[1, -9]/8 + S[-6, 3, 1]/4 + S[-5, 1, 4]/4 + S[-5, 4, 1]/4 + S[1, -8, 1]/4 + S[1, -5, 4]/4 + S[1, -4, 5]/4 - S[-5, 1, 3, 1]/2 - S[1, -5, 3, 1]/2 - S[1, -4, 1, 4]/2 - S[1, -4, 4, 1]/2 + S[1, -4, 1, 3, 1]),
BS[1, 2, 3, 1, 1, 2] -> 32*(S[-10]/16 - S[-5, 5]/8 - S[1, -9]/8 - S[7, -3]/8 - S[8, -2]/8 + S[-5, -3, -2]/4 + S[-5, -2, -3]/4 + S[1, -4, 5]/4 + S[1, 6, -3]/4 + S[1, 7, -2]/4 + S[7, 1, -2]/4 - S[-5, -2, 1, -2]/2 - S[1, -4, -3, -2]/2 - S[1, -4, -2, -3]/2 - S[1, 6, 1, -2]/2 + S[1, -4, -2, 1, -2]),
BS[1, 2, 3, 1, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-5, 5]/8 - S[1, -9]/8 - S[7, -3]/8 + S[-5, -2, -3]/4 + S[-5, 4, 1]/4 + S[1, -8, 1]/4 + S[1, -4, 5]/4 + S[1, 6, -3]/4 + S[7, -2, 1]/4 - S[-5, -2, -2, 1]/2 - S[1, -4, -2, -3]/2 - S[1, -4, 4, 1]/2 - S[1, 6, -2, 1]/2 + S[1, -4, -2, -2, 1]),
BS[1, 2, 3, 4] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[-5, 5]/8 - S[1, -9]/8 + S[-8, 1, 1]/4 + S[-5, 3, 2]/4 + S[-5, 4, 1]/4 + S[1, -8, 1]/4 + S[1, -7, 2]/4 + S[1, -4, 5]/4 - S[-5, 3, 1, 1]/2 - S[1, -7, 1, 1]/2 - S[1, -4, 3, 2]/2 - S[1, -4, 4, 1]/2 + S[1, -4, 3, 1, 1]),
BS[1, 2, 2, 1, 1, 1, 2] -> 32*(S[-10]/16 - S[1, -9]/8 - S[6, -4]/8 - S[7, -3]/8 - S[8, -2]/8 + S[1, 5, -4]/4 + S[1, 6, -3]/4 + S[1, 7, -2]/4 + S[6, 1, -3]/4 + S[6, 2, -2]/4 + S[7, 1, -2]/4 - S[1, 5, 1, -3]/2 - S[1, 5, 2, -2]/2 - S[1, 6, 1, -2]/2 - S[6, 1, 1, -2]/2 + S[1, 5, 1, 1, -2]),
BS[1, 2, 2, 1, 1, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[1, -9]/8 - S[6, -4]/8 - S[7, -3]/8 + S[1, -8, 1]/4 + S[1, 5, -4]/4 + S[1, 6, -3]/4 + S[6, -3, 1]/4 + S[6, 1, -3]/4 + S[7, -2, 1]/4 - S[1, 5, -3, 1]/2 - S[1, 5, 1, -3]/2 - S[1, 6, -2, 1]/2 - S[6, 1, -2, 1]/2 + S[1, 5, 1, -2, 1]),
BS[1, 2, 2, 1, 4] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[1, -9]/8 - S[6, -4]/8 + S[-8, 1, 1]/4 + S[1, -8, 1]/4 + S[1, -7, 2]/4 + S[1, 5, -4]/4 + S[6, -3, 1]/4 + S[6, -2, 2]/4 - S[1, -7, 1, 1]/2 - S[1, 5, -3, 1]/2 - S[1, 5, -2, 2]/2 - S[6, -2, 1, 1]/2 + S[1, 5, -2, 1, 1]),
BS[1, 2, 2, 5] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[-7, 3]/8 - S[1, -9]/8 + S[-8, 1, 1]/4 + S[-7, 1, 2]/4 + S[-7, 2, 1]/4 + S[1, -8, 1]/4 + S[1, -7, 2]/4 + S[1, -6, 3]/4 - S[-7, 1, 1, 1]/2 - S[1, -7, 1, 1]/2 - S[1, -6, 1, 2]/2 - S[1, -6, 2, 1]/2 + S[1, -6, 1, 1, 1]),
BS[6, 2, 2] -> 32*(S[-10]/16 - S[-5, 5]/8 - S[-4, 6]/8 - S[-3, 7]/8 - S[-2, 8]/8 + S[-4, 1, 5]/4 + S[-3, 1, 6]/4 + S[-3, 2, 5]/4 + S[-2, 1, 7]/4 + S[-2, 2, 6]/4 + S[-2, 3, 5]/4 - S[-3, 1, 1, 5]/2 - S[-2, 1, 1, 6]/2 - S[-2, 1, 2, 5]/2 - S[-2, 2, 1, 5]/2 + S[-2, 1, 1, 1, 5]),
BS[5, 1, 2, 2] -> 32*(S[-10]/16 - S[-4, 6]/8 - S[-3, 7]/8 - S[-2, 8]/8 - S[6, -4]/8 + S[-4, -2, -4]/4 + S[-3, -3, -4]/4 + S[-3, 1, 6]/4 + S[-2, -4, -4]/4 + S[-2, 1, 7]/4 + S[-2, 2, 6]/4 - S[-3, 1, -2, -4]/2 - S[-2, 1, -3, -4]/2 - S[-2, 1, 1, 6]/2 - S[-2, 2, -2, -4]/2 + S[-2, 1, 1, -2, -4]),
BS[5, 3, 2] -> 32*(S[-10]/16 - S[-7, 3]/8 - S[-4, 6]/8 - S[-3, 7]/8 - S[-2, 8]/8 + S[-4, 3, 3]/4 + S[-3, 1, 6]/4 + S[-3, 4, 3]/4 + S[-2, 1, 7]/4 + S[-2, 2, 6]/4 + S[-2, 5, 3]/4 - S[-3, 1, 3, 3]/2 - S[-2, 1, 1, 6]/2 - S[-2, 1, 4, 3]/2 - S[-2, 2, 3, 3]/2 + S[-2, 1, 1, 3, 3]),
BS[5, 2, 1, 2] -> 32*(S[-10]/16 - S[-4, 6]/8 - S[-3, 7]/8 - S[-2, 8]/8 - S[8, -2]/8 + S[-4, -4, -2]/4 + S[-3, -5, -2]/4 + S[-3, 1, 6]/4 + S[-2, -6, -2]/4 + S[-2, 1, 7]/4 + S[-2, 2, 6]/4 - S[-3, 1, -4, -2]/2 - S[-2, 1, -5, -2]/2 - S[-2, 1, 1, 6]/2 - S[-2, 2, -4, -2]/2 + S[-2, 1, 1, -4, -2]),
BS[5, 2, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-4, 6]/8 - S[-3, 7]/8 - S[-2, 8]/8 + S[-4, 5, 1]/4 + S[-3, 1, 6]/4 + S[-3, 6, 1]/4 + S[-2, 1, 7]/4 + S[-2, 2, 6]/4 + S[-2, 7, 1]/4 - S[-3, 1, 5, 1]/2 - S[-2, 1, 1, 6]/2 - S[-2, 1, 6, 1]/2 - S[-2, 2, 5, 1]/2 + S[-2, 1, 1, 5, 1]),
BS[4, 1, 1, 2, 2] -> 32*(S[-10]/16 - S[-3, 7]/8 - S[-2, 8]/8 - S[5, -5]/8 - S[6, -4]/8 + S[-3, -3, -4]/4 + S[-3, -2, -5]/4 + S[-2, -4, -4]/4 + S[-2, -3, -5]/4 + S[-2, 1, 7]/4 + S[5, 1, -4]/4 - S[-3, -2, 1, -4]/2 - S[-2, -3, 1, -4]/2 - S[-2, 1, -3, -4]/2 - S[-2, 1, -2, -5]/2 + S[-2, 1, -2, 1, -4]),
BS[4, 1, 3, 2] -> 32*(S[-10]/16 - S[-7, 3]/8 - S[-3, 7]/8 - S[-2, 8]/8 - S[5, -5]/8 + S[-3, -2, -5]/4 + S[-3, 4, 3]/4 + S[-2, -3, -5]/4 + S[-2, 1, 7]/4 + S[-2, 5, 3]/4 + S[5, -2, 3]/4 - S[-3, -2, -2, 3]/2 - S[-2, -3, -2, 3]/2 - S[-2, 1, -2, -5]/2 - S[-2, 1, 4, 3]/2 + S[-2, 1, -2, -2, 3]),
BS[4, 1, 2, 1, 2] -> 32*(S[-10]/16 - S[-3, 7]/8 - S[-2, 8]/8 - S[5, -5]/8 - S[8, -2]/8 + S[-3, -5, -2]/4 + S[-3, -2, -5]/4 + S[-2, -6, -2]/4 + S[-2, -3, -5]/4 + S[-2, 1, 7]/4 + S[5, 3, -2]/4 - S[-3, -2, 3, -2]/2 - S[-2, -3, 3, -2]/2 - S[-2, 1, -5, -2]/2 - S[-2, 1, -2, -5]/2 + S[-2, 1, -2, 3, -2]),
BS[4, 1, 2, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-3, 7]/8 - S[-2, 8]/8 - S[5, -5]/8 + S[-3, -2, -5]/4 + S[-3, 6, 1]/4 + S[-2, -3, -5]/4 + S[-2, 1, 7]/4 + S[-2, 7, 1]/4 + S[5, -4, 1]/4 - S[-3, -2, -4, 1]/2 - S[-2, -3, -4, 1]/2 - S[-2, 1, -2, -5]/2 - S[-2, 1, 6, 1]/2 + S[-2, 1, -2, -4, 1]),
BS[4, 4, 2] -> 32*(S[-10]/16 - S[-7, 3]/8 - S[-6, 4]/8 - S[-3, 7]/8 - S[-2, 8]/8 + S[-6, 1, 3]/4 + S[-3, 3, 4]/4 + S[-3, 4, 3]/4 + S[-2, 1, 7]/4 + S[-2, 4, 4]/4 + S[-2, 5, 3]/4 - S[-3, 3, 1, 3]/2 - S[-2, 1, 3, 4]/2 - S[-2, 1, 4, 3]/2 - S[-2, 4, 1, 3]/2 + S[-2, 1, 3, 1, 3]),
BS[4, 3, 1, 2] -> 32*(S[-10]/16 - S[-6, 4]/8 - S[-3, 7]/8 - S[-2, 8]/8 - S[8, -2]/8 + S[-6, -2, -2]/4 + S[-3, -5, -2]/4 + S[-3, 3, 4]/4 + S[-2, -6, -2]/4 + S[-2, 1, 7]/4 + S[-2, 4, 4]/4 - S[-3, 3, -2, -2]/2 - S[-2, 1, -5, -2]/2 - S[-2, 1, 3, 4]/2 - S[-2, 4, -2, -2]/2 + S[-2, 1, 3, -2, -2]),
BS[4, 3, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-6, 4]/8 - S[-3, 7]/8 - S[-2, 8]/8 + S[-6, 3, 1]/4 + S[-3, 3, 4]/4 + S[-3, 6, 1]/4 + S[-2, 1, 7]/4 + S[-2, 4, 4]/4 + S[-2, 7, 1]/4 - S[-3, 3, 3, 1]/2 - S[-2, 1, 3, 4]/2 - S[-2, 1, 6, 1]/2 - S[-2, 4, 3, 1]/2 + S[-2, 1, 3, 3, 1]),
BS[4, 2, 1, 1, 2] -> 32*(S[-10]/16 - S[-3, 7]/8 - S[-2, 8]/8 - S[7, -3]/8 - S[8, -2]/8 + S[-3, -5, -2]/4 + S[-3, -4, -3]/4 + S[-2, -6, -2]/4 + S[-2, -5, -3]/4 + S[-2, 1, 7]/4 + S[7, 1, -2]/4 - S[-3, -4, 1, -2]/2 - S[-2, -5, 1, -2]/2 - S[-2, 1, -5, -2]/2 - S[-2, 1, -4, -3]/2 + S[-2, 1, -4, 1, -2]),
BS[4, 2, 1, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-3, 7]/8 - S[-2, 8]/8 - S[7, -3]/8 + S[-3, -4, -3]/4 + S[-3, 6, 1]/4 + S[-2, -5, -3]/4 + S[-2, 1, 7]/4 + S[-2, 7, 1]/4 + S[7, -2, 1]/4 - S[-3, -4, -2, 1]/2 - S[-2, -5, -2, 1]/2 - S[-2, 1, -4, -3]/2 - S[-2, 1, 6, 1]/2 + S[-2, 1, -4, -2, 1]),
BS[4, 2, 4] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[-3, 7]/8 - S[-2, 8]/8 + S[-8, 1, 1]/4 + S[-3, 5, 2]/4 + S[-3, 6, 1]/4 + S[-2, 1, 7]/4 + S[-2, 6, 2]/4 + S[-2, 7, 1]/4 - S[-3, 5, 1, 1]/2 - S[-2, 1, 5, 2]/2 - S[-2, 1, 6, 1]/2 - S[-2, 6, 1, 1]/2 + S[-2, 1, 5, 1, 1]),
BS[3, 1, 1, 1, 2, 2] -> 32*(S[-10]/16 - S[-2, 8]/8 - S[4, -6]/8 - S[5, -5]/8 - S[6, -4]/8 + S[-2, -4, -4]/4 + S[-2, -3, -5]/4 + S[-2, -2, -6]/4 + S[4, 1, -5]/4 + S[4, 2, -4]/4 + S[5, 1, -4]/4 - S[-2, -3, 1, -4]/2 - S[-2, -2, 1, -5]/2 - S[-2, -2, 2, -4]/2 - S[4, 1, 1, -4]/2 + S[-2, -2, 1, 1, -4]),
BS[3, 1, 1, 3, 2] -> 32*(S[-10]/16 - S[-7, 3]/8 - S[-2, 8]/8 - S[4, -6]/8 - S[5, -5]/8 + S[-2, -3, -5]/4 + S[-2, -2, -6]/4 + S[-2, 5, 3]/4 + S[4, -3, 3]/4 + S[4, 1, -5]/4 + S[5, -2, 3]/4 - S[-2, -3, -2, 3]/2 - S[-2, -2, -3, 3]/2 - S[-2, -2, 1, -5]/2 - S[4, 1, -2, 3]/2 + S[-2, -2, 1, -2, 3]),
BS[3, 1, 1, 2, 1, 2] -> 32*(S[-10]/16 - S[-2, 8]/8 - S[4, -6]/8 - S[5, -5]/8 - S[8, -2]/8 + S[-2, -6, -2]/4 + S[-2, -3, -5]/4 + S[-2, -2, -6]/4 + S[4, 1, -5]/4 + S[4, 4, -2]/4 + S[5, 3, -2]/4 - S[-2, -3, 3, -2]/2 - S[-2, -2, 1, -5]/2 - S[-2, -2, 4, -2]/2 - S[4, 1, 3, -2]/2 + S[-2, -2, 1, 3, -2]),
BS[3, 1, 1, 2, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-2, 8]/8 - S[4, -6]/8 - S[5, -5]/8 + S[-2, -3, -5]/4 + S[-2, -2, -6]/4 + S[-2, 7, 1]/4 + S[4, -5, 1]/4 + S[4, 1, -5]/4 + S[5, -4, 1]/4 - S[-2, -3, -4, 1]/2 - S[-2, -2, -5, 1]/2 - S[-2, -2, 1, -5]/2 - S[4, 1, -4, 1]/2 + S[-2, -2, 1, -4, 1]),
BS[3, 1, 4, 2] -> 32*(S[-10]/16 - S[-7, 3]/8 - S[-6, 4]/8 - S[-2, 8]/8 - S[4, -6]/8 + S[-6, 1, 3]/4 + S[-2, -2, -6]/4 + S[-2, 4, 4]/4 + S[-2, 5, 3]/4 + S[4, -3, 3]/4 + S[4, -2, 4]/4 - S[-2, -2, -3, 3]/2 - S[-2, -2, -2, 4]/2 - S[-2, 4, 1, 3]/2 - S[4, -2, 1, 3]/2 + S[-2, -2, -2, 1, 3]),
BS[3, 1, 3, 1, 2] -> 32*(S[-10]/16 - S[-6, 4]/8 - S[-2, 8]/8 - S[4, -6]/8 - S[8, -2]/8 + S[-6, -2, -2]/4 + S[-2, -6, -2]/4 + S[-2, -2, -6]/4 + S[-2, 4, 4]/4 + S[4, -2, 4]/4 + S[4, 4, -2]/4 - S[-2, -2, -2, 4]/2 - S[-2, -2, 4, -2]/2 - S[-2, 4, -2, -2]/2 - S[4, -2, -2, -2]/2 + S[-2, -2, -2, -2, -2]),
BS[3, 1, 3, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-6, 4]/8 - S[-2, 8]/8 - S[4, -6]/8 + S[-6, 3, 1]/4 + S[-2, -2, -6]/4 + S[-2, 4, 4]/4 + S[-2, 7, 1]/4 + S[4, -5, 1]/4 + S[4, -2, 4]/4 - S[-2, -2, -5, 1]/2 - S[-2, -2, -2, 4]/2 - S[-2, 4, 3, 1]/2 - S[4, -2, 3, 1]/2 + S[-2, -2, -2, 3, 1]),
BS[3, 1, 2, 1, 1, 2] -> 32*(S[-10]/16 - S[-2, 8]/8 - S[4, -6]/8 - S[7, -3]/8 - S[8, -2]/8 + S[-2, -6, -2]/4 + S[-2, -5, -3]/4 + S[-2, -2, -6]/4 + S[4, 3, -3]/4 + S[4, 4, -2]/4 + S[7, 1, -2]/4 - S[-2, -5, 1, -2]/2 - S[-2, -2, 3, -3]/2 - S[-2, -2, 4, -2]/2 - S[4, 3, 1, -2]/2 + S[-2, -2, 3, 1, -2]),
BS[3, 1, 2, 1, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-2, 8]/8 - S[4, -6]/8 - S[7, -3]/8 + S[-2, -5, -3]/4 + S[-2, -2, -6]/4 + S[-2, 7, 1]/4 + S[4, -5, 1]/4 + S[4, 3, -3]/4 + S[7, -2, 1]/4 - S[-2, -5, -2, 1]/2 - S[-2, -2, -5, 1]/2 - S[-2, -2, 3, -3]/2 - S[4, 3, -2, 1]/2 + S[-2, -2, 3, -2, 1]),
BS[3, 1, 2, 4] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[-2, 8]/8 - S[4, -6]/8 + S[-8, 1, 1]/4 + S[-2, -2, -6]/4 + S[-2, 6, 2]/4 + S[-2, 7, 1]/4 + S[4, -5, 1]/4 + S[4, -4, 2]/4 - S[-2, -2, -5, 1]/2 - S[-2, -2, -4, 2]/2 - S[-2, 6, 1, 1]/2 - S[4, -4, 1, 1]/2 + S[-2, -2, -4, 1, 1]),
BS[3, 5, 2] -> 32*(S[-10]/16 - S[-7, 3]/8 - S[-6, 4]/8 - S[-5, 5]/8 - S[-2, 8]/8 + S[-6, 1, 3]/4 + S[-5, 1, 4]/4 + S[-5, 2, 3]/4 + S[-2, 3, 5]/4 + S[-2, 4, 4]/4 + S[-2, 5, 3]/4 - S[-5, 1, 1, 3]/2 - S[-2, 3, 1, 4]/2 - S[-2, 3, 2, 3]/2 - S[-2, 4, 1, 3]/2 + S[-2, 3, 1, 1, 3]),
BS[3, 4, 1, 2] -> 32*(S[-10]/16 - S[-6, 4]/8 - S[-5, 5]/8 - S[-2, 8]/8 - S[8, -2]/8 + S[-6, -2, -2]/4 + S[-5, -3, -2]/4 + S[-5, 1, 4]/4 + S[-2, -6, -2]/4 + S[-2, 3, 5]/4 + S[-2, 4, 4]/4 - S[-5, 1, -2, -2]/2 - S[-2, 3, -3, -2]/2 - S[-2, 3, 1, 4]/2 - S[-2, 4, -2, -2]/2 + S[-2, 3, 1, -2, -2]),
BS[3, 4, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-6, 4]/8 - S[-5, 5]/8 - S[-2, 8]/8 + S[-6, 3, 1]/4 + S[-5, 1, 4]/4 + S[-5, 4, 1]/4 + S[-2, 3, 5]/4 + S[-2, 4, 4]/4 + S[-2, 7, 1]/4 - S[-5, 1, 3, 1]/2 - S[-2, 3, 1, 4]/2 - S[-2, 3, 4, 1]/2 - S[-2, 4, 3, 1]/2 + S[-2, 3, 1, 3, 1]),
BS[3, 3, 1, 1, 2] -> 32*(S[-10]/16 - S[-5, 5]/8 - S[-2, 8]/8 - S[7, -3]/8 - S[8, -2]/8 + S[-5, -3, -2]/4 + S[-5, -2, -3]/4 + S[-2, -6, -2]/4 + S[-2, -5, -3]/4 + S[-2, 3, 5]/4 + S[7, 1, -2]/4 - S[-5, -2, 1, -2]/2 - S[-2, -5, 1, -2]/2 - S[-2, 3, -3, -2]/2 - S[-2, 3, -2, -3]/2 + S[-2, 3, -2, 1, -2]),
BS[3, 3, 1, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-5, 5]/8 - S[-2, 8]/8 - S[7, -3]/8 + S[-5, -2, -3]/4 + S[-5, 4, 1]/4 + S[-2, -5, -3]/4 + S[-2, 3, 5]/4 + S[-2, 7, 1]/4 + S[7, -2, 1]/4 - S[-5, -2, -2, 1]/2 - S[-2, -5, -2, 1]/2 - S[-2, 3, -2, -3]/2 - S[-2, 3, 4, 1]/2 + S[-2, 3, -2, -2, 1]),
BS[3, 3, 4] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[-5, 5]/8 - S[-2, 8]/8 + S[-8, 1, 1]/4 + S[-5, 3, 2]/4 + S[-5, 4, 1]/4 + S[-2, 3, 5]/4 + S[-2, 6, 2]/4 + S[-2, 7, 1]/4 - S[-5, 3, 1, 1]/2 - S[-2, 3, 3, 2]/2 - S[-2, 3, 4, 1]/2 - S[-2, 6, 1, 1]/2 + S[-2, 3, 3, 1, 1]),
BS[3, 2, 1, 1, 1, 2] -> 32*(S[-10]/16 - S[-2, 8]/8 - S[6, -4]/8 - S[7, -3]/8 - S[8, -2]/8 + S[-2, -6, -2]/4 + S[-2, -5, -3]/4 + S[-2, -4, -4]/4 + S[6, 1, -3]/4 + S[6, 2, -2]/4 + S[7, 1, -2]/4 - S[-2, -5, 1, -2]/2 - S[-2, -4, 1, -3]/2 - S[-2, -4, 2, -2]/2 - S[6, 1, 1, -2]/2 + S[-2, -4, 1, 1, -2]),
BS[3, 2, 1, 1, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-2, 8]/8 - S[6, -4]/8 - S[7, -3]/8 + S[-2, -5, -3]/4 + S[-2, -4, -4]/4 + S[-2, 7, 1]/4 + S[6, -3, 1]/4 + S[6, 1, -3]/4 + S[7, -2, 1]/4 - S[-2, -5, -2, 1]/2 - S[-2, -4, -3, 1]/2 - S[-2, -4, 1, -3]/2 - S[6, 1, -2, 1]/2 + S[-2, -4, 1, -2, 1]),
BS[3, 2, 1, 4] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[-2, 8]/8 - S[6, -4]/8 + S[-8, 1, 1]/4 + S[-2, -4, -4]/4 + S[-2, 6, 2]/4 + S[-2, 7, 1]/4 + S[6, -3, 1]/4 + S[6, -2, 2]/4 - S[-2, -4, -3, 1]/2 - S[-2, -4, -2, 2]/2 - S[-2, 6, 1, 1]/2 - S[6, -2, 1, 1]/2 + S[-2, -4, -2, 1, 1]),
BS[3, 2, 5] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[-7, 3]/8 - S[-2, 8]/8 + S[-8, 1, 1]/4 + S[-7, 1, 2]/4 + S[-7, 2, 1]/4 + S[-2, 5, 3]/4 + S[-2, 6, 2]/4 + S[-2, 7, 1]/4 - S[-7, 1, 1, 1]/2 - S[-2, 5, 1, 2]/2 - S[-2, 5, 2, 1]/2 - S[-2, 6, 1, 1]/2 + S[-2, 5, 1, 1, 1]),
BS[2, 1, 1, 1, 1, 2, 2] -> 32*(S[-10]/16 - S[3, -7]/8 - S[4, -6]/8 - S[5, -5]/8 - S[6, -4]/8 + S[3, 1, -6]/4 + S[3, 2, -5]/4 + S[3, 3, -4]/4 + S[4, 1, -5]/4 + S[4, 2, -4]/4 + S[5, 1, -4]/4 - S[3, 1, 1, -5]/2 - S[3, 1, 2, -4]/2 - S[3, 2, 1, -4]/2 - S[4, 1, 1, -4]/2 + S[3, 1, 1, 1, -4]),
BS[2, 1, 1, 1, 3, 2] -> 32*(S[-10]/16 - S[-7, 3]/8 - S[3, -7]/8 - S[4, -6]/8 - S[5, -5]/8 + S[3, -4, 3]/4 + S[3, 1, -6]/4 + S[3, 2, -5]/4 + S[4, -3, 3]/4 + S[4, 1, -5]/4 + S[5, -2, 3]/4 - S[3, 1, -3, 3]/2 - S[3, 1, 1, -5]/2 - S[3, 2, -2, 3]/2 - S[4, 1, -2, 3]/2 + S[3, 1, 1, -2, 3]),
BS[2, 1, 1, 1, 2, 1, 2] -> 32*(S[-10]/16 - S[3, -7]/8 - S[4, -6]/8 - S[5, -5]/8 - S[8, -2]/8 + S[3, 1, -6]/4 + S[3, 2, -5]/4 + S[3, 5, -2]/4 + S[4, 1, -5]/4 + S[4, 4, -2]/4 + S[5, 3, -2]/4 - S[3, 1, 1, -5]/2 - S[3, 1, 4, -2]/2 - S[3, 2, 3, -2]/2 - S[4, 1, 3, -2]/2 + S[3, 1, 1, 3, -2]),
BS[2, 1, 1, 1, 2, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[3, -7]/8 - S[4, -6]/8 - S[5, -5]/8 + S[3, -6, 1]/4 + S[3, 1, -6]/4 + S[3, 2, -5]/4 + S[4, -5, 1]/4 + S[4, 1, -5]/4 + S[5, -4, 1]/4 - S[3, 1, -5, 1]/2 - S[3, 1, 1, -5]/2 - S[3, 2, -4, 1]/2 - S[4, 1, -4, 1]/2 + S[3, 1, 1, -4, 1]),
BS[2, 1, 1, 4, 2] -> 32*(S[-10]/16 - S[-7, 3]/8 - S[-6, 4]/8 - S[3, -7]/8 - S[4, -6]/8 + S[-6, 1, 3]/4 + S[3, -4, 3]/4 + S[3, -3, 4]/4 + S[3, 1, -6]/4 + S[4, -3, 3]/4 + S[4, -2, 4]/4 - S[3, -3, 1, 3]/2 - S[3, 1, -3, 3]/2 - S[3, 1, -2, 4]/2 - S[4, -2, 1, 3]/2 + S[3, 1, -2, 1, 3]),
BS[2, 1, 1, 3, 1, 2] -> 32*(S[-10]/16 - S[-6, 4]/8 - S[3, -7]/8 - S[4, -6]/8 - S[8, -2]/8 + S[-6, -2, -2]/4 + S[3, -3, 4]/4 + S[3, 1, -6]/4 + S[3, 5, -2]/4 + S[4, -2, 4]/4 + S[4, 4, -2]/4 - S[3, -3, -2, -2]/2 - S[3, 1, -2, 4]/2 - S[3, 1, 4, -2]/2 - S[4, -2, -2, -2]/2 + S[3, 1, -2, -2, -2]),
BS[2, 1, 1, 3, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-6, 4]/8 - S[3, -7]/8 - S[4, -6]/8 + S[-6, 3, 1]/4 + S[3, -6, 1]/4 + S[3, -3, 4]/4 + S[3, 1, -6]/4 + S[4, -5, 1]/4 + S[4, -2, 4]/4 - S[3, -3, 3, 1]/2 - S[3, 1, -5, 1]/2 - S[3, 1, -2, 4]/2 - S[4, -2, 3, 1]/2 + S[3, 1, -2, 3, 1]),
BS[2, 1, 1, 2, 1, 1, 2] -> 32*(S[-10]/16 - S[3, -7]/8 - S[4, -6]/8 - S[7, -3]/8 - S[8, -2]/8 + S[3, 1, -6]/4 + S[3, 4, -3]/4 + S[3, 5, -2]/4 + S[4, 3, -3]/4 + S[4, 4, -2]/4 + S[7, 1, -2]/4 - S[3, 1, 3, -3]/2 - S[3, 1, 4, -2]/2 - S[3, 4, 1, -2]/2 - S[4, 3, 1, -2]/2 + S[3, 1, 3, 1, -2]),
BS[2, 1, 1, 2, 1, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[3, -7]/8 - S[4, -6]/8 - S[7, -3]/8 + S[3, -6, 1]/4 + S[3, 1, -6]/4 + S[3, 4, -3]/4 + S[4, -5, 1]/4 + S[4, 3, -3]/4 + S[7, -2, 1]/4 - S[3, 1, -5, 1]/2 - S[3, 1, 3, -3]/2 - S[3, 4, -2, 1]/2 - S[4, 3, -2, 1]/2 + S[3, 1, 3, -2, 1]),
BS[2, 1, 1, 2, 4] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[3, -7]/8 - S[4, -6]/8 + S[-8, 1, 1]/4 + S[3, -6, 1]/4 + S[3, -5, 2]/4 + S[3, 1, -6]/4 + S[4, -5, 1]/4 + S[4, -4, 2]/4 - S[3, -5, 1, 1]/2 - S[3, 1, -5, 1]/2 - S[3, 1, -4, 2]/2 - S[4, -4, 1, 1]/2 + S[3, 1, -4, 1, 1]),
BS[2, 1, 5, 2] -> 32*(S[-10]/16 - S[-7, 3]/8 - S[-6, 4]/8 - S[-5, 5]/8 - S[3, -7]/8 + S[-6, 1, 3]/4 + S[-5, 1, 4]/4 + S[-5, 2, 3]/4 + S[3, -4, 3]/4 + S[3, -3, 4]/4 + S[3, -2, 5]/4 - S[-5, 1, 1, 3]/2 - S[3, -3, 1, 3]/2 - S[3, -2, 1, 4]/2 - S[3, -2, 2, 3]/2 + S[3, -2, 1, 1, 3]),
BS[2, 1, 4, 1, 2] -> 32*(S[-10]/16 - S[-6, 4]/8 - S[-5, 5]/8 - S[3, -7]/8 - S[8, -2]/8 + S[-6, -2, -2]/4 + S[-5, -3, -2]/4 + S[-5, 1, 4]/4 + S[3, -3, 4]/4 + S[3, -2, 5]/4 + S[3, 5, -2]/4 - S[-5, 1, -2, -2]/2 - S[3, -3, -2, -2]/2 - S[3, -2, -3, -2]/2 - S[3, -2, 1, 4]/2 + S[3, -2, 1, -2, -2]),
BS[2, 1, 4, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-6, 4]/8 - S[-5, 5]/8 - S[3, -7]/8 + S[-6, 3, 1]/4 + S[-5, 1, 4]/4 + S[-5, 4, 1]/4 + S[3, -6, 1]/4 + S[3, -3, 4]/4 + S[3, -2, 5]/4 - S[-5, 1, 3, 1]/2 - S[3, -3, 3, 1]/2 - S[3, -2, 1, 4]/2 - S[3, -2, 4, 1]/2 + S[3, -2, 1, 3, 1]),
BS[2, 1, 3, 1, 1, 2] -> 32*(S[-10]/16 - S[-5, 5]/8 - S[3, -7]/8 - S[7, -3]/8 - S[8, -2]/8 + S[-5, -3, -2]/4 + S[-5, -2, -3]/4 + S[3, -2, 5]/4 + S[3, 4, -3]/4 + S[3, 5, -2]/4 + S[7, 1, -2]/4 - S[-5, -2, 1, -2]/2 - S[3, -2, -3, -2]/2 - S[3, -2, -2, -3]/2 - S[3, 4, 1, -2]/2 + S[3, -2, -2, 1, -2]),
BS[2, 1, 3, 1, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-5, 5]/8 - S[3, -7]/8 - S[7, -3]/8 + S[-5, -2, -3]/4 + S[-5, 4, 1]/4 + S[3, -6, 1]/4 + S[3, -2, 5]/4 + S[3, 4, -3]/4 + S[7, -2, 1]/4 - S[-5, -2, -2, 1]/2 - S[3, -2, -2, -3]/2 - S[3, -2, 4, 1]/2 - S[3, 4, -2, 1]/2 + S[3, -2, -2, -2, 1]),
BS[2, 1, 3, 4] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[-5, 5]/8 - S[3, -7]/8 + S[-8, 1, 1]/4 + S[-5, 3, 2]/4 + S[-5, 4, 1]/4 + S[3, -6, 1]/4 + S[3, -5, 2]/4 + S[3, -2, 5]/4 - S[-5, 3, 1, 1]/2 - S[3, -5, 1, 1]/2 - S[3, -2, 3, 2]/2 - S[3, -2, 4, 1]/2 + S[3, -2, 3, 1, 1]),
BS[2, 1, 2, 1, 1, 1, 2] -> 32*(S[-10]/16 - S[3, -7]/8 - S[6, -4]/8 - S[7, -3]/8 - S[8, -2]/8 + S[3, 3, -4]/4 + S[3, 4, -3]/4 + S[3, 5, -2]/4 + S[6, 1, -3]/4 + S[6, 2, -2]/4 + S[7, 1, -2]/4 - S[3, 3, 1, -3]/2 - S[3, 3, 2, -2]/2 - S[3, 4, 1, -2]/2 - S[6, 1, 1, -2]/2 + S[3, 3, 1, 1, -2]),
BS[2, 1, 2, 1, 1, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[3, -7]/8 - S[6, -4]/8 - S[7, -3]/8 + S[3, -6, 1]/4 + S[3, 3, -4]/4 + S[3, 4, -3]/4 + S[6, -3, 1]/4 + S[6, 1, -3]/4 + S[7, -2, 1]/4 - S[3, 3, -3, 1]/2 - S[3, 3, 1, -3]/2 - S[3, 4, -2, 1]/2 - S[6, 1, -2, 1]/2 + S[3, 3, 1, -2, 1]),
BS[2, 1, 2, 1, 4] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[3, -7]/8 - S[6, -4]/8 + S[-8, 1, 1]/4 + S[3, -6, 1]/4 + S[3, -5, 2]/4 + S[3, 3, -4]/4 + S[6, -3, 1]/4 + S[6, -2, 2]/4 - S[3, -5, 1, 1]/2 - S[3, 3, -3, 1]/2 - S[3, 3, -2, 2]/2 - S[6, -2, 1, 1]/2 + S[3, 3, -2, 1, 1]),
BS[2, 1, 2, 5] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[-7, 3]/8 - S[3, -7]/8 + S[-8, 1, 1]/4 + S[-7, 1, 2]/4 + S[-7, 2, 1]/4 + S[3, -6, 1]/4 + S[3, -5, 2]/4 + S[3, -4, 3]/4 - S[-7, 1, 1, 1]/2 - S[3, -5, 1, 1]/2 - S[3, -4, 1, 2]/2 - S[3, -4, 2, 1]/2 + S[3, -4, 1, 1, 1]),
BS[2, 6, 2] -> 32*(S[-10]/16 - S[-7, 3]/8 - S[-6, 4]/8 - S[-5, 5]/8 - S[-4, 6]/8 + S[-6, 1, 3]/4 + S[-5, 1, 4]/4 + S[-5, 2, 3]/4 + S[-4, 1, 5]/4 + S[-4, 2, 4]/4 + S[-4, 3, 3]/4 - S[-5, 1, 1, 3]/2 - S[-4, 1, 1, 4]/2 - S[-4, 1, 2, 3]/2 - S[-4, 2, 1, 3]/2 + S[-4, 1, 1, 1, 3]),
BS[2, 5, 1, 2] -> 32*(S[-10]/16 - S[-6, 4]/8 - S[-5, 5]/8 - S[-4, 6]/8 - S[8, -2]/8 + S[-6, -2, -2]/4 + S[-5, -3, -2]/4 + S[-5, 1, 4]/4 + S[-4, -4, -2]/4 + S[-4, 1, 5]/4 + S[-4, 2, 4]/4 - S[-5, 1, -2, -2]/2 - S[-4, 1, -3, -2]/2 - S[-4, 1, 1, 4]/2 - S[-4, 2, -2, -2]/2 + S[-4, 1, 1, -2, -2]),
BS[2, 5, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-6, 4]/8 - S[-5, 5]/8 - S[-4, 6]/8 + S[-6, 3, 1]/4 + S[-5, 1, 4]/4 + S[-5, 4, 1]/4 + S[-4, 1, 5]/4 + S[-4, 2, 4]/4 + S[-4, 5, 1]/4 - S[-5, 1, 3, 1]/2 - S[-4, 1, 1, 4]/2 - S[-4, 1, 4, 1]/2 - S[-4, 2, 3, 1]/2 + S[-4, 1, 1, 3, 1]),
BS[2, 4, 1, 1, 2] -> 32*(S[-10]/16 - S[-5, 5]/8 - S[-4, 6]/8 - S[7, -3]/8 - S[8, -2]/8 + S[-5, -3, -2]/4 + S[-5, -2, -3]/4 + S[-4, -4, -2]/4 + S[-4, -3, -3]/4 + S[-4, 1, 5]/4 + S[7, 1, -2]/4 - S[-5, -2, 1, -2]/2 - S[-4, -3, 1, -2]/2 - S[-4, 1, -3, -2]/2 - S[-4, 1, -2, -3]/2 + S[-4, 1, -2, 1, -2]),
BS[2, 4, 1, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-5, 5]/8 - S[-4, 6]/8 - S[7, -3]/8 + S[-5, -2, -3]/4 + S[-5, 4, 1]/4 + S[-4, -3, -3]/4 + S[-4, 1, 5]/4 + S[-4, 5, 1]/4 + S[7, -2, 1]/4 - S[-5, -2, -2, 1]/2 - S[-4, -3, -2, 1]/2 - S[-4, 1, -2, -3]/2 - S[-4, 1, 4, 1]/2 + S[-4, 1, -2, -2, 1]),
BS[2, 4, 4] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[-5, 5]/8 - S[-4, 6]/8 + S[-8, 1, 1]/4 + S[-5, 3, 2]/4 + S[-5, 4, 1]/4 + S[-4, 1, 5]/4 + S[-4, 4, 2]/4 + S[-4, 5, 1]/4 - S[-5, 3, 1, 1]/2 - S[-4, 1, 3, 2]/2 - S[-4, 1, 4, 1]/2 - S[-4, 4, 1, 1]/2 + S[-4, 1, 3, 1, 1]),
BS[2, 3, 1, 1, 1, 2] -> 32*(S[-10]/16 - S[-4, 6]/8 - S[6, -4]/8 - S[7, -3]/8 - S[8, -2]/8 + S[-4, -4, -2]/4 + S[-4, -3, -3]/4 + S[-4, -2, -4]/4 + S[6, 1, -3]/4 + S[6, 2, -2]/4 + S[7, 1, -2]/4 - S[-4, -3, 1, -2]/2 - S[-4, -2, 1, -3]/2 - S[-4, -2, 2, -2]/2 - S[6, 1, 1, -2]/2 + S[-4, -2, 1, 1, -2]),
BS[2, 3, 1, 1, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-4, 6]/8 - S[6, -4]/8 - S[7, -3]/8 + S[-4, -3, -3]/4 + S[-4, -2, -4]/4 + S[-4, 5, 1]/4 + S[6, -3, 1]/4 + S[6, 1, -3]/4 + S[7, -2, 1]/4 - S[-4, -3, -2, 1]/2 - S[-4, -2, -3, 1]/2 - S[-4, -2, 1, -3]/2 - S[6, 1, -2, 1]/2 + S[-4, -2, 1, -2, 1]),
BS[2, 3, 1, 4] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[-4, 6]/8 - S[6, -4]/8 + S[-8, 1, 1]/4 + S[-4, -2, -4]/4 + S[-4, 4, 2]/4 + S[-4, 5, 1]/4 + S[6, -3, 1]/4 + S[6, -2, 2]/4 - S[-4, -2, -3, 1]/2 - S[-4, -2, -2, 2]/2 - S[-4, 4, 1, 1]/2 - S[6, -2, 1, 1]/2 + S[-4, -2, -2, 1, 1]),
BS[2, 3, 5] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[-7, 3]/8 - S[-4, 6]/8 + S[-8, 1, 1]/4 + S[-7, 1, 2]/4 + S[-7, 2, 1]/4 + S[-4, 3, 3]/4 + S[-4, 4, 2]/4 + S[-4, 5, 1]/4 - S[-7, 1, 1, 1]/2 - S[-4, 3, 1, 2]/2 - S[-4, 3, 2, 1]/2 - S[-4, 4, 1, 1]/2 + S[-4, 3, 1, 1, 1]),
BS[2, 2, 1, 1, 1, 1, 2] -> 32*(S[-10]/16 - S[5, -5]/8 - S[6, -4]/8 - S[7, -3]/8 - S[8, -2]/8 + S[5, 1, -4]/4 + S[5, 2, -3]/4 + S[5, 3, -2]/4 + S[6, 1, -3]/4 + S[6, 2, -2]/4 + S[7, 1, -2]/4 - S[5, 1, 1, -3]/2 - S[5, 1, 2, -2]/2 - S[5, 2, 1, -2]/2 - S[6, 1, 1, -2]/2 + S[5, 1, 1, 1, -2]),
BS[2, 2, 1, 1, 1, 3] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[5, -5]/8 - S[6, -4]/8 - S[7, -3]/8 + S[5, -4, 1]/4 + S[5, 1, -4]/4 + S[5, 2, -3]/4 + S[6, -3, 1]/4 + S[6, 1, -3]/4 + S[7, -2, 1]/4 - S[5, 1, -3, 1]/2 - S[5, 1, 1, -3]/2 - S[5, 2, -2, 1]/2 - S[6, 1, -2, 1]/2 + S[5, 1, 1, -2, 1]),
BS[2, 2, 1, 1, 4] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[5, -5]/8 - S[6, -4]/8 + S[-8, 1, 1]/4 + S[5, -4, 1]/4 + S[5, -3, 2]/4 + S[5, 1, -4]/4 + S[6, -3, 1]/4 + S[6, -2, 2]/4 - S[5, -3, 1, 1]/2 - S[5, 1, -3, 1]/2 - S[5, 1, -2, 2]/2 - S[6, -2, 1, 1]/2 + S[5, 1, -2, 1, 1]),
BS[2, 2, 1, 5] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[-7, 3]/8 - S[5, -5]/8 + S[-8, 1, 1]/4 + S[-7, 1, 2]/4 + S[-7, 2, 1]/4 + S[5, -4, 1]/4 + S[5, -3, 2]/4 + S[5, -2, 3]/4 - S[-7, 1, 1, 1]/2 - S[5, -3, 1, 1]/2 - S[5, -2, 1, 2]/2 - S[5, -2, 2, 1]/2 + S[5, -2, 1, 1, 1]),
BS[2, 2, 6] -> 32*(S[-10]/16 - S[-9, 1]/8 - S[-8, 2]/8 - S[-7, 3]/8 - S[-6, 4]/8 + S[-8, 1, 1]/4 + S[-7, 1, 2]/4 + S[-7, 2, 1]/4 + S[-6, 1, 3]/4 + S[-6, 2, 2]/4 + S[-6, 3, 1]/4 - S[-7, 1, 1, 1]/2 - S[-6, 1, 1, 2]/2 - S[-6, 1, 2, 1]/2 - S[-6, 2, 1, 1]/2 + S[-6, 1, 1, 1, 1]),
BS[1, 1, 1, 1, 1, 2, 2, 1] -> -64*(-S[10]/32 + S[1, 9]/16 + S[2, 8]/16 + S[3, 7]/16 + S[4, 6]/16 + S[5, 5]/16 - S[1, 1, 8]/8 - S[1, 2, 7]/8 - S[1, 3, 6]/8 - S[1, 4, 5]/8 - S[2, 1, 7]/8 - S[2, 2, 6]/8 - S[2, 3, 5]/8 - S[3, 1, 6]/8 - S[3, 2, 5]/8 - S[4, 1, 5]/8 + S[1, 1, 1, 7]/4 + S[1, 1, 2, 6]/4 + S[1, 1, 3, 5]/4 + S[1, 2, 1, 6]/4 + S[1, 2, 2, 5]/4 + S[1, 3, 1, 5]/4 + S[2, 1, 1, 6]/4 + S[2, 1, 2, 5]/4 + S[2, 2, 1, 5]/4 + S[3, 1, 1, 5]/4 - S[1, 1, 1, 1, 6]/2 - S[1, 1, 1, 2, 5]/2 - S[1, 1, 2, 1, 5]/2 - S[1, 2, 1, 1, 5]/2 - S[2, 1, 1, 1, 5]/2 + S[1, 1, 1, 1, 1, 5]),
BS[1, 1, 1, 1, 3, 2, 1] -> -64*(-S[10]/32 + S[-6, -4]/16 + S[1, 9]/16 + S[2, 8]/16 + S[3, 7]/16 + S[4, 6]/16 - S[1, -5, -4]/8 - S[1, 1, 8]/8 - S[1, 2, 7]/8 - S[1, 3, 6]/8 - S[2, -4, -4]/8 - S[2, 1, 7]/8 - S[2, 2, 6]/8 - S[3, -3, -4]/8 - S[3, 1, 6]/8 - S[4, -2, -4]/8 + S[1, 1, -4, -4]/4 + S[1, 1, 1, 7]/4 + S[1, 1, 2, 6]/4 + S[1, 2, -3, -4]/4 + S[1, 2, 1, 6]/4 + S[1, 3, -2, -4]/4 + S[2, 1, -3, -4]/4 + S[2, 1, 1, 6]/4 + S[2, 2, -2, -4]/4 + S[3, 1, -2, -4]/4 - S[1, 1, 1, -3, -4]/2 - S[1, 1, 1, 1, 6]/2 - S[1, 1, 2, -2, -4]/2 - S[1, 2, 1, -2, -4]/2 - S[2, 1, 1, -2, -4]/2 + S[1, 1, 1, 1, -2, -4]),
BS[1, 1, 1, 1, 2, 1, 2, 1] -> -64*(-S[10]/32 + S[1, 9]/16 + S[2, 8]/16 + S[3, 7]/16 + S[4, 6]/16 + S[7, 3]/16 - S[1, 1, 8]/8 - S[1, 2, 7]/8 - S[1, 3, 6]/8 - S[1, 6, 3]/8 - S[2, 1, 7]/8 - S[2, 2, 6]/8 - S[2, 5, 3]/8 - S[3, 1, 6]/8 - S[3, 4, 3]/8 - S[4, 3, 3]/8 + S[1, 1, 1, 7]/4 + S[1, 1, 2, 6]/4 + S[1, 1, 5, 3]/4 + S[1, 2, 1, 6]/4 + S[1, 2, 4, 3]/4 + S[1, 3, 3, 3]/4 + S[2, 1, 1, 6]/4 + S[2, 1, 4, 3]/4 + S[2, 2, 3, 3]/4 + S[3, 1, 3, 3]/4 - S[1, 1, 1, 1, 6]/2 - S[1, 1, 1, 4, 3]/2 - S[1, 1, 2, 3, 3]/2 - S[1, 2, 1, 3, 3]/2 - S[2, 1, 1, 3, 3]/2 + S[1, 1, 1, 1, 3, 3]),
BS[1, 1, 1, 1, 2, 3, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[1, 9]/16 + S[2, 8]/16 + S[3, 7]/16 + S[4, 6]/16 - S[1, -7, -2]/8 - S[1, 1, 8]/8 - S[1, 2, 7]/8 - S[1, 3, 6]/8 - S[2, -6, -2]/8 - S[2, 1, 7]/8 - S[2, 2, 6]/8 - S[3, -5, -2]/8 - S[3, 1, 6]/8 - S[4, -4, -2]/8 + S[1, 1, -6, -2]/4 + S[1, 1, 1, 7]/4 + S[1, 1, 2, 6]/4 + S[1, 2, -5, -2]/4 + S[1, 2, 1, 6]/4 + S[1, 3, -4, -2]/4 + S[2, 1, -5, -2]/4 + S[2, 1, 1, 6]/4 + S[2, 2, -4, -2]/4 + S[3, 1, -4, -2]/4 - S[1, 1, 1, -5, -2]/2 - S[1, 1, 1, 1, 6]/2 - S[1, 1, 2, -4, -2]/2 - S[1, 2, 1, -4, -2]/2 - S[2, 1, 1, -4, -2]/2 + S[1, 1, 1, 1, -4, -2]),
BS[1, 1, 1, 1, 2, 2, 1, 1] -> -64*(-S[10]/32 + S[1, 9]/16 + S[2, 8]/16 + S[3, 7]/16 + S[4, 6]/16 + S[9, 1]/16 - S[1, 1, 8]/8 - S[1, 2, 7]/8 - S[1, 3, 6]/8 - S[1, 8, 1]/8 - S[2, 1, 7]/8 - S[2, 2, 6]/8 - S[2, 7, 1]/8 - S[3, 1, 6]/8 - S[3, 6, 1]/8 - S[4, 5, 1]/8 + S[1, 1, 1, 7]/4 + S[1, 1, 2, 6]/4 + S[1, 1, 7, 1]/4 + S[1, 2, 1, 6]/4 + S[1, 2, 6, 1]/4 + S[1, 3, 5, 1]/4 + S[2, 1, 1, 6]/4 + S[2, 1, 6, 1]/4 + S[2, 2, 5, 1]/4 + S[3, 1, 5, 1]/4 - S[1, 1, 1, 1, 6]/2 - S[1, 1, 1, 6, 1]/2 - S[1, 1, 2, 5, 1]/2 - S[1, 2, 1, 5, 1]/2 - S[2, 1, 1, 5, 1]/2 + S[1, 1, 1, 1, 5, 1]),
BS[1, 1, 1, 4, 2, 1] -> -64*(-S[10]/32 + S[-6, -4]/16 + S[-5, -5]/16 + S[1, 9]/16 + S[2, 8]/16 + S[3, 7]/16 - S[-5, 1, -4]/8 - S[1, -5, -4]/8 - S[1, -4, -5]/8 - S[1, 1, 8]/8 - S[1, 2, 7]/8 - S[2, -4, -4]/8 - S[2, -3, -5]/8 - S[2, 1, 7]/8 - S[3, -3, -4]/8 - S[3, -2, -5]/8 + S[1, -4, 1, -4]/4 + S[1, 1, -4, -4]/4 + S[1, 1, -3, -5]/4 + S[1, 1, 1, 7]/4 + S[1, 2, -3, -4]/4 + S[1, 2, -2, -5]/4 + S[2, -3, 1, -4]/4 + S[2, 1, -3, -4]/4 + S[2, 1, -2, -5]/4 + S[3, -2, 1, -4]/4 - S[1, 1, -3, 1, -4]/2 - S[1, 1, 1, -3, -4]/2 - S[1, 1, 1, -2, -5]/2 - S[1, 2, -2, 1, -4]/2 - S[2, 1, -2, 1, -4]/2 + S[1, 1, 1, -2, 1, -4]),
BS[1, 1, 1, 3, 1, 2, 1] -> -64*(-S[10]/32 + S[-5, -5]/16 + S[1, 9]/16 + S[2, 8]/16 + S[3, 7]/16 + S[7, 3]/16 - S[-5, -2, 3]/8 - S[1, -4, -5]/8 - S[1, 1, 8]/8 - S[1, 2, 7]/8 - S[1, 6, 3]/8 - S[2, -3, -5]/8 - S[2, 1, 7]/8 - S[2, 5, 3]/8 - S[3, -2, -5]/8 - S[3, 4, 3]/8 + S[1, -4, -2, 3]/4 + S[1, 1, -3, -5]/4 + S[1, 1, 1, 7]/4 + S[1, 1, 5, 3]/4 + S[1, 2, -2, -5]/4 + S[1, 2, 4, 3]/4 + S[2, -3, -2, 3]/4 + S[2, 1, -2, -5]/4 + S[2, 1, 4, 3]/4 + S[3, -2, -2, 3]/4 - S[1, 1, -3, -2, 3]/2 - S[1, 1, 1, -2, -5]/2 - S[1, 1, 1, 4, 3]/2 - S[1, 2, -2, -2, 3]/2 - S[2, 1, -2, -2, 3]/2 + S[1, 1, 1, -2, -2, 3]),
BS[1, 1, 1, 3, 3, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-5, -5]/16 + S[1, 9]/16 + S[2, 8]/16 + S[3, 7]/16 - S[-5, 3, -2]/8 - S[1, -7, -2]/8 - S[1, -4, -5]/8 - S[1, 1, 8]/8 - S[1, 2, 7]/8 - S[2, -6, -2]/8 - S[2, -3, -5]/8 - S[2, 1, 7]/8 - S[3, -5, -2]/8 - S[3, -2, -5]/8 + S[1, -4, 3, -2]/4 + S[1, 1, -6, -2]/4 + S[1, 1, -3, -5]/4 + S[1, 1, 1, 7]/4 + S[1, 2, -5, -2]/4 + S[1, 2, -2, -5]/4 + S[2, -3, 3, -2]/4 + S[2, 1, -5, -2]/4 + S[2, 1, -2, -5]/4 + S[3, -2, 3, -2]/4 - S[1, 1, -3, 3, -2]/2 - S[1, 1, 1, -5, -2]/2 - S[1, 1, 1, -2, -5]/2 - S[1, 2, -2, 3, -2]/2 - S[2, 1, -2, 3, -2]/2 + S[1, 1, 1, -2, 3, -2]),
BS[1, 1, 1, 3, 2, 1, 1] -> -64*(-S[10]/32 + S[-5, -5]/16 + S[1, 9]/16 + S[2, 8]/16 + S[3, 7]/16 + S[9, 1]/16 - S[-5, -4, 1]/8 - S[1, -4, -5]/8 - S[1, 1, 8]/8 - S[1, 2, 7]/8 - S[1, 8, 1]/8 - S[2, -3, -5]/8 - S[2, 1, 7]/8 - S[2, 7, 1]/8 - S[3, -2, -5]/8 - S[3, 6, 1]/8 + S[1, -4, -4, 1]/4 + S[1, 1, -3, -5]/4 + S[1, 1, 1, 7]/4 + S[1, 1, 7, 1]/4 + S[1, 2, -2, -5]/4 + S[1, 2, 6, 1]/4 + S[2, -3, -4, 1]/4 + S[2, 1, -2, -5]/4 + S[2, 1, 6, 1]/4 + S[3, -2, -4, 1]/4 - S[1, 1, -3, -4, 1]/2 - S[1, 1, 1, -2, -5]/2 - S[1, 1, 1, 6, 1]/2 - S[1, 2, -2, -4, 1]/2 - S[2, 1, -2, -4, 1]/2 + S[1, 1, 1, -2, -4, 1]),
BS[1, 1, 1, 2, 1, 1, 2, 1] -> -64*(-S[10]/32 + S[1, 9]/16 + S[2, 8]/16 + S[3, 7]/16 + S[6, 4]/16 + S[7, 3]/16 - S[1, 1, 8]/8 - S[1, 2, 7]/8 - S[1, 5, 4]/8 - S[1, 6, 3]/8 - S[2, 1, 7]/8 - S[2, 4, 4]/8 - S[2, 5, 3]/8 - S[3, 3, 4]/8 - S[3, 4, 3]/8 - S[6, 1, 3]/8 + S[1, 1, 1, 7]/4 + S[1, 1, 4, 4]/4 + S[1, 1, 5, 3]/4 + S[1, 2, 3, 4]/4 + S[1, 2, 4, 3]/4 + S[1, 5, 1, 3]/4 + S[2, 1, 3, 4]/4 + S[2, 1, 4, 3]/4 + S[2, 4, 1, 3]/4 + S[3, 3, 1, 3]/4 - S[1, 1, 1, 3, 4]/2 - S[1, 1, 1, 4, 3]/2 - S[1, 1, 4, 1, 3]/2 - S[1, 2, 3, 1, 3]/2 - S[2, 1, 3, 1, 3]/2 + S[1, 1, 1, 3, 1, 3]),
BS[1, 1, 1, 2, 1, 3, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[1, 9]/16 + S[2, 8]/16 + S[3, 7]/16 + S[6, 4]/16 - S[1, -7, -2]/8 - S[1, 1, 8]/8 - S[1, 2, 7]/8 - S[1, 5, 4]/8 - S[2, -6, -2]/8 - S[2, 1, 7]/8 - S[2, 4, 4]/8 - S[3, -5, -2]/8 - S[3, 3, 4]/8 - S[6, -2, -2]/8 + S[1, 1, -6, -2]/4 + S[1, 1, 1, 7]/4 + S[1, 1, 4, 4]/4 + S[1, 2, -5, -2]/4 + S[1, 2, 3, 4]/4 + S[1, 5, -2, -2]/4 + S[2, 1, -5, -2]/4 + S[2, 1, 3, 4]/4 + S[2, 4, -2, -2]/4 + S[3, 3, -2, -2]/4 - S[1, 1, 1, -5, -2]/2 - S[1, 1, 1, 3, 4]/2 - S[1, 1, 4, -2, -2]/2 - S[1, 2, 3, -2, -2]/2 - S[2, 1, 3, -2, -2]/2 + S[1, 1, 1, 3, -2, -2]),
BS[1, 1, 1, 2, 1, 2, 1, 1] -> -64*(-S[10]/32 + S[1, 9]/16 + S[2, 8]/16 + S[3, 7]/16 + S[6, 4]/16 + S[9, 1]/16 - S[1, 1, 8]/8 - S[1, 2, 7]/8 - S[1, 5, 4]/8 - S[1, 8, 1]/8 - S[2, 1, 7]/8 - S[2, 4, 4]/8 - S[2, 7, 1]/8 - S[3, 3, 4]/8 - S[3, 6, 1]/8 - S[6, 3, 1]/8 + S[1, 1, 1, 7]/4 + S[1, 1, 4, 4]/4 + S[1, 1, 7, 1]/4 + S[1, 2, 3, 4]/4 + S[1, 2, 6, 1]/4 + S[1, 5, 3, 1]/4 + S[2, 1, 3, 4]/4 + S[2, 1, 6, 1]/4 + S[2, 4, 3, 1]/4 + S[3, 3, 3, 1]/4 - S[1, 1, 1, 3, 4]/2 - S[1, 1, 1, 6, 1]/2 - S[1, 1, 4, 3, 1]/2 - S[1, 2, 3, 3, 1]/2 - S[2, 1, 3, 3, 1]/2 + S[1, 1, 1, 3, 3, 1]),
BS[1, 1, 1, 2, 4, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-7, -3]/16 + S[1, 9]/16 + S[2, 8]/16 + S[3, 7]/16 - S[-7, 1, -2]/8 - S[1, -7, -2]/8 - S[1, -6, -3]/8 - S[1, 1, 8]/8 - S[1, 2, 7]/8 - S[2, -6, -2]/8 - S[2, -5, -3]/8 - S[2, 1, 7]/8 - S[3, -5, -2]/8 - S[3, -4, -3]/8 + S[1, -6, 1, -2]/4 + S[1, 1, -6, -2]/4 + S[1, 1, -5, -3]/4 + S[1, 1, 1, 7]/4 + S[1, 2, -5, -2]/4 + S[1, 2, -4, -3]/4 + S[2, -5, 1, -2]/4 + S[2, 1, -5, -2]/4 + S[2, 1, -4, -3]/4 + S[3, -4, 1, -2]/4 - S[1, 1, -5, 1, -2]/2 - S[1, 1, 1, -5, -2]/2 - S[1, 1, 1, -4, -3]/2 - S[1, 2, -4, 1, -2]/2 - S[2, 1, -4, 1, -2]/2 + S[1, 1, 1, -4, 1, -2]),
BS[1, 1, 1, 2, 3, 1, 1] -> -64*(-S[10]/32 + S[-7, -3]/16 + S[1, 9]/16 + S[2, 8]/16 + S[3, 7]/16 + S[9, 1]/16 - S[-7, -2, 1]/8 - S[1, -6, -3]/8 - S[1, 1, 8]/8 - S[1, 2, 7]/8 - S[1, 8, 1]/8 - S[2, -5, -3]/8 - S[2, 1, 7]/8 - S[2, 7, 1]/8 - S[3, -4, -3]/8 - S[3, 6, 1]/8 + S[1, -6, -2, 1]/4 + S[1, 1, -5, -3]/4 + S[1, 1, 1, 7]/4 + S[1, 1, 7, 1]/4 + S[1, 2, -4, -3]/4 + S[1, 2, 6, 1]/4 + S[2, -5, -2, 1]/4 + S[2, 1, -4, -3]/4 + S[2, 1, 6, 1]/4 + S[3, -4, -2, 1]/4 - S[1, 1, -5, -2, 1]/2 - S[1, 1, 1, -4, -3]/2 - S[1, 1, 1, 6, 1]/2 - S[1, 2, -4, -2, 1]/2 - S[2, 1, -4, -2, 1]/2 + S[1, 1, 1, -4, -2, 1]),
BS[1, 1, 1, 2, 2, 1, 1, 1] -> -64*(-S[10]/32 + S[1, 9]/16 + S[2, 8]/16 + S[3, 7]/16 + S[8, 2]/16 + S[9, 1]/16 - S[1, 1, 8]/8 - S[1, 2, 7]/8 - S[1, 7, 2]/8 - S[1, 8, 1]/8 - S[2, 1, 7]/8 - S[2, 6, 2]/8 - S[2, 7, 1]/8 - S[3, 5, 2]/8 - S[3, 6, 1]/8 - S[8, 1, 1]/8 + S[1, 1, 1, 7]/4 + S[1, 1, 6, 2]/4 + S[1, 1, 7, 1]/4 + S[1, 2, 5, 2]/4 + S[1, 2, 6, 1]/4 + S[1, 7, 1, 1]/4 + S[2, 1, 5, 2]/4 + S[2, 1, 6, 1]/4 + S[2, 6, 1, 1]/4 + S[3, 5, 1, 1]/4 - S[1, 1, 1, 5, 2]/2 - S[1, 1, 1, 6, 1]/2 - S[1, 1, 6, 1, 1]/2 - S[1, 2, 5, 1, 1]/2 - S[2, 1, 5, 1, 1]/2 + S[1, 1, 1, 5, 1, 1]),
BS[1, 1, 5, 2, 1] -> -64*(-S[10]/32 + S[-6, -4]/16 + S[-5, -5]/16 + S[-4, -6]/16 + S[1, 9]/16 + S[2, 8]/16 - S[-5, 1, -4]/8 - S[-4, 1, -5]/8 - S[-4, 2, -4]/8 - S[1, -5, -4]/8 - S[1, -4, -5]/8 - S[1, -3, -6]/8 - S[1, 1, 8]/8 - S[2, -4, -4]/8 - S[2, -3, -5]/8 - S[2, -2, -6]/8 + S[-4, 1, 1, -4]/4 + S[1, -4, 1, -4]/4 + S[1, -3, 1, -5]/4 + S[1, -3, 2, -4]/4 + S[1, 1, -4, -4]/4 + S[1, 1, -3, -5]/4 + S[1, 1, -2, -6]/4 + S[2, -3, 1, -4]/4 + S[2, -2, 1, -5]/4 + S[2, -2, 2, -4]/4 - S[1, -3, 1, 1, -4]/2 - S[1, 1, -3, 1, -4]/2 - S[1, 1, -2, 1, -5]/2 - S[1, 1, -2, 2, -4]/2 - S[2, -2, 1, 1, -4]/2 + S[1, 1, -2, 1, 1, -4]),
BS[1, 1, 4, 1, 2, 1] -> -64*(-S[10]/32 + S[-5, -5]/16 + S[-4, -6]/16 + S[1, 9]/16 + S[2, 8]/16 + S[7, 3]/16 - S[-5, -2, 3]/8 - S[-4, -3, 3]/8 - S[-4, 1, -5]/8 - S[1, -4, -5]/8 - S[1, -3, -6]/8 - S[1, 1, 8]/8 - S[1, 6, 3]/8 - S[2, -3, -5]/8 - S[2, -2, -6]/8 - S[2, 5, 3]/8 + S[-4, 1, -2, 3]/4 + S[1, -4, -2, 3]/4 + S[1, -3, -3, 3]/4 + S[1, -3, 1, -5]/4 + S[1, 1, -3, -5]/4 + S[1, 1, -2, -6]/4 + S[1, 1, 5, 3]/4 + S[2, -3, -2, 3]/4 + S[2, -2, -3, 3]/4 + S[2, -2, 1, -5]/4 - S[1, -3, 1, -2, 3]/2 - S[1, 1, -3, -2, 3]/2 - S[1, 1, -2, -3, 3]/2 - S[1, 1, -2, 1, -5]/2 - S[2, -2, 1, -2, 3]/2 + S[1, 1, -2, 1, -2, 3]),
BS[1, 1, 4, 3, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-5, -5]/16 + S[-4, -6]/16 + S[1, 9]/16 + S[2, 8]/16 - S[-5, 3, -2]/8 - S[-4, 1, -5]/8 - S[-4, 4, -2]/8 - S[1, -7, -2]/8 - S[1, -4, -5]/8 - S[1, -3, -6]/8 - S[1, 1, 8]/8 - S[2, -6, -2]/8 - S[2, -3, -5]/8 - S[2, -2, -6]/8 + S[-4, 1, 3, -2]/4 + S[1, -4, 3, -2]/4 + S[1, -3, 1, -5]/4 + S[1, -3, 4, -2]/4 + S[1, 1, -6, -2]/4 + S[1, 1, -3, -5]/4 + S[1, 1, -2, -6]/4 + S[2, -3, 3, -2]/4 + S[2, -2, 1, -5]/4 + S[2, -2, 4, -2]/4 - S[1, -3, 1, 3, -2]/2 - S[1, 1, -3, 3, -2]/2 - S[1, 1, -2, 1, -5]/2 - S[1, 1, -2, 4, -2]/2 - S[2, -2, 1, 3, -2]/2 + S[1, 1, -2, 1, 3, -2]),
BS[1, 1, 4, 2, 1, 1] -> -64*(-S[10]/32 + S[-5, -5]/16 + S[-4, -6]/16 + S[1, 9]/16 + S[2, 8]/16 + S[9, 1]/16 - S[-5, -4, 1]/8 - S[-4, -5, 1]/8 - S[-4, 1, -5]/8 - S[1, -4, -5]/8 - S[1, -3, -6]/8 - S[1, 1, 8]/8 - S[1, 8, 1]/8 - S[2, -3, -5]/8 - S[2, -2, -6]/8 - S[2, 7, 1]/8 + S[-4, 1, -4, 1]/4 + S[1, -4, -4, 1]/4 + S[1, -3, -5, 1]/4 + S[1, -3, 1, -5]/4 + S[1, 1, -3, -5]/4 + S[1, 1, -2, -6]/4 + S[1, 1, 7, 1]/4 + S[2, -3, -4, 1]/4 + S[2, -2, -5, 1]/4 + S[2, -2, 1, -5]/4 - S[1, -3, 1, -4, 1]/2 - S[1, 1, -3, -4, 1]/2 - S[1, 1, -2, -5, 1]/2 - S[1, 1, -2, 1, -5]/2 - S[2, -2, 1, -4, 1]/2 + S[1, 1, -2, 1, -4, 1]),
BS[1, 1, 3, 1, 1, 2, 1] -> -64*(-S[10]/32 + S[-4, -6]/16 + S[1, 9]/16 + S[2, 8]/16 + S[6, 4]/16 + S[7, 3]/16 - S[-4, -3, 3]/8 - S[-4, -2, 4]/8 - S[1, -3, -6]/8 - S[1, 1, 8]/8 - S[1, 5, 4]/8 - S[1, 6, 3]/8 - S[2, -2, -6]/8 - S[2, 4, 4]/8 - S[2, 5, 3]/8 - S[6, 1, 3]/8 + S[-4, -2, 1, 3]/4 + S[1, -3, -3, 3]/4 + S[1, -3, -2, 4]/4 + S[1, 1, -2, -6]/4 + S[1, 1, 4, 4]/4 + S[1, 1, 5, 3]/4 + S[1, 5, 1, 3]/4 + S[2, -2, -3, 3]/4 + S[2, -2, -2, 4]/4 + S[2, 4, 1, 3]/4 - S[1, -3, -2, 1, 3]/2 - S[1, 1, -2, -3, 3]/2 - S[1, 1, -2, -2, 4]/2 - S[1, 1, 4, 1, 3]/2 - S[2, -2, -2, 1, 3]/2 + S[1, 1, -2, -2, 1, 3]),
BS[1, 1, 3, 1, 3, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-4, -6]/16 + S[1, 9]/16 + S[2, 8]/16 + S[6, 4]/16 - S[-4, -2, 4]/8 - S[-4, 4, -2]/8 - S[1, -7, -2]/8 - S[1, -3, -6]/8 - S[1, 1, 8]/8 - S[1, 5, 4]/8 - S[2, -6, -2]/8 - S[2, -2, -6]/8 - S[2, 4, 4]/8 - S[6, -2, -2]/8 + S[-4, -2, -2, -2]/4 + S[1, -3, -2, 4]/4 + S[1, -3, 4, -2]/4 + S[1, 1, -6, -2]/4 + S[1, 1, -2, -6]/4 + S[1, 1, 4, 4]/4 + S[1, 5, -2, -2]/4 + S[2, -2, -2, 4]/4 + S[2, -2, 4, -2]/4 + S[2, 4, -2, -2]/4 - S[1, -3, -2, -2, -2]/2 - S[1, 1, -2, -2, 4]/2 - S[1, 1, -2, 4, -2]/2 - S[1, 1, 4, -2, -2]/2 - S[2, -2, -2, -2, -2]/2 + S[1, 1, -2, -2, -2, -2]),
BS[1, 1, 3, 1, 2, 1, 1] -> -64*(-S[10]/32 + S[-4, -6]/16 + S[1, 9]/16 + S[2, 8]/16 + S[6, 4]/16 + S[9, 1]/16 - S[-4, -5, 1]/8 - S[-4, -2, 4]/8 - S[1, -3, -6]/8 - S[1, 1, 8]/8 - S[1, 5, 4]/8 - S[1, 8, 1]/8 - S[2, -2, -6]/8 - S[2, 4, 4]/8 - S[2, 7, 1]/8 - S[6, 3, 1]/8 + S[-4, -2, 3, 1]/4 + S[1, -3, -5, 1]/4 + S[1, -3, -2, 4]/4 + S[1, 1, -2, -6]/4 + S[1, 1, 4, 4]/4 + S[1, 1, 7, 1]/4 + S[1, 5, 3, 1]/4 + S[2, -2, -5, 1]/4 + S[2, -2, -2, 4]/4 + S[2, 4, 3, 1]/4 - S[1, -3, -2, 3, 1]/2 - S[1, 1, -2, -5, 1]/2 - S[1, 1, -2, -2, 4]/2 - S[1, 1, 4, 3, 1]/2 - S[2, -2, -2, 3, 1]/2 + S[1, 1, -2, -2, 3, 1]),
BS[1, 1, 3, 4, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-7, -3]/16 + S[-4, -6]/16 + S[1, 9]/16 + S[2, 8]/16 - S[-7, 1, -2]/8 - S[-4, 3, -3]/8 - S[-4, 4, -2]/8 - S[1, -7, -2]/8 - S[1, -6, -3]/8 - S[1, -3, -6]/8 - S[1, 1, 8]/8 - S[2, -6, -2]/8 - S[2, -5, -3]/8 - S[2, -2, -6]/8 + S[-4, 3, 1, -2]/4 + S[1, -6, 1, -2]/4 + S[1, -3, 3, -3]/4 + S[1, -3, 4, -2]/4 + S[1, 1, -6, -2]/4 + S[1, 1, -5, -3]/4 + S[1, 1, -2, -6]/4 + S[2, -5, 1, -2]/4 + S[2, -2, 3, -3]/4 + S[2, -2, 4, -2]/4 - S[1, -3, 3, 1, -2]/2 - S[1, 1, -5, 1, -2]/2 - S[1, 1, -2, 3, -3]/2 - S[1, 1, -2, 4, -2]/2 - S[2, -2, 3, 1, -2]/2 + S[1, 1, -2, 3, 1, -2]),
BS[1, 1, 3, 3, 1, 1] -> -64*(-S[10]/32 + S[-7, -3]/16 + S[-4, -6]/16 + S[1, 9]/16 + S[2, 8]/16 + S[9, 1]/16 - S[-7, -2, 1]/8 - S[-4, -5, 1]/8 - S[-4, 3, -3]/8 - S[1, -6, -3]/8 - S[1, -3, -6]/8 - S[1, 1, 8]/8 - S[1, 8, 1]/8 - S[2, -5, -3]/8 - S[2, -2, -6]/8 - S[2, 7, 1]/8 + S[-4, 3, -2, 1]/4 + S[1, -6, -2, 1]/4 + S[1, -3, -5, 1]/4 + S[1, -3, 3, -3]/4 + S[1, 1, -5, -3]/4 + S[1, 1, -2, -6]/4 + S[1, 1, 7, 1]/4 + S[2, -5, -2, 1]/4 + S[2, -2, -5, 1]/4 + S[2, -2, 3, -3]/4 - S[1, -3, 3, -2, 1]/2 - S[1, 1, -5, -2, 1]/2 - S[1, 1, -2, -5, 1]/2 - S[1, 1, -2, 3, -3]/2 - S[2, -2, 3, -2, 1]/2 + S[1, 1, -2, 3, -2, 1]),
BS[1, 1, 3, 2, 1, 1, 1] -> -64*(-S[10]/32 + S[-4, -6]/16 + S[1, 9]/16 + S[2, 8]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-4, -5, 1]/8 - S[-4, -4, 2]/8 - S[1, -3, -6]/8 - S[1, 1, 8]/8 - S[1, 7, 2]/8 - S[1, 8, 1]/8 - S[2, -2, -6]/8 - S[2, 6, 2]/8 - S[2, 7, 1]/8 - S[8, 1, 1]/8 + S[-4, -4, 1, 1]/4 + S[1, -3, -5, 1]/4 + S[1, -3, -4, 2]/4 + S[1, 1, -2, -6]/4 + S[1, 1, 6, 2]/4 + S[1, 1, 7, 1]/4 + S[1, 7, 1, 1]/4 + S[2, -2, -5, 1]/4 + S[2, -2, -4, 2]/4 + S[2, 6, 1, 1]/4 - S[1, -3, -4, 1, 1]/2 - S[1, 1, -2, -5, 1]/2 - S[1, 1, -2, -4, 2]/2 - S[1, 1, 6, 1, 1]/2 - S[2, -2, -4, 1, 1]/2 + S[1, 1, -2, -4, 1, 1]),
BS[1, 1, 2, 1, 1, 1, 2, 1] -> -64*(-S[10]/32 + S[1, 9]/16 + S[2, 8]/16 + S[5, 5]/16 + S[6, 4]/16 + S[7, 3]/16 - S[1, 1, 8]/8 - S[1, 4, 5]/8 - S[1, 5, 4]/8 - S[1, 6, 3]/8 - S[2, 3, 5]/8 - S[2, 4, 4]/8 - S[2, 5, 3]/8 - S[5, 1, 4]/8 - S[5, 2, 3]/8 - S[6, 1, 3]/8 + S[1, 1, 3, 5]/4 + S[1, 1, 4, 4]/4 + S[1, 1, 5, 3]/4 + S[1, 4, 1, 4]/4 + S[1, 4, 2, 3]/4 + S[1, 5, 1, 3]/4 + S[2, 3, 1, 4]/4 + S[2, 3, 2, 3]/4 + S[2, 4, 1, 3]/4 + S[5, 1, 1, 3]/4 - S[1, 1, 3, 1, 4]/2 - S[1, 1, 3, 2, 3]/2 - S[1, 1, 4, 1, 3]/2 - S[1, 4, 1, 1, 3]/2 - S[2, 3, 1, 1, 3]/2 + S[1, 1, 3, 1, 1, 3]),
BS[1, 1, 2, 1, 1, 3, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[1, 9]/16 + S[2, 8]/16 + S[5, 5]/16 + S[6, 4]/16 - S[1, -7, -2]/8 - S[1, 1, 8]/8 - S[1, 4, 5]/8 - S[1, 5, 4]/8 - S[2, -6, -2]/8 - S[2, 3, 5]/8 - S[2, 4, 4]/8 - S[5, -3, -2]/8 - S[5, 1, 4]/8 - S[6, -2, -2]/8 + S[1, 1, -6, -2]/4 + S[1, 1, 3, 5]/4 + S[1, 1, 4, 4]/4 + S[1, 4, -3, -2]/4 + S[1, 4, 1, 4]/4 + S[1, 5, -2, -2]/4 + S[2, 3, -3, -2]/4 + S[2, 3, 1, 4]/4 + S[2, 4, -2, -2]/4 + S[5, 1, -2, -2]/4 - S[1, 1, 3, -3, -2]/2 - S[1, 1, 3, 1, 4]/2 - S[1, 1, 4, -2, -2]/2 - S[1, 4, 1, -2, -2]/2 - S[2, 3, 1, -2, -2]/2 + S[1, 1, 3, 1, -2, -2]),
BS[1, 1, 2, 1, 1, 2, 1, 1] -> -64*(-S[10]/32 + S[1, 9]/16 + S[2, 8]/16 + S[5, 5]/16 + S[6, 4]/16 + S[9, 1]/16 - S[1, 1, 8]/8 - S[1, 4, 5]/8 - S[1, 5, 4]/8 - S[1, 8, 1]/8 - S[2, 3, 5]/8 - S[2, 4, 4]/8 - S[2, 7, 1]/8 - S[5, 1, 4]/8 - S[5, 4, 1]/8 - S[6, 3, 1]/8 + S[1, 1, 3, 5]/4 + S[1, 1, 4, 4]/4 + S[1, 1, 7, 1]/4 + S[1, 4, 1, 4]/4 + S[1, 4, 4, 1]/4 + S[1, 5, 3, 1]/4 + S[2, 3, 1, 4]/4 + S[2, 3, 4, 1]/4 + S[2, 4, 3, 1]/4 + S[5, 1, 3, 1]/4 - S[1, 1, 3, 1, 4]/2 - S[1, 1, 3, 4, 1]/2 - S[1, 1, 4, 3, 1]/2 - S[1, 4, 1, 3, 1]/2 - S[2, 3, 1, 3, 1]/2 + S[1, 1, 3, 1, 3, 1]),
BS[1, 1, 2, 1, 4, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-7, -3]/16 + S[1, 9]/16 + S[2, 8]/16 + S[5, 5]/16 - S[-7, 1, -2]/8 - S[1, -7, -2]/8 - S[1, -6, -3]/8 - S[1, 1, 8]/8 - S[1, 4, 5]/8 - S[2, -6, -2]/8 - S[2, -5, -3]/8 - S[2, 3, 5]/8 - S[5, -3, -2]/8 - S[5, -2, -3]/8 + S[1, -6, 1, -2]/4 + S[1, 1, -6, -2]/4 + S[1, 1, -5, -3]/4 + S[1, 1, 3, 5]/4 + S[1, 4, -3, -2]/4 + S[1, 4, -2, -3]/4 + S[2, -5, 1, -2]/4 + S[2, 3, -3, -2]/4 + S[2, 3, -2, -3]/4 + S[5, -2, 1, -2]/4 - S[1, 1, -5, 1, -2]/2 - S[1, 1, 3, -3, -2]/2 - S[1, 1, 3, -2, -3]/2 - S[1, 4, -2, 1, -2]/2 - S[2, 3, -2, 1, -2]/2 + S[1, 1, 3, -2, 1, -2]),
BS[1, 1, 2, 1, 3, 1, 1] -> -64*(-S[10]/32 + S[-7, -3]/16 + S[1, 9]/16 + S[2, 8]/16 + S[5, 5]/16 + S[9, 1]/16 - S[-7, -2, 1]/8 - S[1, -6, -3]/8 - S[1, 1, 8]/8 - S[1, 4, 5]/8 - S[1, 8, 1]/8 - S[2, -5, -3]/8 - S[2, 3, 5]/8 - S[2, 7, 1]/8 - S[5, -2, -3]/8 - S[5, 4, 1]/8 + S[1, -6, -2, 1]/4 + S[1, 1, -5, -3]/4 + S[1, 1, 3, 5]/4 + S[1, 1, 7, 1]/4 + S[1, 4, -2, -3]/4 + S[1, 4, 4, 1]/4 + S[2, -5, -2, 1]/4 + S[2, 3, -2, -3]/4 + S[2, 3, 4, 1]/4 + S[5, -2, -2, 1]/4 - S[1, 1, -5, -2, 1]/2 - S[1, 1, 3, -2, -3]/2 - S[1, 1, 3, 4, 1]/2 - S[1, 4, -2, -2, 1]/2 - S[2, 3, -2, -2, 1]/2 + S[1, 1, 3, -2, -2, 1]),
BS[1, 1, 2, 1, 2, 1, 1, 1] -> -64*(-S[10]/32 + S[1, 9]/16 + S[2, 8]/16 + S[5, 5]/16 + S[8, 2]/16 + S[9, 1]/16 - S[1, 1, 8]/8 - S[1, 4, 5]/8 - S[1, 7, 2]/8 - S[1, 8, 1]/8 - S[2, 3, 5]/8 - S[2, 6, 2]/8 - S[2, 7, 1]/8 - S[5, 3, 2]/8 - S[5, 4, 1]/8 - S[8, 1, 1]/8 + S[1, 1, 3, 5]/4 + S[1, 1, 6, 2]/4 + S[1, 1, 7, 1]/4 + S[1, 4, 3, 2]/4 + S[1, 4, 4, 1]/4 + S[1, 7, 1, 1]/4 + S[2, 3, 3, 2]/4 + S[2, 3, 4, 1]/4 + S[2, 6, 1, 1]/4 + S[5, 3, 1, 1]/4 - S[1, 1, 3, 3, 2]/2 - S[1, 1, 3, 4, 1]/2 - S[1, 1, 6, 1, 1]/2 - S[1, 4, 3, 1, 1]/2 - S[2, 3, 3, 1, 1]/2 + S[1, 1, 3, 3, 1, 1]),
BS[1, 1, 2, 5, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-7, -3]/16 + S[-6, -4]/16 + S[1, 9]/16 + S[2, 8]/16 - S[-7, 1, -2]/8 - S[-6, 1, -3]/8 - S[-6, 2, -2]/8 - S[1, -7, -2]/8 - S[1, -6, -3]/8 - S[1, -5, -4]/8 - S[1, 1, 8]/8 - S[2, -6, -2]/8 - S[2, -5, -3]/8 - S[2, -4, -4]/8 + S[-6, 1, 1, -2]/4 + S[1, -6, 1, -2]/4 + S[1, -5, 1, -3]/4 + S[1, -5, 2, -2]/4 + S[1, 1, -6, -2]/4 + S[1, 1, -5, -3]/4 + S[1, 1, -4, -4]/4 + S[2, -5, 1, -2]/4 + S[2, -4, 1, -3]/4 + S[2, -4, 2, -2]/4 - S[1, -5, 1, 1, -2]/2 - S[1, 1, -5, 1, -2]/2 - S[1, 1, -4, 1, -3]/2 - S[1, 1, -4, 2, -2]/2 - S[2, -4, 1, 1, -2]/2 + S[1, 1, -4, 1, 1, -2]),
BS[1, 1, 2, 4, 1, 1] -> -64*(-S[10]/32 + S[-7, -3]/16 + S[-6, -4]/16 + S[1, 9]/16 + S[2, 8]/16 + S[9, 1]/16 - S[-7, -2, 1]/8 - S[-6, -3, 1]/8 - S[-6, 1, -3]/8 - S[1, -6, -3]/8 - S[1, -5, -4]/8 - S[1, 1, 8]/8 - S[1, 8, 1]/8 - S[2, -5, -3]/8 - S[2, -4, -4]/8 - S[2, 7, 1]/8 + S[-6, 1, -2, 1]/4 + S[1, -6, -2, 1]/4 + S[1, -5, -3, 1]/4 + S[1, -5, 1, -3]/4 + S[1, 1, -5, -3]/4 + S[1, 1, -4, -4]/4 + S[1, 1, 7, 1]/4 + S[2, -5, -2, 1]/4 + S[2, -4, -3, 1]/4 + S[2, -4, 1, -3]/4 - S[1, -5, 1, -2, 1]/2 - S[1, 1, -5, -2, 1]/2 - S[1, 1, -4, -3, 1]/2 - S[1, 1, -4, 1, -3]/2 - S[2, -4, 1, -2, 1]/2 + S[1, 1, -4, 1, -2, 1]),
BS[1, 1, 2, 3, 1, 1, 1] -> -64*(-S[10]/32 + S[-6, -4]/16 + S[1, 9]/16 + S[2, 8]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-6, -3, 1]/8 - S[-6, -2, 2]/8 - S[1, -5, -4]/8 - S[1, 1, 8]/8 - S[1, 7, 2]/8 - S[1, 8, 1]/8 - S[2, -4, -4]/8 - S[2, 6, 2]/8 - S[2, 7, 1]/8 - S[8, 1, 1]/8 + S[-6, -2, 1, 1]/4 + S[1, -5, -3, 1]/4 + S[1, -5, -2, 2]/4 + S[1, 1, -4, -4]/4 + S[1, 1, 6, 2]/4 + S[1, 1, 7, 1]/4 + S[1, 7, 1, 1]/4 + S[2, -4, -3, 1]/4 + S[2, -4, -2, 2]/4 + S[2, 6, 1, 1]/4 - S[1, -5, -2, 1, 1]/2 - S[1, 1, -4, -3, 1]/2 - S[1, 1, -4, -2, 2]/2 - S[1, 1, 6, 1, 1]/2 - S[2, -4, -2, 1, 1]/2 + S[1, 1, -4, -2, 1, 1]),
BS[1, 1, 2, 2, 1, 1, 1, 1] -> -64*(-S[10]/32 + S[1, 9]/16 + S[2, 8]/16 + S[7, 3]/16 + S[8, 2]/16 + S[9, 1]/16 - S[1, 1, 8]/8 - S[1, 6, 3]/8 - S[1, 7, 2]/8 - S[1, 8, 1]/8 - S[2, 5, 3]/8 - S[2, 6, 2]/8 - S[2, 7, 1]/8 - S[7, 1, 2]/8 - S[7, 2, 1]/8 - S[8, 1, 1]/8 + S[1, 1, 5, 3]/4 + S[1, 1, 6, 2]/4 + S[1, 1, 7, 1]/4 + S[1, 6, 1, 2]/4 + S[1, 6, 2, 1]/4 + S[1, 7, 1, 1]/4 + S[2, 5, 1, 2]/4 + S[2, 5, 2, 1]/4 + S[2, 6, 1, 1]/4 + S[7, 1, 1, 1]/4 - S[1, 1, 5, 1, 2]/2 - S[1, 1, 5, 2, 1]/2 - S[1, 1, 6, 1, 1]/2 - S[1, 6, 1, 1, 1]/2 - S[2, 5, 1, 1, 1]/2 + S[1, 1, 5, 1, 1, 1]),
BS[1, 6, 2, 1] -> -64*(-S[10]/32 + S[-6, -4]/16 + S[-5, -5]/16 + S[-4, -6]/16 + S[-3, -7]/16 + S[1, 9]/16 - S[-5, 1, -4]/8 - S[-4, 1, -5]/8 - S[-4, 2, -4]/8 - S[-3, 1, -6]/8 - S[-3, 2, -5]/8 - S[-3, 3, -4]/8 - S[1, -5, -4]/8 - S[1, -4, -5]/8 - S[1, -3, -6]/8 - S[1, -2, -7]/8 + S[-4, 1, 1, -4]/4 + S[-3, 1, 1, -5]/4 + S[-3, 1, 2, -4]/4 + S[-3, 2, 1, -4]/4 + S[1, -4, 1, -4]/4 + S[1, -3, 1, -5]/4 + S[1, -3, 2, -4]/4 + S[1, -2, 1, -6]/4 + S[1, -2, 2, -5]/4 + S[1, -2, 3, -4]/4 - S[-3, 1, 1, 1, -4]/2 - S[1, -3, 1, 1, -4]/2 - S[1, -2, 1, 1, -5]/2 - S[1, -2, 1, 2, -4]/2 - S[1, -2, 2, 1, -4]/2 + S[1, -2, 1, 1, 1, -4]),
BS[1, 5, 1, 2, 1] -> -64*(-S[10]/32 + S[-5, -5]/16 + S[-4, -6]/16 + S[-3, -7]/16 + S[1, 9]/16 + S[7, 3]/16 - S[-5, -2, 3]/8 - S[-4, -3, 3]/8 - S[-4, 1, -5]/8 - S[-3, -4, 3]/8 - S[-3, 1, -6]/8 - S[-3, 2, -5]/8 - S[1, -4, -5]/8 - S[1, -3, -6]/8 - S[1, -2, -7]/8 - S[1, 6, 3]/8 + S[-4, 1, -2, 3]/4 + S[-3, 1, -3, 3]/4 + S[-3, 1, 1, -5]/4 + S[-3, 2, -2, 3]/4 + S[1, -4, -2, 3]/4 + S[1, -3, -3, 3]/4 + S[1, -3, 1, -5]/4 + S[1, -2, -4, 3]/4 + S[1, -2, 1, -6]/4 + S[1, -2, 2, -5]/4 - S[-3, 1, 1, -2, 3]/2 - S[1, -3, 1, -2, 3]/2 - S[1, -2, 1, -3, 3]/2 - S[1, -2, 1, 1, -5]/2 - S[1, -2, 2, -2, 3]/2 + S[1, -2, 1, 1, -2, 3]),
BS[1, 5, 3, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-5, -5]/16 + S[-4, -6]/16 + S[-3, -7]/16 + S[1, 9]/16 - S[-5, 3, -2]/8 - S[-4, 1, -5]/8 - S[-4, 4, -2]/8 - S[-3, 1, -6]/8 - S[-3, 2, -5]/8 - S[-3, 5, -2]/8 - S[1, -7, -2]/8 - S[1, -4, -5]/8 - S[1, -3, -6]/8 - S[1, -2, -7]/8 + S[-4, 1, 3, -2]/4 + S[-3, 1, 1, -5]/4 + S[-3, 1, 4, -2]/4 + S[-3, 2, 3, -2]/4 + S[1, -4, 3, -2]/4 + S[1, -3, 1, -5]/4 + S[1, -3, 4, -2]/4 + S[1, -2, 1, -6]/4 + S[1, -2, 2, -5]/4 + S[1, -2, 5, -2]/4 - S[-3, 1, 1, 3, -2]/2 - S[1, -3, 1, 3, -2]/2 - S[1, -2, 1, 1, -5]/2 - S[1, -2, 1, 4, -2]/2 - S[1, -2, 2, 3, -2]/2 + S[1, -2, 1, 1, 3, -2]),
BS[1, 5, 2, 1, 1] -> -64*(-S[10]/32 + S[-5, -5]/16 + S[-4, -6]/16 + S[-3, -7]/16 + S[1, 9]/16 + S[9, 1]/16 - S[-5, -4, 1]/8 - S[-4, -5, 1]/8 - S[-4, 1, -5]/8 - S[-3, -6, 1]/8 - S[-3, 1, -6]/8 - S[-3, 2, -5]/8 - S[1, -4, -5]/8 - S[1, -3, -6]/8 - S[1, -2, -7]/8 - S[1, 8, 1]/8 + S[-4, 1, -4, 1]/4 + S[-3, 1, -5, 1]/4 + S[-3, 1, 1, -5]/4 + S[-3, 2, -4, 1]/4 + S[1, -4, -4, 1]/4 + S[1, -3, -5, 1]/4 + S[1, -3, 1, -5]/4 + S[1, -2, -6, 1]/4 + S[1, -2, 1, -6]/4 + S[1, -2, 2, -5]/4 - S[-3, 1, 1, -4, 1]/2 - S[1, -3, 1, -4, 1]/2 - S[1, -2, 1, -5, 1]/2 - S[1, -2, 1, 1, -5]/2 - S[1, -2, 2, -4, 1]/2 + S[1, -2, 1, 1, -4, 1]),
BS[1, 4, 1, 1, 2, 1] -> -64*(-S[10]/32 + S[-4, -6]/16 + S[-3, -7]/16 + S[1, 9]/16 + S[6, 4]/16 + S[7, 3]/16 - S[-4, -3, 3]/8 - S[-4, -2, 4]/8 - S[-3, -4, 3]/8 - S[-3, -3, 4]/8 - S[-3, 1, -6]/8 - S[1, -3, -6]/8 - S[1, -2, -7]/8 - S[1, 5, 4]/8 - S[1, 6, 3]/8 - S[6, 1, 3]/8 + S[-4, -2, 1, 3]/4 + S[-3, -3, 1, 3]/4 + S[-3, 1, -3, 3]/4 + S[-3, 1, -2, 4]/4 + S[1, -3, -3, 3]/4 + S[1, -3, -2, 4]/4 + S[1, -2, -4, 3]/4 + S[1, -2, -3, 4]/4 + S[1, -2, 1, -6]/4 + S[1, 5, 1, 3]/4 - S[-3, 1, -2, 1, 3]/2 - S[1, -3, -2, 1, 3]/2 - S[1, -2, -3, 1, 3]/2 - S[1, -2, 1, -3, 3]/2 - S[1, -2, 1, -2, 4]/2 + S[1, -2, 1, -2, 1, 3]),
BS[1, 4, 1, 3, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-4, -6]/16 + S[-3, -7]/16 + S[1, 9]/16 + S[6, 4]/16 - S[-4, -2, 4]/8 - S[-4, 4, -2]/8 - S[-3, -3, 4]/8 - S[-3, 1, -6]/8 - S[-3, 5, -2]/8 - S[1, -7, -2]/8 - S[1, -3, -6]/8 - S[1, -2, -7]/8 - S[1, 5, 4]/8 - S[6, -2, -2]/8 + S[-4, -2, -2, -2]/4 + S[-3, -3, -2, -2]/4 + S[-3, 1, -2, 4]/4 + S[-3, 1, 4, -2]/4 + S[1, -3, -2, 4]/4 + S[1, -3, 4, -2]/4 + S[1, -2, -3, 4]/4 + S[1, -2, 1, -6]/4 + S[1, -2, 5, -2]/4 + S[1, 5, -2, -2]/4 - S[-3, 1, -2, -2, -2]/2 - S[1, -3, -2, -2, -2]/2 - S[1, -2, -3, -2, -2]/2 - S[1, -2, 1, -2, 4]/2 - S[1, -2, 1, 4, -2]/2 + S[1, -2, 1, -2, -2, -2]),
BS[1, 4, 1, 2, 1, 1] -> -64*(-S[10]/32 + S[-4, -6]/16 + S[-3, -7]/16 + S[1, 9]/16 + S[6, 4]/16 + S[9, 1]/16 - S[-4, -5, 1]/8 - S[-4, -2, 4]/8 - S[-3, -6, 1]/8 - S[-3, -3, 4]/8 - S[-3, 1, -6]/8 - S[1, -3, -6]/8 - S[1, -2, -7]/8 - S[1, 5, 4]/8 - S[1, 8, 1]/8 - S[6, 3, 1]/8 + S[-4, -2, 3, 1]/4 + S[-3, -3, 3, 1]/4 + S[-3, 1, -5, 1]/4 + S[-3, 1, -2, 4]/4 + S[1, -3, -5, 1]/4 + S[1, -3, -2, 4]/4 + S[1, -2, -6, 1]/4 + S[1, -2, -3, 4]/4 + S[1, -2, 1, -6]/4 + S[1, 5, 3, 1]/4 - S[-3, 1, -2, 3, 1]/2 - S[1, -3, -2, 3, 1]/2 - S[1, -2, -3, 3, 1]/2 - S[1, -2, 1, -5, 1]/2 - S[1, -2, 1, -2, 4]/2 + S[1, -2, 1, -2, 3, 1]),
BS[1, 4, 4, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-7, -3]/16 + S[-4, -6]/16 + S[-3, -7]/16 + S[1, 9]/16 - S[-7, 1, -2]/8 - S[-4, 3, -3]/8 - S[-4, 4, -2]/8 - S[-3, 1, -6]/8 - S[-3, 4, -3]/8 - S[-3, 5, -2]/8 - S[1, -7, -2]/8 - S[1, -6, -3]/8 - S[1, -3, -6]/8 - S[1, -2, -7]/8 + S[-4, 3, 1, -2]/4 + S[-3, 1, 3, -3]/4 + S[-3, 1, 4, -2]/4 + S[-3, 4, 1, -2]/4 + S[1, -6, 1, -2]/4 + S[1, -3, 3, -3]/4 + S[1, -3, 4, -2]/4 + S[1, -2, 1, -6]/4 + S[1, -2, 4, -3]/4 + S[1, -2, 5, -2]/4 - S[-3, 1, 3, 1, -2]/2 - S[1, -3, 3, 1, -2]/2 - S[1, -2, 1, 3, -3]/2 - S[1, -2, 1, 4, -2]/2 - S[1, -2, 4, 1, -2]/2 + S[1, -2, 1, 3, 1, -2]),
BS[1, 4, 3, 1, 1] -> -64*(-S[10]/32 + S[-7, -3]/16 + S[-4, -6]/16 + S[-3, -7]/16 + S[1, 9]/16 + S[9, 1]/16 - S[-7, -2, 1]/8 - S[-4, -5, 1]/8 - S[-4, 3, -3]/8 - S[-3, -6, 1]/8 - S[-3, 1, -6]/8 - S[-3, 4, -3]/8 - S[1, -6, -3]/8 - S[1, -3, -6]/8 - S[1, -2, -7]/8 - S[1, 8, 1]/8 + S[-4, 3, -2, 1]/4 + S[-3, 1, -5, 1]/4 + S[-3, 1, 3, -3]/4 + S[-3, 4, -2, 1]/4 + S[1, -6, -2, 1]/4 + S[1, -3, -5, 1]/4 + S[1, -3, 3, -3]/4 + S[1, -2, -6, 1]/4 + S[1, -2, 1, -6]/4 + S[1, -2, 4, -3]/4 - S[-3, 1, 3, -2, 1]/2 - S[1, -3, 3, -2, 1]/2 - S[1, -2, 1, -5, 1]/2 - S[1, -2, 1, 3, -3]/2 - S[1, -2, 4, -2, 1]/2 + S[1, -2, 1, 3, -2, 1]),
BS[1, 4, 2, 1, 1, 1] -> -64*(-S[10]/32 + S[-4, -6]/16 + S[-3, -7]/16 + S[1, 9]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-4, -5, 1]/8 - S[-4, -4, 2]/8 - S[-3, -6, 1]/8 - S[-3, -5, 2]/8 - S[-3, 1, -6]/8 - S[1, -3, -6]/8 - S[1, -2, -7]/8 - S[1, 7, 2]/8 - S[1, 8, 1]/8 - S[8, 1, 1]/8 + S[-4, -4, 1, 1]/4 + S[-3, -5, 1, 1]/4 + S[-3, 1, -5, 1]/4 + S[-3, 1, -4, 2]/4 + S[1, -3, -5, 1]/4 + S[1, -3, -4, 2]/4 + S[1, -2, -6, 1]/4 + S[1, -2, -5, 2]/4 + S[1, -2, 1, -6]/4 + S[1, 7, 1, 1]/4 - S[-3, 1, -4, 1, 1]/2 - S[1, -3, -4, 1, 1]/2 - S[1, -2, -5, 1, 1]/2 - S[1, -2, 1, -5, 1]/2 - S[1, -2, 1, -4, 2]/2 + S[1, -2, 1, -4, 1, 1]),
BS[1, 3, 1, 1, 1, 2, 1] -> -64*(-S[10]/32 + S[-3, -7]/16 + S[1, 9]/16 + S[5, 5]/16 + S[6, 4]/16 + S[7, 3]/16 - S[-3, -4, 3]/8 - S[-3, -3, 4]/8 - S[-3, -2, 5]/8 - S[1, -2, -7]/8 - S[1, 4, 5]/8 - S[1, 5, 4]/8 - S[1, 6, 3]/8 - S[5, 1, 4]/8 - S[5, 2, 3]/8 - S[6, 1, 3]/8 + S[-3, -3, 1, 3]/4 + S[-3, -2, 1, 4]/4 + S[-3, -2, 2, 3]/4 + S[1, -2, -4, 3]/4 + S[1, -2, -3, 4]/4 + S[1, -2, -2, 5]/4 + S[1, 4, 1, 4]/4 + S[1, 4, 2, 3]/4 + S[1, 5, 1, 3]/4 + S[5, 1, 1, 3]/4 - S[-3, -2, 1, 1, 3]/2 - S[1, -2, -3, 1, 3]/2 - S[1, -2, -2, 1, 4]/2 - S[1, -2, -2, 2, 3]/2 - S[1, 4, 1, 1, 3]/2 + S[1, -2, -2, 1, 1, 3]),
BS[1, 3, 1, 1, 3, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-3, -7]/16 + S[1, 9]/16 + S[5, 5]/16 + S[6, 4]/16 - S[-3, -3, 4]/8 - S[-3, -2, 5]/8 - S[-3, 5, -2]/8 - S[1, -7, -2]/8 - S[1, -2, -7]/8 - S[1, 4, 5]/8 - S[1, 5, 4]/8 - S[5, -3, -2]/8 - S[5, 1, 4]/8 - S[6, -2, -2]/8 + S[-3, -3, -2, -2]/4 + S[-3, -2, -3, -2]/4 + S[-3, -2, 1, 4]/4 + S[1, -2, -3, 4]/4 + S[1, -2, -2, 5]/4 + S[1, -2, 5, -2]/4 + S[1, 4, -3, -2]/4 + S[1, 4, 1, 4]/4 + S[1, 5, -2, -2]/4 + S[5, 1, -2, -2]/4 - S[-3, -2, 1, -2, -2]/2 - S[1, -2, -3, -2, -2]/2 - S[1, -2, -2, -3, -2]/2 - S[1, -2, -2, 1, 4]/2 - S[1, 4, 1, -2, -2]/2 + S[1, -2, -2, 1, -2, -2]),
BS[1, 3, 1, 1, 2, 1, 1] -> -64*(-S[10]/32 + S[-3, -7]/16 + S[1, 9]/16 + S[5, 5]/16 + S[6, 4]/16 + S[9, 1]/16 - S[-3, -6, 1]/8 - S[-3, -3, 4]/8 - S[-3, -2, 5]/8 - S[1, -2, -7]/8 - S[1, 4, 5]/8 - S[1, 5, 4]/8 - S[1, 8, 1]/8 - S[5, 1, 4]/8 - S[5, 4, 1]/8 - S[6, 3, 1]/8 + S[-3, -3, 3, 1]/4 + S[-3, -2, 1, 4]/4 + S[-3, -2, 4, 1]/4 + S[1, -2, -6, 1]/4 + S[1, -2, -3, 4]/4 + S[1, -2, -2, 5]/4 + S[1, 4, 1, 4]/4 + S[1, 4, 4, 1]/4 + S[1, 5, 3, 1]/4 + S[5, 1, 3, 1]/4 - S[-3, -2, 1, 3, 1]/2 - S[1, -2, -3, 3, 1]/2 - S[1, -2, -2, 1, 4]/2 - S[1, -2, -2, 4, 1]/2 - S[1, 4, 1, 3, 1]/2 + S[1, -2, -2, 1, 3, 1]),
BS[1, 3, 1, 4, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-7, -3]/16 + S[-3, -7]/16 + S[1, 9]/16 + S[5, 5]/16 - S[-7, 1, -2]/8 - S[-3, -2, 5]/8 - S[-3, 4, -3]/8 - S[-3, 5, -2]/8 - S[1, -7, -2]/8 - S[1, -6, -3]/8 - S[1, -2, -7]/8 - S[1, 4, 5]/8 - S[5, -3, -2]/8 - S[5, -2, -3]/8 + S[-3, -2, -3, -2]/4 + S[-3, -2, -2, -3]/4 + S[-3, 4, 1, -2]/4 + S[1, -6, 1, -2]/4 + S[1, -2, -2, 5]/4 + S[1, -2, 4, -3]/4 + S[1, -2, 5, -2]/4 + S[1, 4, -3, -2]/4 + S[1, 4, -2, -3]/4 + S[5, -2, 1, -2]/4 - S[-3, -2, -2, 1, -2]/2 - S[1, -2, -2, -3, -2]/2 - S[1, -2, -2, -2, -3]/2 - S[1, -2, 4, 1, -2]/2 - S[1, 4, -2, 1, -2]/2 + S[1, -2, -2, -2, 1, -2]),
BS[1, 3, 1, 3, 1, 1] -> -64*(-S[10]/32 + S[-7, -3]/16 + S[-3, -7]/16 + S[1, 9]/16 + S[5, 5]/16 + S[9, 1]/16 - S[-7, -2, 1]/8 - S[-3, -6, 1]/8 - S[-3, -2, 5]/8 - S[-3, 4, -3]/8 - S[1, -6, -3]/8 - S[1, -2, -7]/8 - S[1, 4, 5]/8 - S[1, 8, 1]/8 - S[5, -2, -3]/8 - S[5, 4, 1]/8 + S[-3, -2, -2, -3]/4 + S[-3, -2, 4, 1]/4 + S[-3, 4, -2, 1]/4 + S[1, -6, -2, 1]/4 + S[1, -2, -6, 1]/4 + S[1, -2, -2, 5]/4 + S[1, -2, 4, -3]/4 + S[1, 4, -2, -3]/4 + S[1, 4, 4, 1]/4 + S[5, -2, -2, 1]/4 - S[-3, -2, -2, -2, 1]/2 - S[1, -2, -2, -2, -3]/2 - S[1, -2, -2, 4, 1]/2 - S[1, -2, 4, -2, 1]/2 - S[1, 4, -2, -2, 1]/2 + S[1, -2, -2, -2, -2, 1]),
BS[1, 3, 1, 2, 1, 1, 1] -> -64*(-S[10]/32 + S[-3, -7]/16 + S[1, 9]/16 + S[5, 5]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-3, -6, 1]/8 - S[-3, -5, 2]/8 - S[-3, -2, 5]/8 - S[1, -2, -7]/8 - S[1, 4, 5]/8 - S[1, 7, 2]/8 - S[1, 8, 1]/8 - S[5, 3, 2]/8 - S[5, 4, 1]/8 - S[8, 1, 1]/8 + S[-3, -5, 1, 1]/4 + S[-3, -2, 3, 2]/4 + S[-3, -2, 4, 1]/4 + S[1, -2, -6, 1]/4 + S[1, -2, -5, 2]/4 + S[1, -2, -2, 5]/4 + S[1, 4, 3, 2]/4 + S[1, 4, 4, 1]/4 + S[1, 7, 1, 1]/4 + S[5, 3, 1, 1]/4 - S[-3, -2, 3, 1, 1]/2 - S[1, -2, -5, 1, 1]/2 - S[1, -2, -2, 3, 2]/2 - S[1, -2, -2, 4, 1]/2 - S[1, 4, 3, 1, 1]/2 + S[1, -2, -2, 3, 1, 1]),
BS[1, 3, 5, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-7, -3]/16 + S[-6, -4]/16 + S[-3, -7]/16 + S[1, 9]/16 - S[-7, 1, -2]/8 - S[-6, 1, -3]/8 - S[-6, 2, -2]/8 - S[-3, 3, -4]/8 - S[-3, 4, -3]/8 - S[-3, 5, -2]/8 - S[1, -7, -2]/8 - S[1, -6, -3]/8 - S[1, -5, -4]/8 - S[1, -2, -7]/8 + S[-6, 1, 1, -2]/4 + S[-3, 3, 1, -3]/4 + S[-3, 3, 2, -2]/4 + S[-3, 4, 1, -2]/4 + S[1, -6, 1, -2]/4 + S[1, -5, 1, -3]/4 + S[1, -5, 2, -2]/4 + S[1, -2, 3, -4]/4 + S[1, -2, 4, -3]/4 + S[1, -2, 5, -2]/4 - S[-3, 3, 1, 1, -2]/2 - S[1, -5, 1, 1, -2]/2 - S[1, -2, 3, 1, -3]/2 - S[1, -2, 3, 2, -2]/2 - S[1, -2, 4, 1, -2]/2 + S[1, -2, 3, 1, 1, -2]),
BS[1, 3, 4, 1, 1] -> -64*(-S[10]/32 + S[-7, -3]/16 + S[-6, -4]/16 + S[-3, -7]/16 + S[1, 9]/16 + S[9, 1]/16 - S[-7, -2, 1]/8 - S[-6, -3, 1]/8 - S[-6, 1, -3]/8 - S[-3, -6, 1]/8 - S[-3, 3, -4]/8 - S[-3, 4, -3]/8 - S[1, -6, -3]/8 - S[1, -5, -4]/8 - S[1, -2, -7]/8 - S[1, 8, 1]/8 + S[-6, 1, -2, 1]/4 + S[-3, 3, -3, 1]/4 + S[-3, 3, 1, -3]/4 + S[-3, 4, -2, 1]/4 + S[1, -6, -2, 1]/4 + S[1, -5, -3, 1]/4 + S[1, -5, 1, -3]/4 + S[1, -2, -6, 1]/4 + S[1, -2, 3, -4]/4 + S[1, -2, 4, -3]/4 - S[-3, 3, 1, -2, 1]/2 - S[1, -5, 1, -2, 1]/2 - S[1, -2, 3, -3, 1]/2 - S[1, -2, 3, 1, -3]/2 - S[1, -2, 4, -2, 1]/2 + S[1, -2, 3, 1, -2, 1]),
BS[1, 3, 3, 1, 1, 1] -> -64*(-S[10]/32 + S[-6, -4]/16 + S[-3, -7]/16 + S[1, 9]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-6, -3, 1]/8 - S[-6, -2, 2]/8 - S[-3, -6, 1]/8 - S[-3, -5, 2]/8 - S[-3, 3, -4]/8 - S[1, -5, -4]/8 - S[1, -2, -7]/8 - S[1, 7, 2]/8 - S[1, 8, 1]/8 - S[8, 1, 1]/8 + S[-6, -2, 1, 1]/4 + S[-3, -5, 1, 1]/4 + S[-3, 3, -3, 1]/4 + S[-3, 3, -2, 2]/4 + S[1, -5, -3, 1]/4 + S[1, -5, -2, 2]/4 + S[1, -2, -6, 1]/4 + S[1, -2, -5, 2]/4 + S[1, -2, 3, -4]/4 + S[1, 7, 1, 1]/4 - S[-3, 3, -2, 1, 1]/2 - S[1, -5, -2, 1, 1]/2 - S[1, -2, -5, 1, 1]/2 - S[1, -2, 3, -3, 1]/2 - S[1, -2, 3, -2, 2]/2 + S[1, -2, 3, -2, 1, 1]),
BS[1, 3, 2, 1, 1, 1, 1] -> -64*(-S[10]/32 + S[-3, -7]/16 + S[1, 9]/16 + S[7, 3]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-3, -6, 1]/8 - S[-3, -5, 2]/8 - S[-3, -4, 3]/8 - S[1, -2, -7]/8 - S[1, 6, 3]/8 - S[1, 7, 2]/8 - S[1, 8, 1]/8 - S[7, 1, 2]/8 - S[7, 2, 1]/8 - S[8, 1, 1]/8 + S[-3, -5, 1, 1]/4 + S[-3, -4, 1, 2]/4 + S[-3, -4, 2, 1]/4 + S[1, -2, -6, 1]/4 + S[1, -2, -5, 2]/4 + S[1, -2, -4, 3]/4 + S[1, 6, 1, 2]/4 + S[1, 6, 2, 1]/4 + S[1, 7, 1, 1]/4 + S[7, 1, 1, 1]/4 - S[-3, -4, 1, 1, 1]/2 - S[1, -2, -5, 1, 1]/2 - S[1, -2, -4, 1, 2]/2 - S[1, -2, -4, 2, 1]/2 - S[1, 6, 1, 1, 1]/2 + S[1, -2, -4, 1, 1, 1]),
BS[1, 2, 1, 1, 1, 1, 2, 1] -> -64*(-S[10]/32 + S[1, 9]/16 + S[4, 6]/16 + S[5, 5]/16 + S[6, 4]/16 + S[7, 3]/16 - S[1, 3, 6]/8 - S[1, 4, 5]/8 - S[1, 5, 4]/8 - S[1, 6, 3]/8 - S[4, 1, 5]/8 - S[4, 2, 4]/8 - S[4, 3, 3]/8 - S[5, 1, 4]/8 - S[5, 2, 3]/8 - S[6, 1, 3]/8 + S[1, 3, 1, 5]/4 + S[1, 3, 2, 4]/4 + S[1, 3, 3, 3]/4 + S[1, 4, 1, 4]/4 + S[1, 4, 2, 3]/4 + S[1, 5, 1, 3]/4 + S[4, 1, 1, 4]/4 + S[4, 1, 2, 3]/4 + S[4, 2, 1, 3]/4 + S[5, 1, 1, 3]/4 - S[1, 3, 1, 1, 4]/2 - S[1, 3, 1, 2, 3]/2 - S[1, 3, 2, 1, 3]/2 - S[1, 4, 1, 1, 3]/2 - S[4, 1, 1, 1, 3]/2 + S[1, 3, 1, 1, 1, 3]),
BS[1, 2, 1, 1, 1, 3, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[1, 9]/16 + S[4, 6]/16 + S[5, 5]/16 + S[6, 4]/16 - S[1, -7, -2]/8 - S[1, 3, 6]/8 - S[1, 4, 5]/8 - S[1, 5, 4]/8 - S[4, -4, -2]/8 - S[4, 1, 5]/8 - S[4, 2, 4]/8 - S[5, -3, -2]/8 - S[5, 1, 4]/8 - S[6, -2, -2]/8 + S[1, 3, -4, -2]/4 + S[1, 3, 1, 5]/4 + S[1, 3, 2, 4]/4 + S[1, 4, -3, -2]/4 + S[1, 4, 1, 4]/4 + S[1, 5, -2, -2]/4 + S[4, 1, -3, -2]/4 + S[4, 1, 1, 4]/4 + S[4, 2, -2, -2]/4 + S[5, 1, -2, -2]/4 - S[1, 3, 1, -3, -2]/2 - S[1, 3, 1, 1, 4]/2 - S[1, 3, 2, -2, -2]/2 - S[1, 4, 1, -2, -2]/2 - S[4, 1, 1, -2, -2]/2 + S[1, 3, 1, 1, -2, -2]),
BS[1, 2, 1, 1, 1, 2, 1, 1] -> -64*(-S[10]/32 + S[1, 9]/16 + S[4, 6]/16 + S[5, 5]/16 + S[6, 4]/16 + S[9, 1]/16 - S[1, 3, 6]/8 - S[1, 4, 5]/8 - S[1, 5, 4]/8 - S[1, 8, 1]/8 - S[4, 1, 5]/8 - S[4, 2, 4]/8 - S[4, 5, 1]/8 - S[5, 1, 4]/8 - S[5, 4, 1]/8 - S[6, 3, 1]/8 + S[1, 3, 1, 5]/4 + S[1, 3, 2, 4]/4 + S[1, 3, 5, 1]/4 + S[1, 4, 1, 4]/4 + S[1, 4, 4, 1]/4 + S[1, 5, 3, 1]/4 + S[4, 1, 1, 4]/4 + S[4, 1, 4, 1]/4 + S[4, 2, 3, 1]/4 + S[5, 1, 3, 1]/4 - S[1, 3, 1, 1, 4]/2 - S[1, 3, 1, 4, 1]/2 - S[1, 3, 2, 3, 1]/2 - S[1, 4, 1, 3, 1]/2 - S[4, 1, 1, 3, 1]/2 + S[1, 3, 1, 1, 3, 1]),
BS[1, 2, 1, 1, 4, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-7, -3]/16 + S[1, 9]/16 + S[4, 6]/16 + S[5, 5]/16 - S[-7, 1, -2]/8 - S[1, -7, -2]/8 - S[1, -6, -3]/8 - S[1, 3, 6]/8 - S[1, 4, 5]/8 - S[4, -4, -2]/8 - S[4, -3, -3]/8 - S[4, 1, 5]/8 - S[5, -3, -2]/8 - S[5, -2, -3]/8 + S[1, -6, 1, -2]/4 + S[1, 3, -4, -2]/4 + S[1, 3, -3, -3]/4 + S[1, 3, 1, 5]/4 + S[1, 4, -3, -2]/4 + S[1, 4, -2, -3]/4 + S[4, -3, 1, -2]/4 + S[4, 1, -3, -2]/4 + S[4, 1, -2, -3]/4 + S[5, -2, 1, -2]/4 - S[1, 3, -3, 1, -2]/2 - S[1, 3, 1, -3, -2]/2 - S[1, 3, 1, -2, -3]/2 - S[1, 4, -2, 1, -2]/2 - S[4, 1, -2, 1, -2]/2 + S[1, 3, 1, -2, 1, -2]),
BS[1, 2, 1, 1, 3, 1, 1] -> -64*(-S[10]/32 + S[-7, -3]/16 + S[1, 9]/16 + S[4, 6]/16 + S[5, 5]/16 + S[9, 1]/16 - S[-7, -2, 1]/8 - S[1, -6, -3]/8 - S[1, 3, 6]/8 - S[1, 4, 5]/8 - S[1, 8, 1]/8 - S[4, -3, -3]/8 - S[4, 1, 5]/8 - S[4, 5, 1]/8 - S[5, -2, -3]/8 - S[5, 4, 1]/8 + S[1, -6, -2, 1]/4 + S[1, 3, -3, -3]/4 + S[1, 3, 1, 5]/4 + S[1, 3, 5, 1]/4 + S[1, 4, -2, -3]/4 + S[1, 4, 4, 1]/4 + S[4, -3, -2, 1]/4 + S[4, 1, -2, -3]/4 + S[4, 1, 4, 1]/4 + S[5, -2, -2, 1]/4 - S[1, 3, -3, -2, 1]/2 - S[1, 3, 1, -2, -3]/2 - S[1, 3, 1, 4, 1]/2 - S[1, 4, -2, -2, 1]/2 - S[4, 1, -2, -2, 1]/2 + S[1, 3, 1, -2, -2, 1]),
BS[1, 2, 1, 1, 2, 1, 1, 1] -> -64*(-S[10]/32 + S[1, 9]/16 + S[4, 6]/16 + S[5, 5]/16 + S[8, 2]/16 + S[9, 1]/16 - S[1, 3, 6]/8 - S[1, 4, 5]/8 - S[1, 7, 2]/8 - S[1, 8, 1]/8 - S[4, 1, 5]/8 - S[4, 4, 2]/8 - S[4, 5, 1]/8 - S[5, 3, 2]/8 - S[5, 4, 1]/8 - S[8, 1, 1]/8 + S[1, 3, 1, 5]/4 + S[1, 3, 4, 2]/4 + S[1, 3, 5, 1]/4 + S[1, 4, 3, 2]/4 + S[1, 4, 4, 1]/4 + S[1, 7, 1, 1]/4 + S[4, 1, 3, 2]/4 + S[4, 1, 4, 1]/4 + S[4, 4, 1, 1]/4 + S[5, 3, 1, 1]/4 - S[1, 3, 1, 3, 2]/2 - S[1, 3, 1, 4, 1]/2 - S[1, 3, 4, 1, 1]/2 - S[1, 4, 3, 1, 1]/2 - S[4, 1, 3, 1, 1]/2 + S[1, 3, 1, 3, 1, 1]),
BS[1, 2, 1, 5, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-7, -3]/16 + S[-6, -4]/16 + S[1, 9]/16 + S[4, 6]/16 - S[-7, 1, -2]/8 - S[-6, 1, -3]/8 - S[-6, 2, -2]/8 - S[1, -7, -2]/8 - S[1, -6, -3]/8 - S[1, -5, -4]/8 - S[1, 3, 6]/8 - S[4, -4, -2]/8 - S[4, -3, -3]/8 - S[4, -2, -4]/8 + S[-6, 1, 1, -2]/4 + S[1, -6, 1, -2]/4 + S[1, -5, 1, -3]/4 + S[1, -5, 2, -2]/4 + S[1, 3, -4, -2]/4 + S[1, 3, -3, -3]/4 + S[1, 3, -2, -4]/4 + S[4, -3, 1, -2]/4 + S[4, -2, 1, -3]/4 + S[4, -2, 2, -2]/4 - S[1, -5, 1, 1, -2]/2 - S[1, 3, -3, 1, -2]/2 - S[1, 3, -2, 1, -3]/2 - S[1, 3, -2, 2, -2]/2 - S[4, -2, 1, 1, -2]/2 + S[1, 3, -2, 1, 1, -2]),
BS[1, 2, 1, 4, 1, 1] -> -64*(-S[10]/32 + S[-7, -3]/16 + S[-6, -4]/16 + S[1, 9]/16 + S[4, 6]/16 + S[9, 1]/16 - S[-7, -2, 1]/8 - S[-6, -3, 1]/8 - S[-6, 1, -3]/8 - S[1, -6, -3]/8 - S[1, -5, -4]/8 - S[1, 3, 6]/8 - S[1, 8, 1]/8 - S[4, -3, -3]/8 - S[4, -2, -4]/8 - S[4, 5, 1]/8 + S[-6, 1, -2, 1]/4 + S[1, -6, -2, 1]/4 + S[1, -5, -3, 1]/4 + S[1, -5, 1, -3]/4 + S[1, 3, -3, -3]/4 + S[1, 3, -2, -4]/4 + S[1, 3, 5, 1]/4 + S[4, -3, -2, 1]/4 + S[4, -2, -3, 1]/4 + S[4, -2, 1, -3]/4 - S[1, -5, 1, -2, 1]/2 - S[1, 3, -3, -2, 1]/2 - S[1, 3, -2, -3, 1]/2 - S[1, 3, -2, 1, -3]/2 - S[4, -2, 1, -2, 1]/2 + S[1, 3, -2, 1, -2, 1]),
BS[1, 2, 1, 3, 1, 1, 1] -> -64*(-S[10]/32 + S[-6, -4]/16 + S[1, 9]/16 + S[4, 6]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-6, -3, 1]/8 - S[-6, -2, 2]/8 - S[1, -5, -4]/8 - S[1, 3, 6]/8 - S[1, 7, 2]/8 - S[1, 8, 1]/8 - S[4, -2, -4]/8 - S[4, 4, 2]/8 - S[4, 5, 1]/8 - S[8, 1, 1]/8 + S[-6, -2, 1, 1]/4 + S[1, -5, -3, 1]/4 + S[1, -5, -2, 2]/4 + S[1, 3, -2, -4]/4 + S[1, 3, 4, 2]/4 + S[1, 3, 5, 1]/4 + S[1, 7, 1, 1]/4 + S[4, -2, -3, 1]/4 + S[4, -2, -2, 2]/4 + S[4, 4, 1, 1]/4 - S[1, -5, -2, 1, 1]/2 - S[1, 3, -2, -3, 1]/2 - S[1, 3, -2, -2, 2]/2 - S[1, 3, 4, 1, 1]/2 - S[4, -2, -2, 1, 1]/2 + S[1, 3, -2, -2, 1, 1]),
BS[1, 2, 1, 2, 1, 1, 1, 1] -> -64*(-S[10]/32 + S[1, 9]/16 + S[4, 6]/16 + S[7, 3]/16 + S[8, 2]/16 + S[9, 1]/16 - S[1, 3, 6]/8 - S[1, 6, 3]/8 - S[1, 7, 2]/8 - S[1, 8, 1]/8 - S[4, 3, 3]/8 - S[4, 4, 2]/8 - S[4, 5, 1]/8 - S[7, 1, 2]/8 - S[7, 2, 1]/8 - S[8, 1, 1]/8 + S[1, 3, 3, 3]/4 + S[1, 3, 4, 2]/4 + S[1, 3, 5, 1]/4 + S[1, 6, 1, 2]/4 + S[1, 6, 2, 1]/4 + S[1, 7, 1, 1]/4 + S[4, 3, 1, 2]/4 + S[4, 3, 2, 1]/4 + S[4, 4, 1, 1]/4 + S[7, 1, 1, 1]/4 - S[1, 3, 3, 1, 2]/2 - S[1, 3, 3, 2, 1]/2 - S[1, 3, 4, 1, 1]/2 - S[1, 6, 1, 1, 1]/2 - S[4, 3, 1, 1, 1]/2 + S[1, 3, 3, 1, 1, 1]),
BS[1, 2, 6, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-7, -3]/16 + S[-6, -4]/16 + S[-5, -5]/16 + S[1, 9]/16 - S[-7, 1, -2]/8 - S[-6, 1, -3]/8 - S[-6, 2, -2]/8 - S[-5, 1, -4]/8 - S[-5, 2, -3]/8 - S[-5, 3, -2]/8 - S[1, -7, -2]/8 - S[1, -6, -3]/8 - S[1, -5, -4]/8 - S[1, -4, -5]/8 + S[-6, 1, 1, -2]/4 + S[-5, 1, 1, -3]/4 + S[-5, 1, 2, -2]/4 + S[-5, 2, 1, -2]/4 + S[1, -6, 1, -2]/4 + S[1, -5, 1, -3]/4 + S[1, -5, 2, -2]/4 + S[1, -4, 1, -4]/4 + S[1, -4, 2, -3]/4 + S[1, -4, 3, -2]/4 - S[-5, 1, 1, 1, -2]/2 - S[1, -5, 1, 1, -2]/2 - S[1, -4, 1, 1, -3]/2 - S[1, -4, 1, 2, -2]/2 - S[1, -4, 2, 1, -2]/2 + S[1, -4, 1, 1, 1, -2]),
BS[1, 2, 5, 1, 1] -> -64*(-S[10]/32 + S[-7, -3]/16 + S[-6, -4]/16 + S[-5, -5]/16 + S[1, 9]/16 + S[9, 1]/16 - S[-7, -2, 1]/8 - S[-6, -3, 1]/8 - S[-6, 1, -3]/8 - S[-5, -4, 1]/8 - S[-5, 1, -4]/8 - S[-5, 2, -3]/8 - S[1, -6, -3]/8 - S[1, -5, -4]/8 - S[1, -4, -5]/8 - S[1, 8, 1]/8 + S[-6, 1, -2, 1]/4 + S[-5, 1, -3, 1]/4 + S[-5, 1, 1, -3]/4 + S[-5, 2, -2, 1]/4 + S[1, -6, -2, 1]/4 + S[1, -5, -3, 1]/4 + S[1, -5, 1, -3]/4 + S[1, -4, -4, 1]/4 + S[1, -4, 1, -4]/4 + S[1, -4, 2, -3]/4 - S[-5, 1, 1, -2, 1]/2 - S[1, -5, 1, -2, 1]/2 - S[1, -4, 1, -3, 1]/2 - S[1, -4, 1, 1, -3]/2 - S[1, -4, 2, -2, 1]/2 + S[1, -4, 1, 1, -2, 1]),
BS[1, 2, 4, 1, 1, 1] -> -64*(-S[10]/32 + S[-6, -4]/16 + S[-5, -5]/16 + S[1, 9]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-6, -3, 1]/8 - S[-6, -2, 2]/8 - S[-5, -4, 1]/8 - S[-5, -3, 2]/8 - S[-5, 1, -4]/8 - S[1, -5, -4]/8 - S[1, -4, -5]/8 - S[1, 7, 2]/8 - S[1, 8, 1]/8 - S[8, 1, 1]/8 + S[-6, -2, 1, 1]/4 + S[-5, -3, 1, 1]/4 + S[-5, 1, -3, 1]/4 + S[-5, 1, -2, 2]/4 + S[1, -5, -3, 1]/4 + S[1, -5, -2, 2]/4 + S[1, -4, -4, 1]/4 + S[1, -4, -3, 2]/4 + S[1, -4, 1, -4]/4 + S[1, 7, 1, 1]/4 - S[-5, 1, -2, 1, 1]/2 - S[1, -5, -2, 1, 1]/2 - S[1, -4, -3, 1, 1]/2 - S[1, -4, 1, -3, 1]/2 - S[1, -4, 1, -2, 2]/2 + S[1, -4, 1, -2, 1, 1]),
BS[1, 2, 3, 1, 1, 1, 1] -> -64*(-S[10]/32 + S[-5, -5]/16 + S[1, 9]/16 + S[7, 3]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-5, -4, 1]/8 - S[-5, -3, 2]/8 - S[-5, -2, 3]/8 - S[1, -4, -5]/8 - S[1, 6, 3]/8 - S[1, 7, 2]/8 - S[1, 8, 1]/8 - S[7, 1, 2]/8 - S[7, 2, 1]/8 - S[8, 1, 1]/8 + S[-5, -3, 1, 1]/4 + S[-5, -2, 1, 2]/4 + S[-5, -2, 2, 1]/4 + S[1, -4, -4, 1]/4 + S[1, -4, -3, 2]/4 + S[1, -4, -2, 3]/4 + S[1, 6, 1, 2]/4 + S[1, 6, 2, 1]/4 + S[1, 7, 1, 1]/4 + S[7, 1, 1, 1]/4 - S[-5, -2, 1, 1, 1]/2 - S[1, -4, -3, 1, 1]/2 - S[1, -4, -2, 1, 2]/2 - S[1, -4, -2, 2, 1]/2 - S[1, 6, 1, 1, 1]/2 + S[1, -4, -2, 1, 1, 1]),
BS[1, 2, 2, 1, 1, 1, 1, 1] -> -64*(-S[10]/32 + S[1, 9]/16 + S[6, 4]/16 + S[7, 3]/16 + S[8, 2]/16 + S[9, 1]/16 - S[1, 5, 4]/8 - S[1, 6, 3]/8 - S[1, 7, 2]/8 - S[1, 8, 1]/8 - S[6, 1, 3]/8 - S[6, 2, 2]/8 - S[6, 3, 1]/8 - S[7, 1, 2]/8 - S[7, 2, 1]/8 - S[8, 1, 1]/8 + S[1, 5, 1, 3]/4 + S[1, 5, 2, 2]/4 + S[1, 5, 3, 1]/4 + S[1, 6, 1, 2]/4 + S[1, 6, 2, 1]/4 + S[1, 7, 1, 1]/4 + S[6, 1, 1, 2]/4 + S[6, 1, 2, 1]/4 + S[6, 2, 1, 1]/4 + S[7, 1, 1, 1]/4 - S[1, 5, 1, 1, 2]/2 - S[1, 5, 1, 2, 1]/2 - S[1, 5, 2, 1, 1]/2 - S[1, 6, 1, 1, 1]/2 - S[6, 1, 1, 1, 1]/2 + S[1, 5, 1, 1, 1, 1]),
BS[7, 2, 1] -> -64*(-S[10]/32 + S[-6, -4]/16 + S[-5, -5]/16 + S[-4, -6]/16 + S[-3, -7]/16 + S[-2, -8]/16 - S[-5, 1, -4]/8 - S[-4, 1, -5]/8 - S[-4, 2, -4]/8 - S[-3, 1, -6]/8 - S[-3, 2, -5]/8 - S[-3, 3, -4]/8 - S[-2, 1, -7]/8 - S[-2, 2, -6]/8 - S[-2, 3, -5]/8 - S[-2, 4, -4]/8 + S[-4, 1, 1, -4]/4 + S[-3, 1, 1, -5]/4 + S[-3, 1, 2, -4]/4 + S[-3, 2, 1, -4]/4 + S[-2, 1, 1, -6]/4 + S[-2, 1, 2, -5]/4 + S[-2, 1, 3, -4]/4 + S[-2, 2, 1, -5]/4 + S[-2, 2, 2, -4]/4 + S[-2, 3, 1, -4]/4 - S[-3, 1, 1, 1, -4]/2 - S[-2, 1, 1, 1, -5]/2 - S[-2, 1, 1, 2, -4]/2 - S[-2, 1, 2, 1, -4]/2 - S[-2, 2, 1, 1, -4]/2 + S[-2, 1, 1, 1, 1, -4]),
BS[6, 1, 2, 1] -> -64*(-S[10]/32 + S[-5, -5]/16 + S[-4, -6]/16 + S[-3, -7]/16 + S[-2, -8]/16 + S[7, 3]/16 - S[-5, -2, 3]/8 - S[-4, -3, 3]/8 - S[-4, 1, -5]/8 - S[-3, -4, 3]/8 - S[-3, 1, -6]/8 - S[-3, 2, -5]/8 - S[-2, -5, 3]/8 - S[-2, 1, -7]/8 - S[-2, 2, -6]/8 - S[-2, 3, -5]/8 + S[-4, 1, -2, 3]/4 + S[-3, 1, -3, 3]/4 + S[-3, 1, 1, -5]/4 + S[-3, 2, -2, 3]/4 + S[-2, 1, -4, 3]/4 + S[-2, 1, 1, -6]/4 + S[-2, 1, 2, -5]/4 + S[-2, 2, -3, 3]/4 + S[-2, 2, 1, -5]/4 + S[-2, 3, -2, 3]/4 - S[-3, 1, 1, -2, 3]/2 - S[-2, 1, 1, -3, 3]/2 - S[-2, 1, 1, 1, -5]/2 - S[-2, 1, 2, -2, 3]/2 - S[-2, 2, 1, -2, 3]/2 + S[-2, 1, 1, 1, -2, 3]),
BS[6, 3, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-5, -5]/16 + S[-4, -6]/16 + S[-3, -7]/16 + S[-2, -8]/16 - S[-5, 3, -2]/8 - S[-4, 1, -5]/8 - S[-4, 4, -2]/8 - S[-3, 1, -6]/8 - S[-3, 2, -5]/8 - S[-3, 5, -2]/8 - S[-2, 1, -7]/8 - S[-2, 2, -6]/8 - S[-2, 3, -5]/8 - S[-2, 6, -2]/8 + S[-4, 1, 3, -2]/4 + S[-3, 1, 1, -5]/4 + S[-3, 1, 4, -2]/4 + S[-3, 2, 3, -2]/4 + S[-2, 1, 1, -6]/4 + S[-2, 1, 2, -5]/4 + S[-2, 1, 5, -2]/4 + S[-2, 2, 1, -5]/4 + S[-2, 2, 4, -2]/4 + S[-2, 3, 3, -2]/4 - S[-3, 1, 1, 3, -2]/2 - S[-2, 1, 1, 1, -5]/2 - S[-2, 1, 1, 4, -2]/2 - S[-2, 1, 2, 3, -2]/2 - S[-2, 2, 1, 3, -2]/2 + S[-2, 1, 1, 1, 3, -2]),
BS[6, 2, 1, 1] -> -64*(-S[10]/32 + S[-5, -5]/16 + S[-4, -6]/16 + S[-3, -7]/16 + S[-2, -8]/16 + S[9, 1]/16 - S[-5, -4, 1]/8 - S[-4, -5, 1]/8 - S[-4, 1, -5]/8 - S[-3, -6, 1]/8 - S[-3, 1, -6]/8 - S[-3, 2, -5]/8 - S[-2, -7, 1]/8 - S[-2, 1, -7]/8 - S[-2, 2, -6]/8 - S[-2, 3, -5]/8 + S[-4, 1, -4, 1]/4 + S[-3, 1, -5, 1]/4 + S[-3, 1, 1, -5]/4 + S[-3, 2, -4, 1]/4 + S[-2, 1, -6, 1]/4 + S[-2, 1, 1, -6]/4 + S[-2, 1, 2, -5]/4 + S[-2, 2, -5, 1]/4 + S[-2, 2, 1, -5]/4 + S[-2, 3, -4, 1]/4 - S[-3, 1, 1, -4, 1]/2 - S[-2, 1, 1, -5, 1]/2 - S[-2, 1, 1, 1, -5]/2 - S[-2, 1, 2, -4, 1]/2 - S[-2, 2, 1, -4, 1]/2 + S[-2, 1, 1, 1, -4, 1]),
BS[5, 1, 1, 2, 1] -> -64*(-S[10]/32 + S[-4, -6]/16 + S[-3, -7]/16 + S[-2, -8]/16 + S[6, 4]/16 + S[7, 3]/16 - S[-4, -3, 3]/8 - S[-4, -2, 4]/8 - S[-3, -4, 3]/8 - S[-3, -3, 4]/8 - S[-3, 1, -6]/8 - S[-2, -5, 3]/8 - S[-2, -4, 4]/8 - S[-2, 1, -7]/8 - S[-2, 2, -6]/8 - S[6, 1, 3]/8 + S[-4, -2, 1, 3]/4 + S[-3, -3, 1, 3]/4 + S[-3, 1, -3, 3]/4 + S[-3, 1, -2, 4]/4 + S[-2, -4, 1, 3]/4 + S[-2, 1, -4, 3]/4 + S[-2, 1, -3, 4]/4 + S[-2, 1, 1, -6]/4 + S[-2, 2, -3, 3]/4 + S[-2, 2, -2, 4]/4 - S[-3, 1, -2, 1, 3]/2 - S[-2, 1, -3, 1, 3]/2 - S[-2, 1, 1, -3, 3]/2 - S[-2, 1, 1, -2, 4]/2 - S[-2, 2, -2, 1, 3]/2 + S[-2, 1, 1, -2, 1, 3]),
BS[5, 1, 3, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-4, -6]/16 + S[-3, -7]/16 + S[-2, -8]/16 + S[6, 4]/16 - S[-4, -2, 4]/8 - S[-4, 4, -2]/8 - S[-3, -3, 4]/8 - S[-3, 1, -6]/8 - S[-3, 5, -2]/8 - S[-2, -4, 4]/8 - S[-2, 1, -7]/8 - S[-2, 2, -6]/8 - S[-2, 6, -2]/8 - S[6, -2, -2]/8 + S[-4, -2, -2, -2]/4 + S[-3, -3, -2, -2]/4 + S[-3, 1, -2, 4]/4 + S[-3, 1, 4, -2]/4 + S[-2, -4, -2, -2]/4 + S[-2, 1, -3, 4]/4 + S[-2, 1, 1, -6]/4 + S[-2, 1, 5, -2]/4 + S[-2, 2, -2, 4]/4 + S[-2, 2, 4, -2]/4 - S[-3, 1, -2, -2, -2]/2 - S[-2, 1, -3, -2, -2]/2 - S[-2, 1, 1, -2, 4]/2 - S[-2, 1, 1, 4, -2]/2 - S[-2, 2, -2, -2, -2]/2 + S[-2, 1, 1, -2, -2, -2]),
BS[5, 1, 2, 1, 1] -> -64*(-S[10]/32 + S[-4, -6]/16 + S[-3, -7]/16 + S[-2, -8]/16 + S[6, 4]/16 + S[9, 1]/16 - S[-4, -5, 1]/8 - S[-4, -2, 4]/8 - S[-3, -6, 1]/8 - S[-3, -3, 4]/8 - S[-3, 1, -6]/8 - S[-2, -7, 1]/8 - S[-2, -4, 4]/8 - S[-2, 1, -7]/8 - S[-2, 2, -6]/8 - S[6, 3, 1]/8 + S[-4, -2, 3, 1]/4 + S[-3, -3, 3, 1]/4 + S[-3, 1, -5, 1]/4 + S[-3, 1, -2, 4]/4 + S[-2, -4, 3, 1]/4 + S[-2, 1, -6, 1]/4 + S[-2, 1, -3, 4]/4 + S[-2, 1, 1, -6]/4 + S[-2, 2, -5, 1]/4 + S[-2, 2, -2, 4]/4 - S[-3, 1, -2, 3, 1]/2 - S[-2, 1, -3, 3, 1]/2 - S[-2, 1, 1, -5, 1]/2 - S[-2, 1, 1, -2, 4]/2 - S[-2, 2, -2, 3, 1]/2 + S[-2, 1, 1, -2, 3, 1]),
BS[5, 4, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-7, -3]/16 + S[-4, -6]/16 + S[-3, -7]/16 + S[-2, -8]/16 - S[-7, 1, -2]/8 - S[-4, 3, -3]/8 - S[-4, 4, -2]/8 - S[-3, 1, -6]/8 - S[-3, 4, -3]/8 - S[-3, 5, -2]/8 - S[-2, 1, -7]/8 - S[-2, 2, -6]/8 - S[-2, 5, -3]/8 - S[-2, 6, -2]/8 + S[-4, 3, 1, -2]/4 + S[-3, 1, 3, -3]/4 + S[-3, 1, 4, -2]/4 + S[-3, 4, 1, -2]/4 + S[-2, 1, 1, -6]/4 + S[-2, 1, 4, -3]/4 + S[-2, 1, 5, -2]/4 + S[-2, 2, 3, -3]/4 + S[-2, 2, 4, -2]/4 + S[-2, 5, 1, -2]/4 - S[-3, 1, 3, 1, -2]/2 - S[-2, 1, 1, 3, -3]/2 - S[-2, 1, 1, 4, -2]/2 - S[-2, 1, 4, 1, -2]/2 - S[-2, 2, 3, 1, -2]/2 + S[-2, 1, 1, 3, 1, -2]),
BS[5, 3, 1, 1] -> -64*(-S[10]/32 + S[-7, -3]/16 + S[-4, -6]/16 + S[-3, -7]/16 + S[-2, -8]/16 + S[9, 1]/16 - S[-7, -2, 1]/8 - S[-4, -5, 1]/8 - S[-4, 3, -3]/8 - S[-3, -6, 1]/8 - S[-3, 1, -6]/8 - S[-3, 4, -3]/8 - S[-2, -7, 1]/8 - S[-2, 1, -7]/8 - S[-2, 2, -6]/8 - S[-2, 5, -3]/8 + S[-4, 3, -2, 1]/4 + S[-3, 1, -5, 1]/4 + S[-3, 1, 3, -3]/4 + S[-3, 4, -2, 1]/4 + S[-2, 1, -6, 1]/4 + S[-2, 1, 1, -6]/4 + S[-2, 1, 4, -3]/4 + S[-2, 2, -5, 1]/4 + S[-2, 2, 3, -3]/4 + S[-2, 5, -2, 1]/4 - S[-3, 1, 3, -2, 1]/2 - S[-2, 1, 1, -5, 1]/2 - S[-2, 1, 1, 3, -3]/2 - S[-2, 1, 4, -2, 1]/2 - S[-2, 2, 3, -2, 1]/2 + S[-2, 1, 1, 3, -2, 1]),
BS[5, 2, 1, 1, 1] -> -64*(-S[10]/32 + S[-4, -6]/16 + S[-3, -7]/16 + S[-2, -8]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-4, -5, 1]/8 - S[-4, -4, 2]/8 - S[-3, -6, 1]/8 - S[-3, -5, 2]/8 - S[-3, 1, -6]/8 - S[-2, -7, 1]/8 - S[-2, -6, 2]/8 - S[-2, 1, -7]/8 - S[-2, 2, -6]/8 - S[8, 1, 1]/8 + S[-4, -4, 1, 1]/4 + S[-3, -5, 1, 1]/4 + S[-3, 1, -5, 1]/4 + S[-3, 1, -4, 2]/4 + S[-2, -6, 1, 1]/4 + S[-2, 1, -6, 1]/4 + S[-2, 1, -5, 2]/4 + S[-2, 1, 1, -6]/4 + S[-2, 2, -5, 1]/4 + S[-2, 2, -4, 2]/4 - S[-3, 1, -4, 1, 1]/2 - S[-2, 1, -5, 1, 1]/2 - S[-2, 1, 1, -5, 1]/2 - S[-2, 1, 1, -4, 2]/2 - S[-2, 2, -4, 1, 1]/2 + S[-2, 1, 1, -4, 1, 1]),
BS[4, 1, 1, 1, 2, 1] -> -64*(-S[10]/32 + S[-3, -7]/16 + S[-2, -8]/16 + S[5, 5]/16 + S[6, 4]/16 + S[7, 3]/16 - S[-3, -4, 3]/8 - S[-3, -3, 4]/8 - S[-3, -2, 5]/8 - S[-2, -5, 3]/8 - S[-2, -4, 4]/8 - S[-2, -3, 5]/8 - S[-2, 1, -7]/8 - S[5, 1, 4]/8 - S[5, 2, 3]/8 - S[6, 1, 3]/8 + S[-3, -3, 1, 3]/4 + S[-3, -2, 1, 4]/4 + S[-3, -2, 2, 3]/4 + S[-2, -4, 1, 3]/4 + S[-2, -3, 1, 4]/4 + S[-2, -3, 2, 3]/4 + S[-2, 1, -4, 3]/4 + S[-2, 1, -3, 4]/4 + S[-2, 1, -2, 5]/4 + S[5, 1, 1, 3]/4 - S[-3, -2, 1, 1, 3]/2 - S[-2, -3, 1, 1, 3]/2 - S[-2, 1, -3, 1, 3]/2 - S[-2, 1, -2, 1, 4]/2 - S[-2, 1, -2, 2, 3]/2 + S[-2, 1, -2, 1, 1, 3]),
BS[4, 1, 1, 3, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-3, -7]/16 + S[-2, -8]/16 + S[5, 5]/16 + S[6, 4]/16 - S[-3, -3, 4]/8 - S[-3, -2, 5]/8 - S[-3, 5, -2]/8 - S[-2, -4, 4]/8 - S[-2, -3, 5]/8 - S[-2, 1, -7]/8 - S[-2, 6, -2]/8 - S[5, -3, -2]/8 - S[5, 1, 4]/8 - S[6, -2, -2]/8 + S[-3, -3, -2, -2]/4 + S[-3, -2, -3, -2]/4 + S[-3, -2, 1, 4]/4 + S[-2, -4, -2, -2]/4 + S[-2, -3, -3, -2]/4 + S[-2, -3, 1, 4]/4 + S[-2, 1, -3, 4]/4 + S[-2, 1, -2, 5]/4 + S[-2, 1, 5, -2]/4 + S[5, 1, -2, -2]/4 - S[-3, -2, 1, -2, -2]/2 - S[-2, -3, 1, -2, -2]/2 - S[-2, 1, -3, -2, -2]/2 - S[-2, 1, -2, -3, -2]/2 - S[-2, 1, -2, 1, 4]/2 + S[-2, 1, -2, 1, -2, -2]),
BS[4, 1, 1, 2, 1, 1] -> -64*(-S[10]/32 + S[-3, -7]/16 + S[-2, -8]/16 + S[5, 5]/16 + S[6, 4]/16 + S[9, 1]/16 - S[-3, -6, 1]/8 - S[-3, -3, 4]/8 - S[-3, -2, 5]/8 - S[-2, -7, 1]/8 - S[-2, -4, 4]/8 - S[-2, -3, 5]/8 - S[-2, 1, -7]/8 - S[5, 1, 4]/8 - S[5, 4, 1]/8 - S[6, 3, 1]/8 + S[-3, -3, 3, 1]/4 + S[-3, -2, 1, 4]/4 + S[-3, -2, 4, 1]/4 + S[-2, -4, 3, 1]/4 + S[-2, -3, 1, 4]/4 + S[-2, -3, 4, 1]/4 + S[-2, 1, -6, 1]/4 + S[-2, 1, -3, 4]/4 + S[-2, 1, -2, 5]/4 + S[5, 1, 3, 1]/4 - S[-3, -2, 1, 3, 1]/2 - S[-2, -3, 1, 3, 1]/2 - S[-2, 1, -3, 3, 1]/2 - S[-2, 1, -2, 1, 4]/2 - S[-2, 1, -2, 4, 1]/2 + S[-2, 1, -2, 1, 3, 1]),
BS[4, 1, 4, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-7, -3]/16 + S[-3, -7]/16 + S[-2, -8]/16 + S[5, 5]/16 - S[-7, 1, -2]/8 - S[-3, -2, 5]/8 - S[-3, 4, -3]/8 - S[-3, 5, -2]/8 - S[-2, -3, 5]/8 - S[-2, 1, -7]/8 - S[-2, 5, -3]/8 - S[-2, 6, -2]/8 - S[5, -3, -2]/8 - S[5, -2, -3]/8 + S[-3, -2, -3, -2]/4 + S[-3, -2, -2, -3]/4 + S[-3, 4, 1, -2]/4 + S[-2, -3, -3, -2]/4 + S[-2, -3, -2, -3]/4 + S[-2, 1, -2, 5]/4 + S[-2, 1, 4, -3]/4 + S[-2, 1, 5, -2]/4 + S[-2, 5, 1, -2]/4 + S[5, -2, 1, -2]/4 - S[-3, -2, -2, 1, -2]/2 - S[-2, -3, -2, 1, -2]/2 - S[-2, 1, -2, -3, -2]/2 - S[-2, 1, -2, -2, -3]/2 - S[-2, 1, 4, 1, -2]/2 + S[-2, 1, -2, -2, 1, -2]),
BS[4, 1, 3, 1, 1] -> -64*(-S[10]/32 + S[-7, -3]/16 + S[-3, -7]/16 + S[-2, -8]/16 + S[5, 5]/16 + S[9, 1]/16 - S[-7, -2, 1]/8 - S[-3, -6, 1]/8 - S[-3, -2, 5]/8 - S[-3, 4, -3]/8 - S[-2, -7, 1]/8 - S[-2, -3, 5]/8 - S[-2, 1, -7]/8 - S[-2, 5, -3]/8 - S[5, -2, -3]/8 - S[5, 4, 1]/8 + S[-3, -2, -2, -3]/4 + S[-3, -2, 4, 1]/4 + S[-3, 4, -2, 1]/4 + S[-2, -3, -2, -3]/4 + S[-2, -3, 4, 1]/4 + S[-2, 1, -6, 1]/4 + S[-2, 1, -2, 5]/4 + S[-2, 1, 4, -3]/4 + S[-2, 5, -2, 1]/4 + S[5, -2, -2, 1]/4 - S[-3, -2, -2, -2, 1]/2 - S[-2, -3, -2, -2, 1]/2 - S[-2, 1, -2, -2, -3]/2 - S[-2, 1, -2, 4, 1]/2 - S[-2, 1, 4, -2, 1]/2 + S[-2, 1, -2, -2, -2, 1]),
BS[4, 1, 2, 1, 1, 1] -> -64*(-S[10]/32 + S[-3, -7]/16 + S[-2, -8]/16 + S[5, 5]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-3, -6, 1]/8 - S[-3, -5, 2]/8 - S[-3, -2, 5]/8 - S[-2, -7, 1]/8 - S[-2, -6, 2]/8 - S[-2, -3, 5]/8 - S[-2, 1, -7]/8 - S[5, 3, 2]/8 - S[5, 4, 1]/8 - S[8, 1, 1]/8 + S[-3, -5, 1, 1]/4 + S[-3, -2, 3, 2]/4 + S[-3, -2, 4, 1]/4 + S[-2, -6, 1, 1]/4 + S[-2, -3, 3, 2]/4 + S[-2, -3, 4, 1]/4 + S[-2, 1, -6, 1]/4 + S[-2, 1, -5, 2]/4 + S[-2, 1, -2, 5]/4 + S[5, 3, 1, 1]/4 - S[-3, -2, 3, 1, 1]/2 - S[-2, -3, 3, 1, 1]/2 - S[-2, 1, -5, 1, 1]/2 - S[-2, 1, -2, 3, 2]/2 - S[-2, 1, -2, 4, 1]/2 + S[-2, 1, -2, 3, 1, 1]),
BS[4, 5, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-7, -3]/16 + S[-6, -4]/16 + S[-3, -7]/16 + S[-2, -8]/16 - S[-7, 1, -2]/8 - S[-6, 1, -3]/8 - S[-6, 2, -2]/8 - S[-3, 3, -4]/8 - S[-3, 4, -3]/8 - S[-3, 5, -2]/8 - S[-2, 1, -7]/8 - S[-2, 4, -4]/8 - S[-2, 5, -3]/8 - S[-2, 6, -2]/8 + S[-6, 1, 1, -2]/4 + S[-3, 3, 1, -3]/4 + S[-3, 3, 2, -2]/4 + S[-3, 4, 1, -2]/4 + S[-2, 1, 3, -4]/4 + S[-2, 1, 4, -3]/4 + S[-2, 1, 5, -2]/4 + S[-2, 4, 1, -3]/4 + S[-2, 4, 2, -2]/4 + S[-2, 5, 1, -2]/4 - S[-3, 3, 1, 1, -2]/2 - S[-2, 1, 3, 1, -3]/2 - S[-2, 1, 3, 2, -2]/2 - S[-2, 1, 4, 1, -2]/2 - S[-2, 4, 1, 1, -2]/2 + S[-2, 1, 3, 1, 1, -2]),
BS[4, 4, 1, 1] -> -64*(-S[10]/32 + S[-7, -3]/16 + S[-6, -4]/16 + S[-3, -7]/16 + S[-2, -8]/16 + S[9, 1]/16 - S[-7, -2, 1]/8 - S[-6, -3, 1]/8 - S[-6, 1, -3]/8 - S[-3, -6, 1]/8 - S[-3, 3, -4]/8 - S[-3, 4, -3]/8 - S[-2, -7, 1]/8 - S[-2, 1, -7]/8 - S[-2, 4, -4]/8 - S[-2, 5, -3]/8 + S[-6, 1, -2, 1]/4 + S[-3, 3, -3, 1]/4 + S[-3, 3, 1, -3]/4 + S[-3, 4, -2, 1]/4 + S[-2, 1, -6, 1]/4 + S[-2, 1, 3, -4]/4 + S[-2, 1, 4, -3]/4 + S[-2, 4, -3, 1]/4 + S[-2, 4, 1, -3]/4 + S[-2, 5, -2, 1]/4 - S[-3, 3, 1, -2, 1]/2 - S[-2, 1, 3, -3, 1]/2 - S[-2, 1, 3, 1, -3]/2 - S[-2, 1, 4, -2, 1]/2 - S[-2, 4, 1, -2, 1]/2 + S[-2, 1, 3, 1, -2, 1]),
BS[4, 3, 1, 1, 1] -> -64*(-S[10]/32 + S[-6, -4]/16 + S[-3, -7]/16 + S[-2, -8]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-6, -3, 1]/8 - S[-6, -2, 2]/8 - S[-3, -6, 1]/8 - S[-3, -5, 2]/8 - S[-3, 3, -4]/8 - S[-2, -7, 1]/8 - S[-2, -6, 2]/8 - S[-2, 1, -7]/8 - S[-2, 4, -4]/8 - S[8, 1, 1]/8 + S[-6, -2, 1, 1]/4 + S[-3, -5, 1, 1]/4 + S[-3, 3, -3, 1]/4 + S[-3, 3, -2, 2]/4 + S[-2, -6, 1, 1]/4 + S[-2, 1, -6, 1]/4 + S[-2, 1, -5, 2]/4 + S[-2, 1, 3, -4]/4 + S[-2, 4, -3, 1]/4 + S[-2, 4, -2, 2]/4 - S[-3, 3, -2, 1, 1]/2 - S[-2, 1, -5, 1, 1]/2 - S[-2, 1, 3, -3, 1]/2 - S[-2, 1, 3, -2, 2]/2 - S[-2, 4, -2, 1, 1]/2 + S[-2, 1, 3, -2, 1, 1]),
BS[4, 2, 1, 1, 1, 1] -> -64*(-S[10]/32 + S[-3, -7]/16 + S[-2, -8]/16 + S[7, 3]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-3, -6, 1]/8 - S[-3, -5, 2]/8 - S[-3, -4, 3]/8 - S[-2, -7, 1]/8 - S[-2, -6, 2]/8 - S[-2, -5, 3]/8 - S[-2, 1, -7]/8 - S[7, 1, 2]/8 - S[7, 2, 1]/8 - S[8, 1, 1]/8 + S[-3, -5, 1, 1]/4 + S[-3, -4, 1, 2]/4 + S[-3, -4, 2, 1]/4 + S[-2, -6, 1, 1]/4 + S[-2, -5, 1, 2]/4 + S[-2, -5, 2, 1]/4 + S[-2, 1, -6, 1]/4 + S[-2, 1, -5, 2]/4 + S[-2, 1, -4, 3]/4 + S[7, 1, 1, 1]/4 - S[-3, -4, 1, 1, 1]/2 - S[-2, -5, 1, 1, 1]/2 - S[-2, 1, -5, 1, 1]/2 - S[-2, 1, -4, 1, 2]/2 - S[-2, 1, -4, 2, 1]/2 + S[-2, 1, -4, 1, 1, 1]),
BS[3, 1, 1, 1, 1, 2, 1] -> -64*(-S[10]/32 + S[-2, -8]/16 + S[4, 6]/16 + S[5, 5]/16 + S[6, 4]/16 + S[7, 3]/16 - S[-2, -5, 3]/8 - S[-2, -4, 4]/8 - S[-2, -3, 5]/8 - S[-2, -2, 6]/8 - S[4, 1, 5]/8 - S[4, 2, 4]/8 - S[4, 3, 3]/8 - S[5, 1, 4]/8 - S[5, 2, 3]/8 - S[6, 1, 3]/8 + S[-2, -4, 1, 3]/4 + S[-2, -3, 1, 4]/4 + S[-2, -3, 2, 3]/4 + S[-2, -2, 1, 5]/4 + S[-2, -2, 2, 4]/4 + S[-2, -2, 3, 3]/4 + S[4, 1, 1, 4]/4 + S[4, 1, 2, 3]/4 + S[4, 2, 1, 3]/4 + S[5, 1, 1, 3]/4 - S[-2, -3, 1, 1, 3]/2 - S[-2, -2, 1, 1, 4]/2 - S[-2, -2, 1, 2, 3]/2 - S[-2, -2, 2, 1, 3]/2 - S[4, 1, 1, 1, 3]/2 + S[-2, -2, 1, 1, 1, 3]),
BS[3, 1, 1, 1, 3, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-2, -8]/16 + S[4, 6]/16 + S[5, 5]/16 + S[6, 4]/16 - S[-2, -4, 4]/8 - S[-2, -3, 5]/8 - S[-2, -2, 6]/8 - S[-2, 6, -2]/8 - S[4, -4, -2]/8 - S[4, 1, 5]/8 - S[4, 2, 4]/8 - S[5, -3, -2]/8 - S[5, 1, 4]/8 - S[6, -2, -2]/8 + S[-2, -4, -2, -2]/4 + S[-2, -3, -3, -2]/4 + S[-2, -3, 1, 4]/4 + S[-2, -2, -4, -2]/4 + S[-2, -2, 1, 5]/4 + S[-2, -2, 2, 4]/4 + S[4, 1, -3, -2]/4 + S[4, 1, 1, 4]/4 + S[4, 2, -2, -2]/4 + S[5, 1, -2, -2]/4 - S[-2, -3, 1, -2, -2]/2 - S[-2, -2, 1, -3, -2]/2 - S[-2, -2, 1, 1, 4]/2 - S[-2, -2, 2, -2, -2]/2 - S[4, 1, 1, -2, -2]/2 + S[-2, -2, 1, 1, -2, -2]),
BS[3, 1, 1, 1, 2, 1, 1] -> -64*(-S[10]/32 + S[-2, -8]/16 + S[4, 6]/16 + S[5, 5]/16 + S[6, 4]/16 + S[9, 1]/16 - S[-2, -7, 1]/8 - S[-2, -4, 4]/8 - S[-2, -3, 5]/8 - S[-2, -2, 6]/8 - S[4, 1, 5]/8 - S[4, 2, 4]/8 - S[4, 5, 1]/8 - S[5, 1, 4]/8 - S[5, 4, 1]/8 - S[6, 3, 1]/8 + S[-2, -4, 3, 1]/4 + S[-2, -3, 1, 4]/4 + S[-2, -3, 4, 1]/4 + S[-2, -2, 1, 5]/4 + S[-2, -2, 2, 4]/4 + S[-2, -2, 5, 1]/4 + S[4, 1, 1, 4]/4 + S[4, 1, 4, 1]/4 + S[4, 2, 3, 1]/4 + S[5, 1, 3, 1]/4 - S[-2, -3, 1, 3, 1]/2 - S[-2, -2, 1, 1, 4]/2 - S[-2, -2, 1, 4, 1]/2 - S[-2, -2, 2, 3, 1]/2 - S[4, 1, 1, 3, 1]/2 + S[-2, -2, 1, 1, 3, 1]),
BS[3, 1, 1, 4, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-7, -3]/16 + S[-2, -8]/16 + S[4, 6]/16 + S[5, 5]/16 - S[-7, 1, -2]/8 - S[-2, -3, 5]/8 - S[-2, -2, 6]/8 - S[-2, 5, -3]/8 - S[-2, 6, -2]/8 - S[4, -4, -2]/8 - S[4, -3, -3]/8 - S[4, 1, 5]/8 - S[5, -3, -2]/8 - S[5, -2, -3]/8 + S[-2, -3, -3, -2]/4 + S[-2, -3, -2, -3]/4 + S[-2, -2, -4, -2]/4 + S[-2, -2, -3, -3]/4 + S[-2, -2, 1, 5]/4 + S[-2, 5, 1, -2]/4 + S[4, -3, 1, -2]/4 + S[4, 1, -3, -2]/4 + S[4, 1, -2, -3]/4 + S[5, -2, 1, -2]/4 - S[-2, -3, -2, 1, -2]/2 - S[-2, -2, -3, 1, -2]/2 - S[-2, -2, 1, -3, -2]/2 - S[-2, -2, 1, -2, -3]/2 - S[4, 1, -2, 1, -2]/2 + S[-2, -2, 1, -2, 1, -2]),
BS[3, 1, 1, 3, 1, 1] -> -64*(-S[10]/32 + S[-7, -3]/16 + S[-2, -8]/16 + S[4, 6]/16 + S[5, 5]/16 + S[9, 1]/16 - S[-7, -2, 1]/8 - S[-2, -7, 1]/8 - S[-2, -3, 5]/8 - S[-2, -2, 6]/8 - S[-2, 5, -3]/8 - S[4, -3, -3]/8 - S[4, 1, 5]/8 - S[4, 5, 1]/8 - S[5, -2, -3]/8 - S[5, 4, 1]/8 + S[-2, -3, -2, -3]/4 + S[-2, -3, 4, 1]/4 + S[-2, -2, -3, -3]/4 + S[-2, -2, 1, 5]/4 + S[-2, -2, 5, 1]/4 + S[-2, 5, -2, 1]/4 + S[4, -3, -2, 1]/4 + S[4, 1, -2, -3]/4 + S[4, 1, 4, 1]/4 + S[5, -2, -2, 1]/4 - S[-2, -3, -2, -2, 1]/2 - S[-2, -2, -3, -2, 1]/2 - S[-2, -2, 1, -2, -3]/2 - S[-2, -2, 1, 4, 1]/2 - S[4, 1, -2, -2, 1]/2 + S[-2, -2, 1, -2, -2, 1]),
BS[3, 1, 1, 2, 1, 1, 1] -> -64*(-S[10]/32 + S[-2, -8]/16 + S[4, 6]/16 + S[5, 5]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-2, -7, 1]/8 - S[-2, -6, 2]/8 - S[-2, -3, 5]/8 - S[-2, -2, 6]/8 - S[4, 1, 5]/8 - S[4, 4, 2]/8 - S[4, 5, 1]/8 - S[5, 3, 2]/8 - S[5, 4, 1]/8 - S[8, 1, 1]/8 + S[-2, -6, 1, 1]/4 + S[-2, -3, 3, 2]/4 + S[-2, -3, 4, 1]/4 + S[-2, -2, 1, 5]/4 + S[-2, -2, 4, 2]/4 + S[-2, -2, 5, 1]/4 + S[4, 1, 3, 2]/4 + S[4, 1, 4, 1]/4 + S[4, 4, 1, 1]/4 + S[5, 3, 1, 1]/4 - S[-2, -3, 3, 1, 1]/2 - S[-2, -2, 1, 3, 2]/2 - S[-2, -2, 1, 4, 1]/2 - S[-2, -2, 4, 1, 1]/2 - S[4, 1, 3, 1, 1]/2 + S[-2, -2, 1, 3, 1, 1]),
BS[3, 1, 5, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-7, -3]/16 + S[-6, -4]/16 + S[-2, -8]/16 + S[4, 6]/16 - S[-7, 1, -2]/8 - S[-6, 1, -3]/8 - S[-6, 2, -2]/8 - S[-2, -2, 6]/8 - S[-2, 4, -4]/8 - S[-2, 5, -3]/8 - S[-2, 6, -2]/8 - S[4, -4, -2]/8 - S[4, -3, -3]/8 - S[4, -2, -4]/8 + S[-6, 1, 1, -2]/4 + S[-2, -2, -4, -2]/4 + S[-2, -2, -3, -3]/4 + S[-2, -2, -2, -4]/4 + S[-2, 4, 1, -3]/4 + S[-2, 4, 2, -2]/4 + S[-2, 5, 1, -2]/4 + S[4, -3, 1, -2]/4 + S[4, -2, 1, -3]/4 + S[4, -2, 2, -2]/4 - S[-2, -2, -3, 1, -2]/2 - S[-2, -2, -2, 1, -3]/2 - S[-2, -2, -2, 2, -2]/2 - S[-2, 4, 1, 1, -2]/2 - S[4, -2, 1, 1, -2]/2 + S[-2, -2, -2, 1, 1, -2]),
BS[3, 1, 4, 1, 1] -> -64*(-S[10]/32 + S[-7, -3]/16 + S[-6, -4]/16 + S[-2, -8]/16 + S[4, 6]/16 + S[9, 1]/16 - S[-7, -2, 1]/8 - S[-6, -3, 1]/8 - S[-6, 1, -3]/8 - S[-2, -7, 1]/8 - S[-2, -2, 6]/8 - S[-2, 4, -4]/8 - S[-2, 5, -3]/8 - S[4, -3, -3]/8 - S[4, -2, -4]/8 - S[4, 5, 1]/8 + S[-6, 1, -2, 1]/4 + S[-2, -2, -3, -3]/4 + S[-2, -2, -2, -4]/4 + S[-2, -2, 5, 1]/4 + S[-2, 4, -3, 1]/4 + S[-2, 4, 1, -3]/4 + S[-2, 5, -2, 1]/4 + S[4, -3, -2, 1]/4 + S[4, -2, -3, 1]/4 + S[4, -2, 1, -3]/4 - S[-2, -2, -3, -2, 1]/2 - S[-2, -2, -2, -3, 1]/2 - S[-2, -2, -2, 1, -3]/2 - S[-2, 4, 1, -2, 1]/2 - S[4, -2, 1, -2, 1]/2 + S[-2, -2, -2, 1, -2, 1]),
BS[3, 1, 3, 1, 1, 1] -> -64*(-S[10]/32 + S[-6, -4]/16 + S[-2, -8]/16 + S[4, 6]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-6, -3, 1]/8 - S[-6, -2, 2]/8 - S[-2, -7, 1]/8 - S[-2, -6, 2]/8 - S[-2, -2, 6]/8 - S[-2, 4, -4]/8 - S[4, -2, -4]/8 - S[4, 4, 2]/8 - S[4, 5, 1]/8 - S[8, 1, 1]/8 + S[-6, -2, 1, 1]/4 + S[-2, -6, 1, 1]/4 + S[-2, -2, -2, -4]/4 + S[-2, -2, 4, 2]/4 + S[-2, -2, 5, 1]/4 + S[-2, 4, -3, 1]/4 + S[-2, 4, -2, 2]/4 + S[4, -2, -3, 1]/4 + S[4, -2, -2, 2]/4 + S[4, 4, 1, 1]/4 - S[-2, -2, -2, -3, 1]/2 - S[-2, -2, -2, -2, 2]/2 - S[-2, -2, 4, 1, 1]/2 - S[-2, 4, -2, 1, 1]/2 - S[4, -2, -2, 1, 1]/2 + S[-2, -2, -2, -2, 1, 1]),
BS[3, 1, 2, 1, 1, 1, 1] -> -64*(-S[10]/32 + S[-2, -8]/16 + S[4, 6]/16 + S[7, 3]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-2, -7, 1]/8 - S[-2, -6, 2]/8 - S[-2, -5, 3]/8 - S[-2, -2, 6]/8 - S[4, 3, 3]/8 - S[4, 4, 2]/8 - S[4, 5, 1]/8 - S[7, 1, 2]/8 - S[7, 2, 1]/8 - S[8, 1, 1]/8 + S[-2, -6, 1, 1]/4 + S[-2, -5, 1, 2]/4 + S[-2, -5, 2, 1]/4 + S[-2, -2, 3, 3]/4 + S[-2, -2, 4, 2]/4 + S[-2, -2, 5, 1]/4 + S[4, 3, 1, 2]/4 + S[4, 3, 2, 1]/4 + S[4, 4, 1, 1]/4 + S[7, 1, 1, 1]/4 - S[-2, -5, 1, 1, 1]/2 - S[-2, -2, 3, 1, 2]/2 - S[-2, -2, 3, 2, 1]/2 - S[-2, -2, 4, 1, 1]/2 - S[4, 3, 1, 1, 1]/2 + S[-2, -2, 3, 1, 1, 1]),
BS[3, 6, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-7, -3]/16 + S[-6, -4]/16 + S[-5, -5]/16 + S[-2, -8]/16 - S[-7, 1, -2]/8 - S[-6, 1, -3]/8 - S[-6, 2, -2]/8 - S[-5, 1, -4]/8 - S[-5, 2, -3]/8 - S[-5, 3, -2]/8 - S[-2, 3, -5]/8 - S[-2, 4, -4]/8 - S[-2, 5, -3]/8 - S[-2, 6, -2]/8 + S[-6, 1, 1, -2]/4 + S[-5, 1, 1, -3]/4 + S[-5, 1, 2, -2]/4 + S[-5, 2, 1, -2]/4 + S[-2, 3, 1, -4]/4 + S[-2, 3, 2, -3]/4 + S[-2, 3, 3, -2]/4 + S[-2, 4, 1, -3]/4 + S[-2, 4, 2, -2]/4 + S[-2, 5, 1, -2]/4 - S[-5, 1, 1, 1, -2]/2 - S[-2, 3, 1, 1, -3]/2 - S[-2, 3, 1, 2, -2]/2 - S[-2, 3, 2, 1, -2]/2 - S[-2, 4, 1, 1, -2]/2 + S[-2, 3, 1, 1, 1, -2]),
BS[3, 5, 1, 1] -> -64*(-S[10]/32 + S[-7, -3]/16 + S[-6, -4]/16 + S[-5, -5]/16 + S[-2, -8]/16 + S[9, 1]/16 - S[-7, -2, 1]/8 - S[-6, -3, 1]/8 - S[-6, 1, -3]/8 - S[-5, -4, 1]/8 - S[-5, 1, -4]/8 - S[-5, 2, -3]/8 - S[-2, -7, 1]/8 - S[-2, 3, -5]/8 - S[-2, 4, -4]/8 - S[-2, 5, -3]/8 + S[-6, 1, -2, 1]/4 + S[-5, 1, -3, 1]/4 + S[-5, 1, 1, -3]/4 + S[-5, 2, -2, 1]/4 + S[-2, 3, -4, 1]/4 + S[-2, 3, 1, -4]/4 + S[-2, 3, 2, -3]/4 + S[-2, 4, -3, 1]/4 + S[-2, 4, 1, -3]/4 + S[-2, 5, -2, 1]/4 - S[-5, 1, 1, -2, 1]/2 - S[-2, 3, 1, -3, 1]/2 - S[-2, 3, 1, 1, -3]/2 - S[-2, 3, 2, -2, 1]/2 - S[-2, 4, 1, -2, 1]/2 + S[-2, 3, 1, 1, -2, 1]),
BS[3, 4, 1, 1, 1] -> -64*(-S[10]/32 + S[-6, -4]/16 + S[-5, -5]/16 + S[-2, -8]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-6, -3, 1]/8 - S[-6, -2, 2]/8 - S[-5, -4, 1]/8 - S[-5, -3, 2]/8 - S[-5, 1, -4]/8 - S[-2, -7, 1]/8 - S[-2, -6, 2]/8 - S[-2, 3, -5]/8 - S[-2, 4, -4]/8 - S[8, 1, 1]/8 + S[-6, -2, 1, 1]/4 + S[-5, -3, 1, 1]/4 + S[-5, 1, -3, 1]/4 + S[-5, 1, -2, 2]/4 + S[-2, -6, 1, 1]/4 + S[-2, 3, -4, 1]/4 + S[-2, 3, -3, 2]/4 + S[-2, 3, 1, -4]/4 + S[-2, 4, -3, 1]/4 + S[-2, 4, -2, 2]/4 - S[-5, 1, -2, 1, 1]/2 - S[-2, 3, -3, 1, 1]/2 - S[-2, 3, 1, -3, 1]/2 - S[-2, 3, 1, -2, 2]/2 - S[-2, 4, -2, 1, 1]/2 + S[-2, 3, 1, -2, 1, 1]),
BS[3, 3, 1, 1, 1, 1] -> -64*(-S[10]/32 + S[-5, -5]/16 + S[-2, -8]/16 + S[7, 3]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-5, -4, 1]/8 - S[-5, -3, 2]/8 - S[-5, -2, 3]/8 - S[-2, -7, 1]/8 - S[-2, -6, 2]/8 - S[-2, -5, 3]/8 - S[-2, 3, -5]/8 - S[7, 1, 2]/8 - S[7, 2, 1]/8 - S[8, 1, 1]/8 + S[-5, -3, 1, 1]/4 + S[-5, -2, 1, 2]/4 + S[-5, -2, 2, 1]/4 + S[-2, -6, 1, 1]/4 + S[-2, -5, 1, 2]/4 + S[-2, -5, 2, 1]/4 + S[-2, 3, -4, 1]/4 + S[-2, 3, -3, 2]/4 + S[-2, 3, -2, 3]/4 + S[7, 1, 1, 1]/4 - S[-5, -2, 1, 1, 1]/2 - S[-2, -5, 1, 1, 1]/2 - S[-2, 3, -3, 1, 1]/2 - S[-2, 3, -2, 1, 2]/2 - S[-2, 3, -2, 2, 1]/2 + S[-2, 3, -2, 1, 1, 1]),
BS[3, 2, 1, 1, 1, 1, 1] -> -64*(-S[10]/32 + S[-2, -8]/16 + S[6, 4]/16 + S[7, 3]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-2, -7, 1]/8 - S[-2, -6, 2]/8 - S[-2, -5, 3]/8 - S[-2, -4, 4]/8 - S[6, 1, 3]/8 - S[6, 2, 2]/8 - S[6, 3, 1]/8 - S[7, 1, 2]/8 - S[7, 2, 1]/8 - S[8, 1, 1]/8 + S[-2, -6, 1, 1]/4 + S[-2, -5, 1, 2]/4 + S[-2, -5, 2, 1]/4 + S[-2, -4, 1, 3]/4 + S[-2, -4, 2, 2]/4 + S[-2, -4, 3, 1]/4 + S[6, 1, 1, 2]/4 + S[6, 1, 2, 1]/4 + S[6, 2, 1, 1]/4 + S[7, 1, 1, 1]/4 - S[-2, -5, 1, 1, 1]/2 - S[-2, -4, 1, 1, 2]/2 - S[-2, -4, 1, 2, 1]/2 - S[-2, -4, 2, 1, 1]/2 - S[6, 1, 1, 1, 1]/2 + S[-2, -4, 1, 1, 1, 1]),
BS[2, 1, 1, 1, 1, 1, 2, 1] -> -64*(-S[10]/32 + S[3, 7]/16 + S[4, 6]/16 + S[5, 5]/16 + S[6, 4]/16 + S[7, 3]/16 - S[3, 1, 6]/8 - S[3, 2, 5]/8 - S[3, 3, 4]/8 - S[3, 4, 3]/8 - S[4, 1, 5]/8 - S[4, 2, 4]/8 - S[4, 3, 3]/8 - S[5, 1, 4]/8 - S[5, 2, 3]/8 - S[6, 1, 3]/8 + S[3, 1, 1, 5]/4 + S[3, 1, 2, 4]/4 + S[3, 1, 3, 3]/4 + S[3, 2, 1, 4]/4 + S[3, 2, 2, 3]/4 + S[3, 3, 1, 3]/4 + S[4, 1, 1, 4]/4 + S[4, 1, 2, 3]/4 + S[4, 2, 1, 3]/4 + S[5, 1, 1, 3]/4 - S[3, 1, 1, 1, 4]/2 - S[3, 1, 1, 2, 3]/2 - S[3, 1, 2, 1, 3]/2 - S[3, 2, 1, 1, 3]/2 - S[4, 1, 1, 1, 3]/2 + S[3, 1, 1, 1, 1, 3]),
BS[2, 1, 1, 1, 1, 3, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[3, 7]/16 + S[4, 6]/16 + S[5, 5]/16 + S[6, 4]/16 - S[3, -5, -2]/8 - S[3, 1, 6]/8 - S[3, 2, 5]/8 - S[3, 3, 4]/8 - S[4, -4, -2]/8 - S[4, 1, 5]/8 - S[4, 2, 4]/8 - S[5, -3, -2]/8 - S[5, 1, 4]/8 - S[6, -2, -2]/8 + S[3, 1, -4, -2]/4 + S[3, 1, 1, 5]/4 + S[3, 1, 2, 4]/4 + S[3, 2, -3, -2]/4 + S[3, 2, 1, 4]/4 + S[3, 3, -2, -2]/4 + S[4, 1, -3, -2]/4 + S[4, 1, 1, 4]/4 + S[4, 2, -2, -2]/4 + S[5, 1, -2, -2]/4 - S[3, 1, 1, -3, -2]/2 - S[3, 1, 1, 1, 4]/2 - S[3, 1, 2, -2, -2]/2 - S[3, 2, 1, -2, -2]/2 - S[4, 1, 1, -2, -2]/2 + S[3, 1, 1, 1, -2, -2]),
BS[2, 1, 1, 1, 1, 2, 1, 1] -> -64*(-S[10]/32 + S[3, 7]/16 + S[4, 6]/16 + S[5, 5]/16 + S[6, 4]/16 + S[9, 1]/16 - S[3, 1, 6]/8 - S[3, 2, 5]/8 - S[3, 3, 4]/8 - S[3, 6, 1]/8 - S[4, 1, 5]/8 - S[4, 2, 4]/8 - S[4, 5, 1]/8 - S[5, 1, 4]/8 - S[5, 4, 1]/8 - S[6, 3, 1]/8 + S[3, 1, 1, 5]/4 + S[3, 1, 2, 4]/4 + S[3, 1, 5, 1]/4 + S[3, 2, 1, 4]/4 + S[3, 2, 4, 1]/4 + S[3, 3, 3, 1]/4 + S[4, 1, 1, 4]/4 + S[4, 1, 4, 1]/4 + S[4, 2, 3, 1]/4 + S[5, 1, 3, 1]/4 - S[3, 1, 1, 1, 4]/2 - S[3, 1, 1, 4, 1]/2 - S[3, 1, 2, 3, 1]/2 - S[3, 2, 1, 3, 1]/2 - S[4, 1, 1, 3, 1]/2 + S[3, 1, 1, 1, 3, 1]),
BS[2, 1, 1, 1, 4, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-7, -3]/16 + S[3, 7]/16 + S[4, 6]/16 + S[5, 5]/16 - S[-7, 1, -2]/8 - S[3, -5, -2]/8 - S[3, -4, -3]/8 - S[3, 1, 6]/8 - S[3, 2, 5]/8 - S[4, -4, -2]/8 - S[4, -3, -3]/8 - S[4, 1, 5]/8 - S[5, -3, -2]/8 - S[5, -2, -3]/8 + S[3, -4, 1, -2]/4 + S[3, 1, -4, -2]/4 + S[3, 1, -3, -3]/4 + S[3, 1, 1, 5]/4 + S[3, 2, -3, -2]/4 + S[3, 2, -2, -3]/4 + S[4, -3, 1, -2]/4 + S[4, 1, -3, -2]/4 + S[4, 1, -2, -3]/4 + S[5, -2, 1, -2]/4 - S[3, 1, -3, 1, -2]/2 - S[3, 1, 1, -3, -2]/2 - S[3, 1, 1, -2, -3]/2 - S[3, 2, -2, 1, -2]/2 - S[4, 1, -2, 1, -2]/2 + S[3, 1, 1, -2, 1, -2]),
BS[2, 1, 1, 1, 3, 1, 1] -> -64*(-S[10]/32 + S[-7, -3]/16 + S[3, 7]/16 + S[4, 6]/16 + S[5, 5]/16 + S[9, 1]/16 - S[-7, -2, 1]/8 - S[3, -4, -3]/8 - S[3, 1, 6]/8 - S[3, 2, 5]/8 - S[3, 6, 1]/8 - S[4, -3, -3]/8 - S[4, 1, 5]/8 - S[4, 5, 1]/8 - S[5, -2, -3]/8 - S[5, 4, 1]/8 + S[3, -4, -2, 1]/4 + S[3, 1, -3, -3]/4 + S[3, 1, 1, 5]/4 + S[3, 1, 5, 1]/4 + S[3, 2, -2, -3]/4 + S[3, 2, 4, 1]/4 + S[4, -3, -2, 1]/4 + S[4, 1, -2, -3]/4 + S[4, 1, 4, 1]/4 + S[5, -2, -2, 1]/4 - S[3, 1, -3, -2, 1]/2 - S[3, 1, 1, -2, -3]/2 - S[3, 1, 1, 4, 1]/2 - S[3, 2, -2, -2, 1]/2 - S[4, 1, -2, -2, 1]/2 + S[3, 1, 1, -2, -2, 1]),
BS[2, 1, 1, 1, 2, 1, 1, 1] -> -64*(-S[10]/32 + S[3, 7]/16 + S[4, 6]/16 + S[5, 5]/16 + S[8, 2]/16 + S[9, 1]/16 - S[3, 1, 6]/8 - S[3, 2, 5]/8 - S[3, 5, 2]/8 - S[3, 6, 1]/8 - S[4, 1, 5]/8 - S[4, 4, 2]/8 - S[4, 5, 1]/8 - S[5, 3, 2]/8 - S[5, 4, 1]/8 - S[8, 1, 1]/8 + S[3, 1, 1, 5]/4 + S[3, 1, 4, 2]/4 + S[3, 1, 5, 1]/4 + S[3, 2, 3, 2]/4 + S[3, 2, 4, 1]/4 + S[3, 5, 1, 1]/4 + S[4, 1, 3, 2]/4 + S[4, 1, 4, 1]/4 + S[4, 4, 1, 1]/4 + S[5, 3, 1, 1]/4 - S[3, 1, 1, 3, 2]/2 - S[3, 1, 1, 4, 1]/2 - S[3, 1, 4, 1, 1]/2 - S[3, 2, 3, 1, 1]/2 - S[4, 1, 3, 1, 1]/2 + S[3, 1, 1, 3, 1, 1]),
BS[2, 1, 1, 5, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-7, -3]/16 + S[-6, -4]/16 + S[3, 7]/16 + S[4, 6]/16 - S[-7, 1, -2]/8 - S[-6, 1, -3]/8 - S[-6, 2, -2]/8 - S[3, -5, -2]/8 - S[3, -4, -3]/8 - S[3, -3, -4]/8 - S[3, 1, 6]/8 - S[4, -4, -2]/8 - S[4, -3, -3]/8 - S[4, -2, -4]/8 + S[-6, 1, 1, -2]/4 + S[3, -4, 1, -2]/4 + S[3, -3, 1, -3]/4 + S[3, -3, 2, -2]/4 + S[3, 1, -4, -2]/4 + S[3, 1, -3, -3]/4 + S[3, 1, -2, -4]/4 + S[4, -3, 1, -2]/4 + S[4, -2, 1, -3]/4 + S[4, -2, 2, -2]/4 - S[3, -3, 1, 1, -2]/2 - S[3, 1, -3, 1, -2]/2 - S[3, 1, -2, 1, -3]/2 - S[3, 1, -2, 2, -2]/2 - S[4, -2, 1, 1, -2]/2 + S[3, 1, -2, 1, 1, -2]),
BS[2, 1, 1, 4, 1, 1] -> -64*(-S[10]/32 + S[-7, -3]/16 + S[-6, -4]/16 + S[3, 7]/16 + S[4, 6]/16 + S[9, 1]/16 - S[-7, -2, 1]/8 - S[-6, -3, 1]/8 - S[-6, 1, -3]/8 - S[3, -4, -3]/8 - S[3, -3, -4]/8 - S[3, 1, 6]/8 - S[3, 6, 1]/8 - S[4, -3, -3]/8 - S[4, -2, -4]/8 - S[4, 5, 1]/8 + S[-6, 1, -2, 1]/4 + S[3, -4, -2, 1]/4 + S[3, -3, -3, 1]/4 + S[3, -3, 1, -3]/4 + S[3, 1, -3, -3]/4 + S[3, 1, -2, -4]/4 + S[3, 1, 5, 1]/4 + S[4, -3, -2, 1]/4 + S[4, -2, -3, 1]/4 + S[4, -2, 1, -3]/4 - S[3, -3, 1, -2, 1]/2 - S[3, 1, -3, -2, 1]/2 - S[3, 1, -2, -3, 1]/2 - S[3, 1, -2, 1, -3]/2 - S[4, -2, 1, -2, 1]/2 + S[3, 1, -2, 1, -2, 1]),
BS[2, 1, 1, 3, 1, 1, 1] -> -64*(-S[10]/32 + S[-6, -4]/16 + S[3, 7]/16 + S[4, 6]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-6, -3, 1]/8 - S[-6, -2, 2]/8 - S[3, -3, -4]/8 - S[3, 1, 6]/8 - S[3, 5, 2]/8 - S[3, 6, 1]/8 - S[4, -2, -4]/8 - S[4, 4, 2]/8 - S[4, 5, 1]/8 - S[8, 1, 1]/8 + S[-6, -2, 1, 1]/4 + S[3, -3, -3, 1]/4 + S[3, -3, -2, 2]/4 + S[3, 1, -2, -4]/4 + S[3, 1, 4, 2]/4 + S[3, 1, 5, 1]/4 + S[3, 5, 1, 1]/4 + S[4, -2, -3, 1]/4 + S[4, -2, -2, 2]/4 + S[4, 4, 1, 1]/4 - S[3, -3, -2, 1, 1]/2 - S[3, 1, -2, -3, 1]/2 - S[3, 1, -2, -2, 2]/2 - S[3, 1, 4, 1, 1]/2 - S[4, -2, -2, 1, 1]/2 + S[3, 1, -2, -2, 1, 1]),
BS[2, 1, 1, 2, 1, 1, 1, 1] -> -64*(-S[10]/32 + S[3, 7]/16 + S[4, 6]/16 + S[7, 3]/16 + S[8, 2]/16 + S[9, 1]/16 - S[3, 1, 6]/8 - S[3, 4, 3]/8 - S[3, 5, 2]/8 - S[3, 6, 1]/8 - S[4, 3, 3]/8 - S[4, 4, 2]/8 - S[4, 5, 1]/8 - S[7, 1, 2]/8 - S[7, 2, 1]/8 - S[8, 1, 1]/8 + S[3, 1, 3, 3]/4 + S[3, 1, 4, 2]/4 + S[3, 1, 5, 1]/4 + S[3, 4, 1, 2]/4 + S[3, 4, 2, 1]/4 + S[3, 5, 1, 1]/4 + S[4, 3, 1, 2]/4 + S[4, 3, 2, 1]/4 + S[4, 4, 1, 1]/4 + S[7, 1, 1, 1]/4 - S[3, 1, 3, 1, 2]/2 - S[3, 1, 3, 2, 1]/2 - S[3, 1, 4, 1, 1]/2 - S[3, 4, 1, 1, 1]/2 - S[4, 3, 1, 1, 1]/2 + S[3, 1, 3, 1, 1, 1]),
BS[2, 1, 6, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-7, -3]/16 + S[-6, -4]/16 + S[-5, -5]/16 + S[3, 7]/16 - S[-7, 1, -2]/8 - S[-6, 1, -3]/8 - S[-6, 2, -2]/8 - S[-5, 1, -4]/8 - S[-5, 2, -3]/8 - S[-5, 3, -2]/8 - S[3, -5, -2]/8 - S[3, -4, -3]/8 - S[3, -3, -4]/8 - S[3, -2, -5]/8 + S[-6, 1, 1, -2]/4 + S[-5, 1, 1, -3]/4 + S[-5, 1, 2, -2]/4 + S[-5, 2, 1, -2]/4 + S[3, -4, 1, -2]/4 + S[3, -3, 1, -3]/4 + S[3, -3, 2, -2]/4 + S[3, -2, 1, -4]/4 + S[3, -2, 2, -3]/4 + S[3, -2, 3, -2]/4 - S[-5, 1, 1, 1, -2]/2 - S[3, -3, 1, 1, -2]/2 - S[3, -2, 1, 1, -3]/2 - S[3, -2, 1, 2, -2]/2 - S[3, -2, 2, 1, -2]/2 + S[3, -2, 1, 1, 1, -2]),
BS[2, 1, 5, 1, 1] -> -64*(-S[10]/32 + S[-7, -3]/16 + S[-6, -4]/16 + S[-5, -5]/16 + S[3, 7]/16 + S[9, 1]/16 - S[-7, -2, 1]/8 - S[-6, -3, 1]/8 - S[-6, 1, -3]/8 - S[-5, -4, 1]/8 - S[-5, 1, -4]/8 - S[-5, 2, -3]/8 - S[3, -4, -3]/8 - S[3, -3, -4]/8 - S[3, -2, -5]/8 - S[3, 6, 1]/8 + S[-6, 1, -2, 1]/4 + S[-5, 1, -3, 1]/4 + S[-5, 1, 1, -3]/4 + S[-5, 2, -2, 1]/4 + S[3, -4, -2, 1]/4 + S[3, -3, -3, 1]/4 + S[3, -3, 1, -3]/4 + S[3, -2, -4, 1]/4 + S[3, -2, 1, -4]/4 + S[3, -2, 2, -3]/4 - S[-5, 1, 1, -2, 1]/2 - S[3, -3, 1, -2, 1]/2 - S[3, -2, 1, -3, 1]/2 - S[3, -2, 1, 1, -3]/2 - S[3, -2, 2, -2, 1]/2 + S[3, -2, 1, 1, -2, 1]),
BS[2, 1, 4, 1, 1, 1] -> -64*(-S[10]/32 + S[-6, -4]/16 + S[-5, -5]/16 + S[3, 7]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-6, -3, 1]/8 - S[-6, -2, 2]/8 - S[-5, -4, 1]/8 - S[-5, -3, 2]/8 - S[-5, 1, -4]/8 - S[3, -3, -4]/8 - S[3, -2, -5]/8 - S[3, 5, 2]/8 - S[3, 6, 1]/8 - S[8, 1, 1]/8 + S[-6, -2, 1, 1]/4 + S[-5, -3, 1, 1]/4 + S[-5, 1, -3, 1]/4 + S[-5, 1, -2, 2]/4 + S[3, -3, -3, 1]/4 + S[3, -3, -2, 2]/4 + S[3, -2, -4, 1]/4 + S[3, -2, -3, 2]/4 + S[3, -2, 1, -4]/4 + S[3, 5, 1, 1]/4 - S[-5, 1, -2, 1, 1]/2 - S[3, -3, -2, 1, 1]/2 - S[3, -2, -3, 1, 1]/2 - S[3, -2, 1, -3, 1]/2 - S[3, -2, 1, -2, 2]/2 + S[3, -2, 1, -2, 1, 1]),
BS[2, 1, 3, 1, 1, 1, 1] -> -64*(-S[10]/32 + S[-5, -5]/16 + S[3, 7]/16 + S[7, 3]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-5, -4, 1]/8 - S[-5, -3, 2]/8 - S[-5, -2, 3]/8 - S[3, -2, -5]/8 - S[3, 4, 3]/8 - S[3, 5, 2]/8 - S[3, 6, 1]/8 - S[7, 1, 2]/8 - S[7, 2, 1]/8 - S[8, 1, 1]/8 + S[-5, -3, 1, 1]/4 + S[-5, -2, 1, 2]/4 + S[-5, -2, 2, 1]/4 + S[3, -2, -4, 1]/4 + S[3, -2, -3, 2]/4 + S[3, -2, -2, 3]/4 + S[3, 4, 1, 2]/4 + S[3, 4, 2, 1]/4 + S[3, 5, 1, 1]/4 + S[7, 1, 1, 1]/4 - S[-5, -2, 1, 1, 1]/2 - S[3, -2, -3, 1, 1]/2 - S[3, -2, -2, 1, 2]/2 - S[3, -2, -2, 2, 1]/2 - S[3, 4, 1, 1, 1]/2 + S[3, -2, -2, 1, 1, 1]),
BS[2, 1, 2, 1, 1, 1, 1, 1] -> -64*(-S[10]/32 + S[3, 7]/16 + S[6, 4]/16 + S[7, 3]/16 + S[8, 2]/16 + S[9, 1]/16 - S[3, 3, 4]/8 - S[3, 4, 3]/8 - S[3, 5, 2]/8 - S[3, 6, 1]/8 - S[6, 1, 3]/8 - S[6, 2, 2]/8 - S[6, 3, 1]/8 - S[7, 1, 2]/8 - S[7, 2, 1]/8 - S[8, 1, 1]/8 + S[3, 3, 1, 3]/4 + S[3, 3, 2, 2]/4 + S[3, 3, 3, 1]/4 + S[3, 4, 1, 2]/4 + S[3, 4, 2, 1]/4 + S[3, 5, 1, 1]/4 + S[6, 1, 1, 2]/4 + S[6, 1, 2, 1]/4 + S[6, 2, 1, 1]/4 + S[7, 1, 1, 1]/4 - S[3, 3, 1, 1, 2]/2 - S[3, 3, 1, 2, 1]/2 - S[3, 3, 2, 1, 1]/2 - S[3, 4, 1, 1, 1]/2 - S[6, 1, 1, 1, 1]/2 + S[3, 3, 1, 1, 1, 1]),
BS[2, 7, 1] -> -64*(-S[10]/32 + S[-8, -2]/16 + S[-7, -3]/16 + S[-6, -4]/16 + S[-5, -5]/16 + S[-4, -6]/16 - S[-7, 1, -2]/8 - S[-6, 1, -3]/8 - S[-6, 2, -2]/8 - S[-5, 1, -4]/8 - S[-5, 2, -3]/8 - S[-5, 3, -2]/8 - S[-4, 1, -5]/8 - S[-4, 2, -4]/8 - S[-4, 3, -3]/8 - S[-4, 4, -2]/8 + S[-6, 1, 1, -2]/4 + S[-5, 1, 1, -3]/4 + S[-5, 1, 2, -2]/4 + S[-5, 2, 1, -2]/4 + S[-4, 1, 1, -4]/4 + S[-4, 1, 2, -3]/4 + S[-4, 1, 3, -2]/4 + S[-4, 2, 1, -3]/4 + S[-4, 2, 2, -2]/4 + S[-4, 3, 1, -2]/4 - S[-5, 1, 1, 1, -2]/2 - S[-4, 1, 1, 1, -3]/2 - S[-4, 1, 1, 2, -2]/2 - S[-4, 1, 2, 1, -2]/2 - S[-4, 2, 1, 1, -2]/2 + S[-4, 1, 1, 1, 1, -2]),
BS[2, 6, 1, 1] -> -64*(-S[10]/32 + S[-7, -3]/16 + S[-6, -4]/16 + S[-5, -5]/16 + S[-4, -6]/16 + S[9, 1]/16 - S[-7, -2, 1]/8 - S[-6, -3, 1]/8 - S[-6, 1, -3]/8 - S[-5, -4, 1]/8 - S[-5, 1, -4]/8 - S[-5, 2, -3]/8 - S[-4, -5, 1]/8 - S[-4, 1, -5]/8 - S[-4, 2, -4]/8 - S[-4, 3, -3]/8 + S[-6, 1, -2, 1]/4 + S[-5, 1, -3, 1]/4 + S[-5, 1, 1, -3]/4 + S[-5, 2, -2, 1]/4 + S[-4, 1, -4, 1]/4 + S[-4, 1, 1, -4]/4 + S[-4, 1, 2, -3]/4 + S[-4, 2, -3, 1]/4 + S[-4, 2, 1, -3]/4 + S[-4, 3, -2, 1]/4 - S[-5, 1, 1, -2, 1]/2 - S[-4, 1, 1, -3, 1]/2 - S[-4, 1, 1, 1, -3]/2 - S[-4, 1, 2, -2, 1]/2 - S[-4, 2, 1, -2, 1]/2 + S[-4, 1, 1, 1, -2, 1]),
BS[2, 5, 1, 1, 1] -> -64*(-S[10]/32 + S[-6, -4]/16 + S[-5, -5]/16 + S[-4, -6]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-6, -3, 1]/8 - S[-6, -2, 2]/8 - S[-5, -4, 1]/8 - S[-5, -3, 2]/8 - S[-5, 1, -4]/8 - S[-4, -5, 1]/8 - S[-4, -4, 2]/8 - S[-4, 1, -5]/8 - S[-4, 2, -4]/8 - S[8, 1, 1]/8 + S[-6, -2, 1, 1]/4 + S[-5, -3, 1, 1]/4 + S[-5, 1, -3, 1]/4 + S[-5, 1, -2, 2]/4 + S[-4, -4, 1, 1]/4 + S[-4, 1, -4, 1]/4 + S[-4, 1, -3, 2]/4 + S[-4, 1, 1, -4]/4 + S[-4, 2, -3, 1]/4 + S[-4, 2, -2, 2]/4 - S[-5, 1, -2, 1, 1]/2 - S[-4, 1, -3, 1, 1]/2 - S[-4, 1, 1, -3, 1]/2 - S[-4, 1, 1, -2, 2]/2 - S[-4, 2, -2, 1, 1]/2 + S[-4, 1, 1, -2, 1, 1]),
BS[2, 4, 1, 1, 1, 1] -> -64*(-S[10]/32 + S[-5, -5]/16 + S[-4, -6]/16 + S[7, 3]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-5, -4, 1]/8 - S[-5, -3, 2]/8 - S[-5, -2, 3]/8 - S[-4, -5, 1]/8 - S[-4, -4, 2]/8 - S[-4, -3, 3]/8 - S[-4, 1, -5]/8 - S[7, 1, 2]/8 - S[7, 2, 1]/8 - S[8, 1, 1]/8 + S[-5, -3, 1, 1]/4 + S[-5, -2, 1, 2]/4 + S[-5, -2, 2, 1]/4 + S[-4, -4, 1, 1]/4 + S[-4, -3, 1, 2]/4 + S[-4, -3, 2, 1]/4 + S[-4, 1, -4, 1]/4 + S[-4, 1, -3, 2]/4 + S[-4, 1, -2, 3]/4 + S[7, 1, 1, 1]/4 - S[-5, -2, 1, 1, 1]/2 - S[-4, -3, 1, 1, 1]/2 - S[-4, 1, -3, 1, 1]/2 - S[-4, 1, -2, 1, 2]/2 - S[-4, 1, -2, 2, 1]/2 + S[-4, 1, -2, 1, 1, 1]),
BS[2, 3, 1, 1, 1, 1, 1] -> -64*(-S[10]/32 + S[-4, -6]/16 + S[6, 4]/16 + S[7, 3]/16 + S[8, 2]/16 + S[9, 1]/16 - S[-4, -5, 1]/8 - S[-4, -4, 2]/8 - S[-4, -3, 3]/8 - S[-4, -2, 4]/8 - S[6, 1, 3]/8 - S[6, 2, 2]/8 - S[6, 3, 1]/8 - S[7, 1, 2]/8 - S[7, 2, 1]/8 - S[8, 1, 1]/8 + S[-4, -4, 1, 1]/4 + S[-4, -3, 1, 2]/4 + S[-4, -3, 2, 1]/4 + S[-4, -2, 1, 3]/4 + S[-4, -2, 2, 2]/4 + S[-4, -2, 3, 1]/4 + S[6, 1, 1, 2]/4 + S[6, 1, 2, 1]/4 + S[6, 2, 1, 1]/4 + S[7, 1, 1, 1]/4 - S[-4, -3, 1, 1, 1]/2 - S[-4, -2, 1, 1, 2]/2 - S[-4, -2, 1, 2, 1]/2 - S[-4, -2, 2, 1, 1]/2 - S[6, 1, 1, 1, 1]/2 + S[-4, -2, 1, 1, 1, 1]),
BS[2, 2, 1, 1, 1, 1, 1, 1] -> -64*(-S[10]/32 + S[5, 5]/16 + S[6, 4]/16 + S[7, 3]/16 + S[8, 2]/16 + S[9, 1]/16 - S[5, 1, 4]/8 - S[5, 2, 3]/8 - S[5, 3, 2]/8 - S[5, 4, 1]/8 - S[6, 1, 3]/8 - S[6, 2, 2]/8 - S[6, 3, 1]/8 - S[7, 1, 2]/8 - S[7, 2, 1]/8 - S[8, 1, 1]/8 + S[5, 1, 1, 3]/4 + S[5, 1, 2, 2]/4 + S[5, 1, 3, 1]/4 + S[5, 2, 1, 2]/4 + S[5, 2, 2, 1]/4 + S[5, 3, 1, 1]/4 + S[6, 1, 1, 2]/4 + S[6, 1, 2, 1]/4 + S[6, 2, 1, 1]/4 + S[7, 1, 1, 1]/4 - S[5, 1, 1, 1, 2]/2 - S[5, 1, 1, 2, 1]/2 - S[5, 1, 2, 1, 1]/2 - S[5, 2, 1, 1, 1]/2 - S[6, 1, 1, 1, 1]/2 + S[5, 1, 1, 1, 1, 1]),
BS[1, 1, 1, 1, 1, 1, 2, 2] -> 128*(S[-10]/64 - S[1, -9]/32 - S[2, -8]/32 - S[3, -7]/32 - S[4, -6]/32 - S[5, -5]/32 - S[6, -4]/32 + S[1, 1, -8]/16 + S[1, 2, -7]/16 + S[1, 3, -6]/16 + S[1, 4, -5]/16 + S[1, 5, -4]/16 + S[2, 1, -7]/16 + S[2, 2, -6]/16 + S[2, 3, -5]/16 + S[2, 4, -4]/16 + S[3, 1, -6]/16 + S[3, 2, -5]/16 + S[3, 3, -4]/16 + S[4, 1, -5]/16 + S[4, 2, -4]/16 + S[5, 1, -4]/16 - S[1, 1, 1, -7]/8 - S[1, 1, 2, -6]/8 - S[1, 1, 3, -5]/8 - S[1, 1, 4, -4]/8 - S[1, 2, 1, -6]/8 - S[1, 2, 2, -5]/8 - S[1, 2, 3, -4]/8 - S[1, 3, 1, -5]/8 - S[1, 3, 2, -4]/8 - S[1, 4, 1, -4]/8 - S[2, 1, 1, -6]/8 - S[2, 1, 2, -5]/8 - S[2, 1, 3, -4]/8 - S[2, 2, 1, -5]/8 - S[2, 2, 2, -4]/8 - S[2, 3, 1, -4]/8 - S[3, 1, 1, -5]/8 - S[3, 1, 2, -4]/8 - S[3, 2, 1, -4]/8 - S[4, 1, 1, -4]/8 + S[1, 1, 1, 1, -6]/4 + S[1, 1, 1, 2, -5]/4 + S[1, 1, 1, 3, -4]/4 + S[1, 1, 2, 1, -5]/4 + S[1, 1, 2, 2, -4]/4 + S[1, 1, 3, 1, -4]/4 + S[1, 2, 1, 1, -5]/4 + S[1, 2, 1, 2, -4]/4 + S[1, 2, 2, 1, -4]/4 + S[1, 3, 1, 1, -4]/4 + S[2, 1, 1, 1, -5]/4 + S[2, 1, 1, 2, -4]/4 + S[2, 1, 2, 1, -4]/4 + S[2, 2, 1, 1, -4]/4 + S[3, 1, 1, 1, -4]/4 - S[1, 1, 1, 1, 1, -5]/2 - S[1, 1, 1, 1, 2, -4]/2 - S[1, 1, 1, 2, 1, -4]/2 - S[1, 1, 2, 1, 1, -4]/2 - S[1, 2, 1, 1, 1, -4]/2 - S[2, 1, 1, 1, 1, -4]/2 + S[1, 1, 1, 1, 1, 1, -4]),
BS[1, 1, 1, 1, 1, 3, 2] -> 128*(S[-10]/64 - S[-7, 3]/32 - S[1, -9]/32 - S[2, -8]/32 - S[3, -7]/32 - S[4, -6]/32 - S[5, -5]/32 + S[1, -6, 3]/16 + S[1, 1, -8]/16 + S[1, 2, -7]/16 + S[1, 3, -6]/16 + S[1, 4, -5]/16 + S[2, -5, 3]/16 + S[2, 1, -7]/16 + S[2, 2, -6]/16 + S[2, 3, -5]/16 + S[3, -4, 3]/16 + S[3, 1, -6]/16 + S[3, 2, -5]/16 + S[4, -3, 3]/16 + S[4, 1, -5]/16 + S[5, -2, 3]/16 - S[1, 1, -5, 3]/8 - S[1, 1, 1, -7]/8 - S[1, 1, 2, -6]/8 - S[1, 1, 3, -5]/8 - S[1, 2, -4, 3]/8 - S[1, 2, 1, -6]/8 - S[1, 2, 2, -5]/8 - S[1, 3, -3, 3]/8 - S[1, 3, 1, -5]/8 - S[1, 4, -2, 3]/8 - S[2, 1, -4, 3]/8 - S[2, 1, 1, -6]/8 - S[2, 1, 2, -5]/8 - S[2, 2, -3, 3]/8 - S[2, 2, 1, -5]/8 - S[2, 3, -2, 3]/8 - S[3, 1, -3, 3]/8 - S[3, 1, 1, -5]/8 - S[3, 2, -2, 3]/8 - S[4, 1, -2, 3]/8 + S[1, 1, 1, -4, 3]/4 + S[1, 1, 1, 1, -6]/4 + S[1, 1, 1, 2, -5]/4 + S[1, 1, 2, -3, 3]/4 + S[1, 1, 2, 1, -5]/4 + S[1, 1, 3, -2, 3]/4 + S[1, 2, 1, -3, 3]/4 + S[1, 2, 1, 1, -5]/4 + S[1, 2, 2, -2, 3]/4 + S[1, 3, 1, -2, 3]/4 + S[2, 1, 1, -3, 3]/4 + S[2, 1, 1, 1, -5]/4 + S[2, 1, 2, -2, 3]/4 + S[2, 2, 1, -2, 3]/4 + S[3, 1, 1, -2, 3]/4 - S[1, 1, 1, 1, -3, 3]/2 - S[1, 1, 1, 1, 1, -5]/2 - S[1, 1, 1, 2, -2, 3]/2 - S[1, 1, 2, 1, -2, 3]/2 - S[1, 2, 1, 1, -2, 3]/2 - S[2, 1, 1, 1, -2, 3]/2 + S[1, 1, 1, 1, 1, -2, 3]),
BS[1, 1, 1, 1, 1, 2, 1, 2] -> 128*(S[-10]/64 - S[1, -9]/32 - S[2, -8]/32 - S[3, -7]/32 - S[4, -6]/32 - S[5, -5]/32 - S[8, -2]/32 + S[1, 1, -8]/16 + S[1, 2, -7]/16 + S[1, 3, -6]/16 + S[1, 4, -5]/16 + S[1, 7, -2]/16 + S[2, 1, -7]/16 + S[2, 2, -6]/16 + S[2, 3, -5]/16 + S[2, 6, -2]/16 + S[3, 1, -6]/16 + S[3, 2, -5]/16 + S[3, 5, -2]/16 + S[4, 1, -5]/16 + S[4, 4, -2]/16 + S[5, 3, -2]/16 - S[1, 1, 1, -7]/8 - S[1, 1, 2, -6]/8 - S[1, 1, 3, -5]/8 - S[1, 1, 6, -2]/8 - S[1, 2, 1, -6]/8 - S[1, 2, 2, -5]/8 - S[1, 2, 5, -2]/8 - S[1, 3, 1, -5]/8 - S[1, 3, 4, -2]/8 - S[1, 4, 3, -2]/8 - S[2, 1, 1, -6]/8 - S[2, 1, 2, -5]/8 - S[2, 1, 5, -2]/8 - S[2, 2, 1, -5]/8 - S[2, 2, 4, -2]/8 - S[2, 3, 3, -2]/8 - S[3, 1, 1, -5]/8 - S[3, 1, 4, -2]/8 - S[3, 2, 3, -2]/8 - S[4, 1, 3, -2]/8 + S[1, 1, 1, 1, -6]/4 + S[1, 1, 1, 2, -5]/4 + S[1, 1, 1, 5, -2]/4 + S[1, 1, 2, 1, -5]/4 + S[1, 1, 2, 4, -2]/4 + S[1, 1, 3, 3, -2]/4 + S[1, 2, 1, 1, -5]/4 + S[1, 2, 1, 4, -2]/4 + S[1, 2, 2, 3, -2]/4 + S[1, 3, 1, 3, -2]/4 + S[2, 1, 1, 1, -5]/4 + S[2, 1, 1, 4, -2]/4 + S[2, 1, 2, 3, -2]/4 + S[2, 2, 1, 3, -2]/4 + S[3, 1, 1, 3, -2]/4 - S[1, 1, 1, 1, 1, -5]/2 - S[1, 1, 1, 1, 4, -2]/2 - S[1, 1, 1, 2, 3, -2]/2 - S[1, 1, 2, 1, 3, -2]/2 - S[1, 2, 1, 1, 3, -2]/2 - S[2, 1, 1, 1, 3, -2]/2 + S[1, 1, 1, 1, 1, 3, -2]),
BS[1, 1, 1, 1, 1, 2, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[1, -9]/32 - S[2, -8]/32 - S[3, -7]/32 - S[4, -6]/32 - S[5, -5]/32 + S[1, -8, 1]/16 + S[1, 1, -8]/16 + S[1, 2, -7]/16 + S[1, 3, -6]/16 + S[1, 4, -5]/16 + S[2, -7, 1]/16 + S[2, 1, -7]/16 + S[2, 2, -6]/16 + S[2, 3, -5]/16 + S[3, -6, 1]/16 + S[3, 1, -6]/16 + S[3, 2, -5]/16 + S[4, -5, 1]/16 + S[4, 1, -5]/16 + S[5, -4, 1]/16 - S[1, 1, -7, 1]/8 - S[1, 1, 1, -7]/8 - S[1, 1, 2, -6]/8 - S[1, 1, 3, -5]/8 - S[1, 2, -6, 1]/8 - S[1, 2, 1, -6]/8 - S[1, 2, 2, -5]/8 - S[1, 3, -5, 1]/8 - S[1, 3, 1, -5]/8 - S[1, 4, -4, 1]/8 - S[2, 1, -6, 1]/8 - S[2, 1, 1, -6]/8 - S[2, 1, 2, -5]/8 - S[2, 2, -5, 1]/8 - S[2, 2, 1, -5]/8 - S[2, 3, -4, 1]/8 - S[3, 1, -5, 1]/8 - S[3, 1, 1, -5]/8 - S[3, 2, -4, 1]/8 - S[4, 1, -4, 1]/8 + S[1, 1, 1, -6, 1]/4 + S[1, 1, 1, 1, -6]/4 + S[1, 1, 1, 2, -5]/4 + S[1, 1, 2, -5, 1]/4 + S[1, 1, 2, 1, -5]/4 + S[1, 1, 3, -4, 1]/4 + S[1, 2, 1, -5, 1]/4 + S[1, 2, 1, 1, -5]/4 + S[1, 2, 2, -4, 1]/4 + S[1, 3, 1, -4, 1]/4 + S[2, 1, 1, -5, 1]/4 + S[2, 1, 1, 1, -5]/4 + S[2, 1, 2, -4, 1]/4 + S[2, 2, 1, -4, 1]/4 + S[3, 1, 1, -4, 1]/4 - S[1, 1, 1, 1, -5, 1]/2 - S[1, 1, 1, 1, 1, -5]/2 - S[1, 1, 1, 2, -4, 1]/2 - S[1, 1, 2, 1, -4, 1]/2 - S[1, 2, 1, 1, -4, 1]/2 - S[2, 1, 1, 1, -4, 1]/2 + S[1, 1, 1, 1, 1, -4, 1]),
BS[1, 1, 1, 1, 4, 2] -> 128*(S[-10]/64 - S[-7, 3]/32 - S[-6, 4]/32 - S[1, -9]/32 - S[2, -8]/32 - S[3, -7]/32 - S[4, -6]/32 + S[-6, 1, 3]/16 + S[1, -6, 3]/16 + S[1, -5, 4]/16 + S[1, 1, -8]/16 + S[1, 2, -7]/16 + S[1, 3, -6]/16 + S[2, -5, 3]/16 + S[2, -4, 4]/16 + S[2, 1, -7]/16 + S[2, 2, -6]/16 + S[3, -4, 3]/16 + S[3, -3, 4]/16 + S[3, 1, -6]/16 + S[4, -3, 3]/16 + S[4, -2, 4]/16 - S[1, -5, 1, 3]/8 - S[1, 1, -5, 3]/8 - S[1, 1, -4, 4]/8 - S[1, 1, 1, -7]/8 - S[1, 1, 2, -6]/8 - S[1, 2, -4, 3]/8 - S[1, 2, -3, 4]/8 - S[1, 2, 1, -6]/8 - S[1, 3, -3, 3]/8 - S[1, 3, -2, 4]/8 - S[2, -4, 1, 3]/8 - S[2, 1, -4, 3]/8 - S[2, 1, -3, 4]/8 - S[2, 1, 1, -6]/8 - S[2, 2, -3, 3]/8 - S[2, 2, -2, 4]/8 - S[3, -3, 1, 3]/8 - S[3, 1, -3, 3]/8 - S[3, 1, -2, 4]/8 - S[4, -2, 1, 3]/8 + S[1, 1, -4, 1, 3]/4 + S[1, 1, 1, -4, 3]/4 + S[1, 1, 1, -3, 4]/4 + S[1, 1, 1, 1, -6]/4 + S[1, 1, 2, -3, 3]/4 + S[1, 1, 2, -2, 4]/4 + S[1, 2, -3, 1, 3]/4 + S[1, 2, 1, -3, 3]/4 + S[1, 2, 1, -2, 4]/4 + S[1, 3, -2, 1, 3]/4 + S[2, 1, -3, 1, 3]/4 + S[2, 1, 1, -3, 3]/4 + S[2, 1, 1, -2, 4]/4 + S[2, 2, -2, 1, 3]/4 + S[3, 1, -2, 1, 3]/4 - S[1, 1, 1, -3, 1, 3]/2 - S[1, 1, 1, 1, -3, 3]/2 - S[1, 1, 1, 1, -2, 4]/2 - S[1, 1, 2, -2, 1, 3]/2 - S[1, 2, 1, -2, 1, 3]/2 - S[2, 1, 1, -2, 1, 3]/2 + S[1, 1, 1, 1, -2, 1, 3]),
BS[1, 1, 1, 1, 3, 1, 2] -> 128*(S[-10]/64 - S[-6, 4]/32 - S[1, -9]/32 - S[2, -8]/32 - S[3, -7]/32 - S[4, -6]/32 - S[8, -2]/32 + S[-6, -2, -2]/16 + S[1, -5, 4]/16 + S[1, 1, -8]/16 + S[1, 2, -7]/16 + S[1, 3, -6]/16 + S[1, 7, -2]/16 + S[2, -4, 4]/16 + S[2, 1, -7]/16 + S[2, 2, -6]/16 + S[2, 6, -2]/16 + S[3, -3, 4]/16 + S[3, 1, -6]/16 + S[3, 5, -2]/16 + S[4, -2, 4]/16 + S[4, 4, -2]/16 - S[1, -5, -2, -2]/8 - S[1, 1, -4, 4]/8 - S[1, 1, 1, -7]/8 - S[1, 1, 2, -6]/8 - S[1, 1, 6, -2]/8 - S[1, 2, -3, 4]/8 - S[1, 2, 1, -6]/8 - S[1, 2, 5, -2]/8 - S[1, 3, -2, 4]/8 - S[1, 3, 4, -2]/8 - S[2, -4, -2, -2]/8 - S[2, 1, -3, 4]/8 - S[2, 1, 1, -6]/8 - S[2, 1, 5, -2]/8 - S[2, 2, -2, 4]/8 - S[2, 2, 4, -2]/8 - S[3, -3, -2, -2]/8 - S[3, 1, -2, 4]/8 - S[3, 1, 4, -2]/8 - S[4, -2, -2, -2]/8 + S[1, 1, -4, -2, -2]/4 + S[1, 1, 1, -3, 4]/4 + S[1, 1, 1, 1, -6]/4 + S[1, 1, 1, 5, -2]/4 + S[1, 1, 2, -2, 4]/4 + S[1, 1, 2, 4, -2]/4 + S[1, 2, -3, -2, -2]/4 + S[1, 2, 1, -2, 4]/4 + S[1, 2, 1, 4, -2]/4 + S[1, 3, -2, -2, -2]/4 + S[2, 1, -3, -2, -2]/4 + S[2, 1, 1, -2, 4]/4 + S[2, 1, 1, 4, -2]/4 + S[2, 2, -2, -2, -2]/4 + S[3, 1, -2, -2, -2]/4 - S[1, 1, 1, -3, -2, -2]/2 - S[1, 1, 1, 1, -2, 4]/2 - S[1, 1, 1, 1, 4, -2]/2 - S[1, 1, 2, -2, -2, -2]/2 - S[1, 2, 1, -2, -2, -2]/2 - S[2, 1, 1, -2, -2, -2]/2 + S[1, 1, 1, 1, -2, -2, -2]),
BS[1, 1, 1, 1, 3, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-6, 4]/32 - S[1, -9]/32 - S[2, -8]/32 - S[3, -7]/32 - S[4, -6]/32 + S[-6, 3, 1]/16 + S[1, -8, 1]/16 + S[1, -5, 4]/16 + S[1, 1, -8]/16 + S[1, 2, -7]/16 + S[1, 3, -6]/16 + S[2, -7, 1]/16 + S[2, -4, 4]/16 + S[2, 1, -7]/16 + S[2, 2, -6]/16 + S[3, -6, 1]/16 + S[3, -3, 4]/16 + S[3, 1, -6]/16 + S[4, -5, 1]/16 + S[4, -2, 4]/16 - S[1, -5, 3, 1]/8 - S[1, 1, -7, 1]/8 - S[1, 1, -4, 4]/8 - S[1, 1, 1, -7]/8 - S[1, 1, 2, -6]/8 - S[1, 2, -6, 1]/8 - S[1, 2, -3, 4]/8 - S[1, 2, 1, -6]/8 - S[1, 3, -5, 1]/8 - S[1, 3, -2, 4]/8 - S[2, -4, 3, 1]/8 - S[2, 1, -6, 1]/8 - S[2, 1, -3, 4]/8 - S[2, 1, 1, -6]/8 - S[2, 2, -5, 1]/8 - S[2, 2, -2, 4]/8 - S[3, -3, 3, 1]/8 - S[3, 1, -5, 1]/8 - S[3, 1, -2, 4]/8 - S[4, -2, 3, 1]/8 + S[1, 1, -4, 3, 1]/4 + S[1, 1, 1, -6, 1]/4 + S[1, 1, 1, -3, 4]/4 + S[1, 1, 1, 1, -6]/4 + S[1, 1, 2, -5, 1]/4 + S[1, 1, 2, -2, 4]/4 + S[1, 2, -3, 3, 1]/4 + S[1, 2, 1, -5, 1]/4 + S[1, 2, 1, -2, 4]/4 + S[1, 3, -2, 3, 1]/4 + S[2, 1, -3, 3, 1]/4 + S[2, 1, 1, -5, 1]/4 + S[2, 1, 1, -2, 4]/4 + S[2, 2, -2, 3, 1]/4 + S[3, 1, -2, 3, 1]/4 - S[1, 1, 1, -3, 3, 1]/2 - S[1, 1, 1, 1, -5, 1]/2 - S[1, 1, 1, 1, -2, 4]/2 - S[1, 1, 2, -2, 3, 1]/2 - S[1, 2, 1, -2, 3, 1]/2 - S[2, 1, 1, -2, 3, 1]/2 + S[1, 1, 1, 1, -2, 3, 1]),
BS[1, 1, 1, 1, 2, 1, 1, 2] -> 128*(S[-10]/64 - S[1, -9]/32 - S[2, -8]/32 - S[3, -7]/32 - S[4, -6]/32 - S[7, -3]/32 - S[8, -2]/32 + S[1, 1, -8]/16 + S[1, 2, -7]/16 + S[1, 3, -6]/16 + S[1, 6, -3]/16 + S[1, 7, -2]/16 + S[2, 1, -7]/16 + S[2, 2, -6]/16 + S[2, 5, -3]/16 + S[2, 6, -2]/16 + S[3, 1, -6]/16 + S[3, 4, -3]/16 + S[3, 5, -2]/16 + S[4, 3, -3]/16 + S[4, 4, -2]/16 + S[7, 1, -2]/16 - S[1, 1, 1, -7]/8 - S[1, 1, 2, -6]/8 - S[1, 1, 5, -3]/8 - S[1, 1, 6, -2]/8 - S[1, 2, 1, -6]/8 - S[1, 2, 4, -3]/8 - S[1, 2, 5, -2]/8 - S[1, 3, 3, -3]/8 - S[1, 3, 4, -2]/8 - S[1, 6, 1, -2]/8 - S[2, 1, 1, -6]/8 - S[2, 1, 4, -3]/8 - S[2, 1, 5, -2]/8 - S[2, 2, 3, -3]/8 - S[2, 2, 4, -2]/8 - S[2, 5, 1, -2]/8 - S[3, 1, 3, -3]/8 - S[3, 1, 4, -2]/8 - S[3, 4, 1, -2]/8 - S[4, 3, 1, -2]/8 + S[1, 1, 1, 1, -6]/4 + S[1, 1, 1, 4, -3]/4 + S[1, 1, 1, 5, -2]/4 + S[1, 1, 2, 3, -3]/4 + S[1, 1, 2, 4, -2]/4 + S[1, 1, 5, 1, -2]/4 + S[1, 2, 1, 3, -3]/4 + S[1, 2, 1, 4, -2]/4 + S[1, 2, 4, 1, -2]/4 + S[1, 3, 3, 1, -2]/4 + S[2, 1, 1, 3, -3]/4 + S[2, 1, 1, 4, -2]/4 + S[2, 1, 4, 1, -2]/4 + S[2, 2, 3, 1, -2]/4 + S[3, 1, 3, 1, -2]/4 - S[1, 1, 1, 1, 3, -3]/2 - S[1, 1, 1, 1, 4, -2]/2 - S[1, 1, 1, 4, 1, -2]/2 - S[1, 1, 2, 3, 1, -2]/2 - S[1, 2, 1, 3, 1, -2]/2 - S[2, 1, 1, 3, 1, -2]/2 + S[1, 1, 1, 1, 3, 1, -2]),
BS[1, 1, 1, 1, 2, 1, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[1, -9]/32 - S[2, -8]/32 - S[3, -7]/32 - S[4, -6]/32 - S[7, -3]/32 + S[1, -8, 1]/16 + S[1, 1, -8]/16 + S[1, 2, -7]/16 + S[1, 3, -6]/16 + S[1, 6, -3]/16 + S[2, -7, 1]/16 + S[2, 1, -7]/16 + S[2, 2, -6]/16 + S[2, 5, -3]/16 + S[3, -6, 1]/16 + S[3, 1, -6]/16 + S[3, 4, -3]/16 + S[4, -5, 1]/16 + S[4, 3, -3]/16 + S[7, -2, 1]/16 - S[1, 1, -7, 1]/8 - S[1, 1, 1, -7]/8 - S[1, 1, 2, -6]/8 - S[1, 1, 5, -3]/8 - S[1, 2, -6, 1]/8 - S[1, 2, 1, -6]/8 - S[1, 2, 4, -3]/8 - S[1, 3, -5, 1]/8 - S[1, 3, 3, -3]/8 - S[1, 6, -2, 1]/8 - S[2, 1, -6, 1]/8 - S[2, 1, 1, -6]/8 - S[2, 1, 4, -3]/8 - S[2, 2, -5, 1]/8 - S[2, 2, 3, -3]/8 - S[2, 5, -2, 1]/8 - S[3, 1, -5, 1]/8 - S[3, 1, 3, -3]/8 - S[3, 4, -2, 1]/8 - S[4, 3, -2, 1]/8 + S[1, 1, 1, -6, 1]/4 + S[1, 1, 1, 1, -6]/4 + S[1, 1, 1, 4, -3]/4 + S[1, 1, 2, -5, 1]/4 + S[1, 1, 2, 3, -3]/4 + S[1, 1, 5, -2, 1]/4 + S[1, 2, 1, -5, 1]/4 + S[1, 2, 1, 3, -3]/4 + S[1, 2, 4, -2, 1]/4 + S[1, 3, 3, -2, 1]/4 + S[2, 1, 1, -5, 1]/4 + S[2, 1, 1, 3, -3]/4 + S[2, 1, 4, -2, 1]/4 + S[2, 2, 3, -2, 1]/4 + S[3, 1, 3, -2, 1]/4 - S[1, 1, 1, 1, -5, 1]/2 - S[1, 1, 1, 1, 3, -3]/2 - S[1, 1, 1, 4, -2, 1]/2 - S[1, 1, 2, 3, -2, 1]/2 - S[1, 2, 1, 3, -2, 1]/2 - S[2, 1, 1, 3, -2, 1]/2 + S[1, 1, 1, 1, 3, -2, 1]),
BS[1, 1, 1, 1, 2, 4] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[1, -9]/32 - S[2, -8]/32 - S[3, -7]/32 - S[4, -6]/32 + S[-8, 1, 1]/16 + S[1, -8, 1]/16 + S[1, -7, 2]/16 + S[1, 1, -8]/16 + S[1, 2, -7]/16 + S[1, 3, -6]/16 + S[2, -7, 1]/16 + S[2, -6, 2]/16 + S[2, 1, -7]/16 + S[2, 2, -6]/16 + S[3, -6, 1]/16 + S[3, -5, 2]/16 + S[3, 1, -6]/16 + S[4, -5, 1]/16 + S[4, -4, 2]/16 - S[1, -7, 1, 1]/8 - S[1, 1, -7, 1]/8 - S[1, 1, -6, 2]/8 - S[1, 1, 1, -7]/8 - S[1, 1, 2, -6]/8 - S[1, 2, -6, 1]/8 - S[1, 2, -5, 2]/8 - S[1, 2, 1, -6]/8 - S[1, 3, -5, 1]/8 - S[1, 3, -4, 2]/8 - S[2, -6, 1, 1]/8 - S[2, 1, -6, 1]/8 - S[2, 1, -5, 2]/8 - S[2, 1, 1, -6]/8 - S[2, 2, -5, 1]/8 - S[2, 2, -4, 2]/8 - S[3, -5, 1, 1]/8 - S[3, 1, -5, 1]/8 - S[3, 1, -4, 2]/8 - S[4, -4, 1, 1]/8 + S[1, 1, -6, 1, 1]/4 + S[1, 1, 1, -6, 1]/4 + S[1, 1, 1, -5, 2]/4 + S[1, 1, 1, 1, -6]/4 + S[1, 1, 2, -5, 1]/4 + S[1, 1, 2, -4, 2]/4 + S[1, 2, -5, 1, 1]/4 + S[1, 2, 1, -5, 1]/4 + S[1, 2, 1, -4, 2]/4 + S[1, 3, -4, 1, 1]/4 + S[2, 1, -5, 1, 1]/4 + S[2, 1, 1, -5, 1]/4 + S[2, 1, 1, -4, 2]/4 + S[2, 2, -4, 1, 1]/4 + S[3, 1, -4, 1, 1]/4 - S[1, 1, 1, -5, 1, 1]/2 - S[1, 1, 1, 1, -5, 1]/2 - S[1, 1, 1, 1, -4, 2]/2 - S[1, 1, 2, -4, 1, 1]/2 - S[1, 2, 1, -4, 1, 1]/2 - S[2, 1, 1, -4, 1, 1]/2 + S[1, 1, 1, 1, -4, 1, 1]),
BS[1, 1, 1, 5, 2] -> 128*(S[-10]/64 - S[-7, 3]/32 - S[-6, 4]/32 - S[-5, 5]/32 - S[1, -9]/32 - S[2, -8]/32 - S[3, -7]/32 + S[-6, 1, 3]/16 + S[-5, 1, 4]/16 + S[-5, 2, 3]/16 + S[1, -6, 3]/16 + S[1, -5, 4]/16 + S[1, -4, 5]/16 + S[1, 1, -8]/16 + S[1, 2, -7]/16 + S[2, -5, 3]/16 + S[2, -4, 4]/16 + S[2, -3, 5]/16 + S[2, 1, -7]/16 + S[3, -4, 3]/16 + S[3, -3, 4]/16 + S[3, -2, 5]/16 - S[-5, 1, 1, 3]/8 - S[1, -5, 1, 3]/8 - S[1, -4, 1, 4]/8 - S[1, -4, 2, 3]/8 - S[1, 1, -5, 3]/8 - S[1, 1, -4, 4]/8 - S[1, 1, -3, 5]/8 - S[1, 1, 1, -7]/8 - S[1, 2, -4, 3]/8 - S[1, 2, -3, 4]/8 - S[1, 2, -2, 5]/8 - S[2, -4, 1, 3]/8 - S[2, -3, 1, 4]/8 - S[2, -3, 2, 3]/8 - S[2, 1, -4, 3]/8 - S[2, 1, -3, 4]/8 - S[2, 1, -2, 5]/8 - S[3, -3, 1, 3]/8 - S[3, -2, 1, 4]/8 - S[3, -2, 2, 3]/8 + S[1, -4, 1, 1, 3]/4 + S[1, 1, -4, 1, 3]/4 + S[1, 1, -3, 1, 4]/4 + S[1, 1, -3, 2, 3]/4 + S[1, 1, 1, -4, 3]/4 + S[1, 1, 1, -3, 4]/4 + S[1, 1, 1, -2, 5]/4 + S[1, 2, -3, 1, 3]/4 + S[1, 2, -2, 1, 4]/4 + S[1, 2, -2, 2, 3]/4 + S[2, -3, 1, 1, 3]/4 + S[2, 1, -3, 1, 3]/4 + S[2, 1, -2, 1, 4]/4 + S[2, 1, -2, 2, 3]/4 + S[3, -2, 1, 1, 3]/4 - S[1, 1, -3, 1, 1, 3]/2 - S[1, 1, 1, -3, 1, 3]/2 - S[1, 1, 1, -2, 1, 4]/2 - S[1, 1, 1, -2, 2, 3]/2 - S[1, 2, -2, 1, 1, 3]/2 - S[2, 1, -2, 1, 1, 3]/2 + S[1, 1, 1, -2, 1, 1, 3]),
BS[1, 1, 1, 4, 1, 2] -> 128*(S[-10]/64 - S[-6, 4]/32 - S[-5, 5]/32 - S[1, -9]/32 - S[2, -8]/32 - S[3, -7]/32 - S[8, -2]/32 + S[-6, -2, -2]/16 + S[-5, -3, -2]/16 + S[-5, 1, 4]/16 + S[1, -5, 4]/16 + S[1, -4, 5]/16 + S[1, 1, -8]/16 + S[1, 2, -7]/16 + S[1, 7, -2]/16 + S[2, -4, 4]/16 + S[2, -3, 5]/16 + S[2, 1, -7]/16 + S[2, 6, -2]/16 + S[3, -3, 4]/16 + S[3, -2, 5]/16 + S[3, 5, -2]/16 - S[-5, 1, -2, -2]/8 - S[1, -5, -2, -2]/8 - S[1, -4, -3, -2]/8 - S[1, -4, 1, 4]/8 - S[1, 1, -4, 4]/8 - S[1, 1, -3, 5]/8 - S[1, 1, 1, -7]/8 - S[1, 1, 6, -2]/8 - S[1, 2, -3, 4]/8 - S[1, 2, -2, 5]/8 - S[1, 2, 5, -2]/8 - S[2, -4, -2, -2]/8 - S[2, -3, -3, -2]/8 - S[2, -3, 1, 4]/8 - S[2, 1, -3, 4]/8 - S[2, 1, -2, 5]/8 - S[2, 1, 5, -2]/8 - S[3, -3, -2, -2]/8 - S[3, -2, -3, -2]/8 - S[3, -2, 1, 4]/8 + S[1, -4, 1, -2, -2]/4 + S[1, 1, -4, -2, -2]/4 + S[1, 1, -3, -3, -2]/4 + S[1, 1, -3, 1, 4]/4 + S[1, 1, 1, -3, 4]/4 + S[1, 1, 1, -2, 5]/4 + S[1, 1, 1, 5, -2]/4 + S[1, 2, -3, -2, -2]/4 + S[1, 2, -2, -3, -2]/4 + S[1, 2, -2, 1, 4]/4 + S[2, -3, 1, -2, -2]/4 + S[2, 1, -3, -2, -2]/4 + S[2, 1, -2, -3, -2]/4 + S[2, 1, -2, 1, 4]/4 + S[3, -2, 1, -2, -2]/4 - S[1, 1, -3, 1, -2, -2]/2 - S[1, 1, 1, -3, -2, -2]/2 - S[1, 1, 1, -2, -3, -2]/2 - S[1, 1, 1, -2, 1, 4]/2 - S[1, 2, -2, 1, -2, -2]/2 - S[2, 1, -2, 1, -2, -2]/2 + S[1, 1, 1, -2, 1, -2, -2]),
BS[1, 1, 1, 4, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-6, 4]/32 - S[-5, 5]/32 - S[1, -9]/32 - S[2, -8]/32 - S[3, -7]/32 + S[-6, 3, 1]/16 + S[-5, 1, 4]/16 + S[-5, 4, 1]/16 + S[1, -8, 1]/16 + S[1, -5, 4]/16 + S[1, -4, 5]/16 + S[1, 1, -8]/16 + S[1, 2, -7]/16 + S[2, -7, 1]/16 + S[2, -4, 4]/16 + S[2, -3, 5]/16 + S[2, 1, -7]/16 + S[3, -6, 1]/16 + S[3, -3, 4]/16 + S[3, -2, 5]/16 - S[-5, 1, 3, 1]/8 - S[1, -5, 3, 1]/8 - S[1, -4, 1, 4]/8 - S[1, -4, 4, 1]/8 - S[1, 1, -7, 1]/8 - S[1, 1, -4, 4]/8 - S[1, 1, -3, 5]/8 - S[1, 1, 1, -7]/8 - S[1, 2, -6, 1]/8 - S[1, 2, -3, 4]/8 - S[1, 2, -2, 5]/8 - S[2, -4, 3, 1]/8 - S[2, -3, 1, 4]/8 - S[2, -3, 4, 1]/8 - S[2, 1, -6, 1]/8 - S[2, 1, -3, 4]/8 - S[2, 1, -2, 5]/8 - S[3, -3, 3, 1]/8 - S[3, -2, 1, 4]/8 - S[3, -2, 4, 1]/8 + S[1, -4, 1, 3, 1]/4 + S[1, 1, -4, 3, 1]/4 + S[1, 1, -3, 1, 4]/4 + S[1, 1, -3, 4, 1]/4 + S[1, 1, 1, -6, 1]/4 + S[1, 1, 1, -3, 4]/4 + S[1, 1, 1, -2, 5]/4 + S[1, 2, -3, 3, 1]/4 + S[1, 2, -2, 1, 4]/4 + S[1, 2, -2, 4, 1]/4 + S[2, -3, 1, 3, 1]/4 + S[2, 1, -3, 3, 1]/4 + S[2, 1, -2, 1, 4]/4 + S[2, 1, -2, 4, 1]/4 + S[3, -2, 1, 3, 1]/4 - S[1, 1, -3, 1, 3, 1]/2 - S[1, 1, 1, -3, 3, 1]/2 - S[1, 1, 1, -2, 1, 4]/2 - S[1, 1, 1, -2, 4, 1]/2 - S[1, 2, -2, 1, 3, 1]/2 - S[2, 1, -2, 1, 3, 1]/2 + S[1, 1, 1, -2, 1, 3, 1]),
BS[1, 1, 1, 3, 1, 1, 2] -> 128*(S[-10]/64 - S[-5, 5]/32 - S[1, -9]/32 - S[2, -8]/32 - S[3, -7]/32 - S[7, -3]/32 - S[8, -2]/32 + S[-5, -3, -2]/16 + S[-5, -2, -3]/16 + S[1, -4, 5]/16 + S[1, 1, -8]/16 + S[1, 2, -7]/16 + S[1, 6, -3]/16 + S[1, 7, -2]/16 + S[2, -3, 5]/16 + S[2, 1, -7]/16 + S[2, 5, -3]/16 + S[2, 6, -2]/16 + S[3, -2, 5]/16 + S[3, 4, -3]/16 + S[3, 5, -2]/16 + S[7, 1, -2]/16 - S[-5, -2, 1, -2]/8 - S[1, -4, -3, -2]/8 - S[1, -4, -2, -3]/8 - S[1, 1, -3, 5]/8 - S[1, 1, 1, -7]/8 - S[1, 1, 5, -3]/8 - S[1, 1, 6, -2]/8 - S[1, 2, -2, 5]/8 - S[1, 2, 4, -3]/8 - S[1, 2, 5, -2]/8 - S[1, 6, 1, -2]/8 - S[2, -3, -3, -2]/8 - S[2, -3, -2, -3]/8 - S[2, 1, -2, 5]/8 - S[2, 1, 4, -3]/8 - S[2, 1, 5, -2]/8 - S[2, 5, 1, -2]/8 - S[3, -2, -3, -2]/8 - S[3, -2, -2, -3]/8 - S[3, 4, 1, -2]/8 + S[1, -4, -2, 1, -2]/4 + S[1, 1, -3, -3, -2]/4 + S[1, 1, -3, -2, -3]/4 + S[1, 1, 1, -2, 5]/4 + S[1, 1, 1, 4, -3]/4 + S[1, 1, 1, 5, -2]/4 + S[1, 1, 5, 1, -2]/4 + S[1, 2, -2, -3, -2]/4 + S[1, 2, -2, -2, -3]/4 + S[1, 2, 4, 1, -2]/4 + S[2, -3, -2, 1, -2]/4 + S[2, 1, -2, -3, -2]/4 + S[2, 1, -2, -2, -3]/4 + S[2, 1, 4, 1, -2]/4 + S[3, -2, -2, 1, -2]/4 - S[1, 1, -3, -2, 1, -2]/2 - S[1, 1, 1, -2, -3, -2]/2 - S[1, 1, 1, -2, -2, -3]/2 - S[1, 1, 1, 4, 1, -2]/2 - S[1, 2, -2, -2, 1, -2]/2 - S[2, 1, -2, -2, 1, -2]/2 + S[1, 1, 1, -2, -2, 1, -2]),
BS[1, 1, 1, 3, 1, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-5, 5]/32 - S[1, -9]/32 - S[2, -8]/32 - S[3, -7]/32 - S[7, -3]/32 + S[-5, -2, -3]/16 + S[-5, 4, 1]/16 + S[1, -8, 1]/16 + S[1, -4, 5]/16 + S[1, 1, -8]/16 + S[1, 2, -7]/16 + S[1, 6, -3]/16 + S[2, -7, 1]/16 + S[2, -3, 5]/16 + S[2, 1, -7]/16 + S[2, 5, -3]/16 + S[3, -6, 1]/16 + S[3, -2, 5]/16 + S[3, 4, -3]/16 + S[7, -2, 1]/16 - S[-5, -2, -2, 1]/8 - S[1, -4, -2, -3]/8 - S[1, -4, 4, 1]/8 - S[1, 1, -7, 1]/8 - S[1, 1, -3, 5]/8 - S[1, 1, 1, -7]/8 - S[1, 1, 5, -3]/8 - S[1, 2, -6, 1]/8 - S[1, 2, -2, 5]/8 - S[1, 2, 4, -3]/8 - S[1, 6, -2, 1]/8 - S[2, -3, -2, -3]/8 - S[2, -3, 4, 1]/8 - S[2, 1, -6, 1]/8 - S[2, 1, -2, 5]/8 - S[2, 1, 4, -3]/8 - S[2, 5, -2, 1]/8 - S[3, -2, -2, -3]/8 - S[3, -2, 4, 1]/8 - S[3, 4, -2, 1]/8 + S[1, -4, -2, -2, 1]/4 + S[1, 1, -3, -2, -3]/4 + S[1, 1, -3, 4, 1]/4 + S[1, 1, 1, -6, 1]/4 + S[1, 1, 1, -2, 5]/4 + S[1, 1, 1, 4, -3]/4 + S[1, 1, 5, -2, 1]/4 + S[1, 2, -2, -2, -3]/4 + S[1, 2, -2, 4, 1]/4 + S[1, 2, 4, -2, 1]/4 + S[2, -3, -2, -2, 1]/4 + S[2, 1, -2, -2, -3]/4 + S[2, 1, -2, 4, 1]/4 + S[2, 1, 4, -2, 1]/4 + S[3, -2, -2, -2, 1]/4 - S[1, 1, -3, -2, -2, 1]/2 - S[1, 1, 1, -2, -2, -3]/2 - S[1, 1, 1, -2, 4, 1]/2 - S[1, 1, 1, 4, -2, 1]/2 - S[1, 2, -2, -2, -2, 1]/2 - S[2, 1, -2, -2, -2, 1]/2 + S[1, 1, 1, -2, -2, -2, 1]),
BS[1, 1, 1, 3, 4] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-5, 5]/32 - S[1, -9]/32 - S[2, -8]/32 - S[3, -7]/32 + S[-8, 1, 1]/16 + S[-5, 3, 2]/16 + S[-5, 4, 1]/16 + S[1, -8, 1]/16 + S[1, -7, 2]/16 + S[1, -4, 5]/16 + S[1, 1, -8]/16 + S[1, 2, -7]/16 + S[2, -7, 1]/16 + S[2, -6, 2]/16 + S[2, -3, 5]/16 + S[2, 1, -7]/16 + S[3, -6, 1]/16 + S[3, -5, 2]/16 + S[3, -2, 5]/16 - S[-5, 3, 1, 1]/8 - S[1, -7, 1, 1]/8 - S[1, -4, 3, 2]/8 - S[1, -4, 4, 1]/8 - S[1, 1, -7, 1]/8 - S[1, 1, -6, 2]/8 - S[1, 1, -3, 5]/8 - S[1, 1, 1, -7]/8 - S[1, 2, -6, 1]/8 - S[1, 2, -5, 2]/8 - S[1, 2, -2, 5]/8 - S[2, -6, 1, 1]/8 - S[2, -3, 3, 2]/8 - S[2, -3, 4, 1]/8 - S[2, 1, -6, 1]/8 - S[2, 1, -5, 2]/8 - S[2, 1, -2, 5]/8 - S[3, -5, 1, 1]/8 - S[3, -2, 3, 2]/8 - S[3, -2, 4, 1]/8 + S[1, -4, 3, 1, 1]/4 + S[1, 1, -6, 1, 1]/4 + S[1, 1, -3, 3, 2]/4 + S[1, 1, -3, 4, 1]/4 + S[1, 1, 1, -6, 1]/4 + S[1, 1, 1, -5, 2]/4 + S[1, 1, 1, -2, 5]/4 + S[1, 2, -5, 1, 1]/4 + S[1, 2, -2, 3, 2]/4 + S[1, 2, -2, 4, 1]/4 + S[2, -3, 3, 1, 1]/4 + S[2, 1, -5, 1, 1]/4 + S[2, 1, -2, 3, 2]/4 + S[2, 1, -2, 4, 1]/4 + S[3, -2, 3, 1, 1]/4 - S[1, 1, -3, 3, 1, 1]/2 - S[1, 1, 1, -5, 1, 1]/2 - S[1, 1, 1, -2, 3, 2]/2 - S[1, 1, 1, -2, 4, 1]/2 - S[1, 2, -2, 3, 1, 1]/2 - S[2, 1, -2, 3, 1, 1]/2 + S[1, 1, 1, -2, 3, 1, 1]),
BS[1, 1, 1, 2, 1, 1, 1, 2] -> 128*(S[-10]/64 - S[1, -9]/32 - S[2, -8]/32 - S[3, -7]/32 - S[6, -4]/32 - S[7, -3]/32 - S[8, -2]/32 + S[1, 1, -8]/16 + S[1, 2, -7]/16 + S[1, 5, -4]/16 + S[1, 6, -3]/16 + S[1, 7, -2]/16 + S[2, 1, -7]/16 + S[2, 4, -4]/16 + S[2, 5, -3]/16 + S[2, 6, -2]/16 + S[3, 3, -4]/16 + S[3, 4, -3]/16 + S[3, 5, -2]/16 + S[6, 1, -3]/16 + S[6, 2, -2]/16 + S[7, 1, -2]/16 - S[1, 1, 1, -7]/8 - S[1, 1, 4, -4]/8 - S[1, 1, 5, -3]/8 - S[1, 1, 6, -2]/8 - S[1, 2, 3, -4]/8 - S[1, 2, 4, -3]/8 - S[1, 2, 5, -2]/8 - S[1, 5, 1, -3]/8 - S[1, 5, 2, -2]/8 - S[1, 6, 1, -2]/8 - S[2, 1, 3, -4]/8 - S[2, 1, 4, -3]/8 - S[2, 1, 5, -2]/8 - S[2, 4, 1, -3]/8 - S[2, 4, 2, -2]/8 - S[2, 5, 1, -2]/8 - S[3, 3, 1, -3]/8 - S[3, 3, 2, -2]/8 - S[3, 4, 1, -2]/8 - S[6, 1, 1, -2]/8 + S[1, 1, 1, 3, -4]/4 + S[1, 1, 1, 4, -3]/4 + S[1, 1, 1, 5, -2]/4 + S[1, 1, 4, 1, -3]/4 + S[1, 1, 4, 2, -2]/4 + S[1, 1, 5, 1, -2]/4 + S[1, 2, 3, 1, -3]/4 + S[1, 2, 3, 2, -2]/4 + S[1, 2, 4, 1, -2]/4 + S[1, 5, 1, 1, -2]/4 + S[2, 1, 3, 1, -3]/4 + S[2, 1, 3, 2, -2]/4 + S[2, 1, 4, 1, -2]/4 + S[2, 4, 1, 1, -2]/4 + S[3, 3, 1, 1, -2]/4 - S[1, 1, 1, 3, 1, -3]/2 - S[1, 1, 1, 3, 2, -2]/2 - S[1, 1, 1, 4, 1, -2]/2 - S[1, 1, 4, 1, 1, -2]/2 - S[1, 2, 3, 1, 1, -2]/2 - S[2, 1, 3, 1, 1, -2]/2 + S[1, 1, 1, 3, 1, 1, -2]),
BS[1, 1, 1, 2, 1, 1, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[1, -9]/32 - S[2, -8]/32 - S[3, -7]/32 - S[6, -4]/32 - S[7, -3]/32 + S[1, -8, 1]/16 + S[1, 1, -8]/16 + S[1, 2, -7]/16 + S[1, 5, -4]/16 + S[1, 6, -3]/16 + S[2, -7, 1]/16 + S[2, 1, -7]/16 + S[2, 4, -4]/16 + S[2, 5, -3]/16 + S[3, -6, 1]/16 + S[3, 3, -4]/16 + S[3, 4, -3]/16 + S[6, -3, 1]/16 + S[6, 1, -3]/16 + S[7, -2, 1]/16 - S[1, 1, -7, 1]/8 - S[1, 1, 1, -7]/8 - S[1, 1, 4, -4]/8 - S[1, 1, 5, -3]/8 - S[1, 2, -6, 1]/8 - S[1, 2, 3, -4]/8 - S[1, 2, 4, -3]/8 - S[1, 5, -3, 1]/8 - S[1, 5, 1, -3]/8 - S[1, 6, -2, 1]/8 - S[2, 1, -6, 1]/8 - S[2, 1, 3, -4]/8 - S[2, 1, 4, -3]/8 - S[2, 4, -3, 1]/8 - S[2, 4, 1, -3]/8 - S[2, 5, -2, 1]/8 - S[3, 3, -3, 1]/8 - S[3, 3, 1, -3]/8 - S[3, 4, -2, 1]/8 - S[6, 1, -2, 1]/8 + S[1, 1, 1, -6, 1]/4 + S[1, 1, 1, 3, -4]/4 + S[1, 1, 1, 4, -3]/4 + S[1, 1, 4, -3, 1]/4 + S[1, 1, 4, 1, -3]/4 + S[1, 1, 5, -2, 1]/4 + S[1, 2, 3, -3, 1]/4 + S[1, 2, 3, 1, -3]/4 + S[1, 2, 4, -2, 1]/4 + S[1, 5, 1, -2, 1]/4 + S[2, 1, 3, -3, 1]/4 + S[2, 1, 3, 1, -3]/4 + S[2, 1, 4, -2, 1]/4 + S[2, 4, 1, -2, 1]/4 + S[3, 3, 1, -2, 1]/4 - S[1, 1, 1, 3, -3, 1]/2 - S[1, 1, 1, 3, 1, -3]/2 - S[1, 1, 1, 4, -2, 1]/2 - S[1, 1, 4, 1, -2, 1]/2 - S[1, 2, 3, 1, -2, 1]/2 - S[2, 1, 3, 1, -2, 1]/2 + S[1, 1, 1, 3, 1, -2, 1]),
BS[1, 1, 1, 2, 1, 4] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[1, -9]/32 - S[2, -8]/32 - S[3, -7]/32 - S[6, -4]/32 + S[-8, 1, 1]/16 + S[1, -8, 1]/16 + S[1, -7, 2]/16 + S[1, 1, -8]/16 + S[1, 2, -7]/16 + S[1, 5, -4]/16 + S[2, -7, 1]/16 + S[2, -6, 2]/16 + S[2, 1, -7]/16 + S[2, 4, -4]/16 + S[3, -6, 1]/16 + S[3, -5, 2]/16 + S[3, 3, -4]/16 + S[6, -3, 1]/16 + S[6, -2, 2]/16 - S[1, -7, 1, 1]/8 - S[1, 1, -7, 1]/8 - S[1, 1, -6, 2]/8 - S[1, 1, 1, -7]/8 - S[1, 1, 4, -4]/8 - S[1, 2, -6, 1]/8 - S[1, 2, -5, 2]/8 - S[1, 2, 3, -4]/8 - S[1, 5, -3, 1]/8 - S[1, 5, -2, 2]/8 - S[2, -6, 1, 1]/8 - S[2, 1, -6, 1]/8 - S[2, 1, -5, 2]/8 - S[2, 1, 3, -4]/8 - S[2, 4, -3, 1]/8 - S[2, 4, -2, 2]/8 - S[3, -5, 1, 1]/8 - S[3, 3, -3, 1]/8 - S[3, 3, -2, 2]/8 - S[6, -2, 1, 1]/8 + S[1, 1, -6, 1, 1]/4 + S[1, 1, 1, -6, 1]/4 + S[1, 1, 1, -5, 2]/4 + S[1, 1, 1, 3, -4]/4 + S[1, 1, 4, -3, 1]/4 + S[1, 1, 4, -2, 2]/4 + S[1, 2, -5, 1, 1]/4 + S[1, 2, 3, -3, 1]/4 + S[1, 2, 3, -2, 2]/4 + S[1, 5, -2, 1, 1]/4 + S[2, 1, -5, 1, 1]/4 + S[2, 1, 3, -3, 1]/4 + S[2, 1, 3, -2, 2]/4 + S[2, 4, -2, 1, 1]/4 + S[3, 3, -2, 1, 1]/4 - S[1, 1, 1, -5, 1, 1]/2 - S[1, 1, 1, 3, -3, 1]/2 - S[1, 1, 1, 3, -2, 2]/2 - S[1, 1, 4, -2, 1, 1]/2 - S[1, 2, 3, -2, 1, 1]/2 - S[2, 1, 3, -2, 1, 1]/2 + S[1, 1, 1, 3, -2, 1, 1]),
BS[1, 1, 1, 2, 5] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-7, 3]/32 - S[1, -9]/32 - S[2, -8]/32 - S[3, -7]/32 + S[-8, 1, 1]/16 + S[-7, 1, 2]/16 + S[-7, 2, 1]/16 + S[1, -8, 1]/16 + S[1, -7, 2]/16 + S[1, -6, 3]/16 + S[1, 1, -8]/16 + S[1, 2, -7]/16 + S[2, -7, 1]/16 + S[2, -6, 2]/16 + S[2, -5, 3]/16 + S[2, 1, -7]/16 + S[3, -6, 1]/16 + S[3, -5, 2]/16 + S[3, -4, 3]/16 - S[-7, 1, 1, 1]/8 - S[1, -7, 1, 1]/8 - S[1, -6, 1, 2]/8 - S[1, -6, 2, 1]/8 - S[1, 1, -7, 1]/8 - S[1, 1, -6, 2]/8 - S[1, 1, -5, 3]/8 - S[1, 1, 1, -7]/8 - S[1, 2, -6, 1]/8 - S[1, 2, -5, 2]/8 - S[1, 2, -4, 3]/8 - S[2, -6, 1, 1]/8 - S[2, -5, 1, 2]/8 - S[2, -5, 2, 1]/8 - S[2, 1, -6, 1]/8 - S[2, 1, -5, 2]/8 - S[2, 1, -4, 3]/8 - S[3, -5, 1, 1]/8 - S[3, -4, 1, 2]/8 - S[3, -4, 2, 1]/8 + S[1, -6, 1, 1, 1]/4 + S[1, 1, -6, 1, 1]/4 + S[1, 1, -5, 1, 2]/4 + S[1, 1, -5, 2, 1]/4 + S[1, 1, 1, -6, 1]/4 + S[1, 1, 1, -5, 2]/4 + S[1, 1, 1, -4, 3]/4 + S[1, 2, -5, 1, 1]/4 + S[1, 2, -4, 1, 2]/4 + S[1, 2, -4, 2, 1]/4 + S[2, -5, 1, 1, 1]/4 + S[2, 1, -5, 1, 1]/4 + S[2, 1, -4, 1, 2]/4 + S[2, 1, -4, 2, 1]/4 + S[3, -4, 1, 1, 1]/4 - S[1, 1, -5, 1, 1, 1]/2 - S[1, 1, 1, -5, 1, 1]/2 - S[1, 1, 1, -4, 1, 2]/2 - S[1, 1, 1, -4, 2, 1]/2 - S[1, 2, -4, 1, 1, 1]/2 - S[2, 1, -4, 1, 1, 1]/2 + S[1, 1, 1, -4, 1, 1, 1]),
BS[1, 1, 6, 2] -> 128*(S[-10]/64 - S[-7, 3]/32 - S[-6, 4]/32 - S[-5, 5]/32 - S[-4, 6]/32 - S[1, -9]/32 - S[2, -8]/32 + S[-6, 1, 3]/16 + S[-5, 1, 4]/16 + S[-5, 2, 3]/16 + S[-4, 1, 5]/16 + S[-4, 2, 4]/16 + S[-4, 3, 3]/16 + S[1, -6, 3]/16 + S[1, -5, 4]/16 + S[1, -4, 5]/16 + S[1, -3, 6]/16 + S[1, 1, -8]/16 + S[2, -5, 3]/16 + S[2, -4, 4]/16 + S[2, -3, 5]/16 + S[2, -2, 6]/16 - S[-5, 1, 1, 3]/8 - S[-4, 1, 1, 4]/8 - S[-4, 1, 2, 3]/8 - S[-4, 2, 1, 3]/8 - S[1, -5, 1, 3]/8 - S[1, -4, 1, 4]/8 - S[1, -4, 2, 3]/8 - S[1, -3, 1, 5]/8 - S[1, -3, 2, 4]/8 - S[1, -3, 3, 3]/8 - S[1, 1, -5, 3]/8 - S[1, 1, -4, 4]/8 - S[1, 1, -3, 5]/8 - S[1, 1, -2, 6]/8 - S[2, -4, 1, 3]/8 - S[2, -3, 1, 4]/8 - S[2, -3, 2, 3]/8 - S[2, -2, 1, 5]/8 - S[2, -2, 2, 4]/8 - S[2, -2, 3, 3]/8 + S[-4, 1, 1, 1, 3]/4 + S[1, -4, 1, 1, 3]/4 + S[1, -3, 1, 1, 4]/4 + S[1, -3, 1, 2, 3]/4 + S[1, -3, 2, 1, 3]/4 + S[1, 1, -4, 1, 3]/4 + S[1, 1, -3, 1, 4]/4 + S[1, 1, -3, 2, 3]/4 + S[1, 1, -2, 1, 5]/4 + S[1, 1, -2, 2, 4]/4 + S[1, 1, -2, 3, 3]/4 + S[2, -3, 1, 1, 3]/4 + S[2, -2, 1, 1, 4]/4 + S[2, -2, 1, 2, 3]/4 + S[2, -2, 2, 1, 3]/4 - S[1, -3, 1, 1, 1, 3]/2 - S[1, 1, -3, 1, 1, 3]/2 - S[1, 1, -2, 1, 1, 4]/2 - S[1, 1, -2, 1, 2, 3]/2 - S[1, 1, -2, 2, 1, 3]/2 - S[2, -2, 1, 1, 1, 3]/2 + S[1, 1, -2, 1, 1, 1, 3]),
BS[1, 1, 5, 1, 2] -> 128*(S[-10]/64 - S[-6, 4]/32 - S[-5, 5]/32 - S[-4, 6]/32 - S[1, -9]/32 - S[2, -8]/32 - S[8, -2]/32 + S[-6, -2, -2]/16 + S[-5, -3, -2]/16 + S[-5, 1, 4]/16 + S[-4, -4, -2]/16 + S[-4, 1, 5]/16 + S[-4, 2, 4]/16 + S[1, -5, 4]/16 + S[1, -4, 5]/16 + S[1, -3, 6]/16 + S[1, 1, -8]/16 + S[1, 7, -2]/16 + S[2, -4, 4]/16 + S[2, -3, 5]/16 + S[2, -2, 6]/16 + S[2, 6, -2]/16 - S[-5, 1, -2, -2]/8 - S[-4, 1, -3, -2]/8 - S[-4, 1, 1, 4]/8 - S[-4, 2, -2, -2]/8 - S[1, -5, -2, -2]/8 - S[1, -4, -3, -2]/8 - S[1, -4, 1, 4]/8 - S[1, -3, -4, -2]/8 - S[1, -3, 1, 5]/8 - S[1, -3, 2, 4]/8 - S[1, 1, -4, 4]/8 - S[1, 1, -3, 5]/8 - S[1, 1, -2, 6]/8 - S[1, 1, 6, -2]/8 - S[2, -4, -2, -2]/8 - S[2, -3, -3, -2]/8 - S[2, -3, 1, 4]/8 - S[2, -2, -4, -2]/8 - S[2, -2, 1, 5]/8 - S[2, -2, 2, 4]/8 + S[-4, 1, 1, -2, -2]/4 + S[1, -4, 1, -2, -2]/4 + S[1, -3, 1, -3, -2]/4 + S[1, -3, 1, 1, 4]/4 + S[1, -3, 2, -2, -2]/4 + S[1, 1, -4, -2, -2]/4 + S[1, 1, -3, -3, -2]/4 + S[1, 1, -3, 1, 4]/4 + S[1, 1, -2, -4, -2]/4 + S[1, 1, -2, 1, 5]/4 + S[1, 1, -2, 2, 4]/4 + S[2, -3, 1, -2, -2]/4 + S[2, -2, 1, -3, -2]/4 + S[2, -2, 1, 1, 4]/4 + S[2, -2, 2, -2, -2]/4 - S[1, -3, 1, 1, -2, -2]/2 - S[1, 1, -3, 1, -2, -2]/2 - S[1, 1, -2, 1, -3, -2]/2 - S[1, 1, -2, 1, 1, 4]/2 - S[1, 1, -2, 2, -2, -2]/2 - S[2, -2, 1, 1, -2, -2]/2 + S[1, 1, -2, 1, 1, -2, -2]),
BS[1, 1, 5, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-6, 4]/32 - S[-5, 5]/32 - S[-4, 6]/32 - S[1, -9]/32 - S[2, -8]/32 + S[-6, 3, 1]/16 + S[-5, 1, 4]/16 + S[-5, 4, 1]/16 + S[-4, 1, 5]/16 + S[-4, 2, 4]/16 + S[-4, 5, 1]/16 + S[1, -8, 1]/16 + S[1, -5, 4]/16 + S[1, -4, 5]/16 + S[1, -3, 6]/16 + S[1, 1, -8]/16 + S[2, -7, 1]/16 + S[2, -4, 4]/16 + S[2, -3, 5]/16 + S[2, -2, 6]/16 - S[-5, 1, 3, 1]/8 - S[-4, 1, 1, 4]/8 - S[-4, 1, 4, 1]/8 - S[-4, 2, 3, 1]/8 - S[1, -5, 3, 1]/8 - S[1, -4, 1, 4]/8 - S[1, -4, 4, 1]/8 - S[1, -3, 1, 5]/8 - S[1, -3, 2, 4]/8 - S[1, -3, 5, 1]/8 - S[1, 1, -7, 1]/8 - S[1, 1, -4, 4]/8 - S[1, 1, -3, 5]/8 - S[1, 1, -2, 6]/8 - S[2, -4, 3, 1]/8 - S[2, -3, 1, 4]/8 - S[2, -3, 4, 1]/8 - S[2, -2, 1, 5]/8 - S[2, -2, 2, 4]/8 - S[2, -2, 5, 1]/8 + S[-4, 1, 1, 3, 1]/4 + S[1, -4, 1, 3, 1]/4 + S[1, -3, 1, 1, 4]/4 + S[1, -3, 1, 4, 1]/4 + S[1, -3, 2, 3, 1]/4 + S[1, 1, -4, 3, 1]/4 + S[1, 1, -3, 1, 4]/4 + S[1, 1, -3, 4, 1]/4 + S[1, 1, -2, 1, 5]/4 + S[1, 1, -2, 2, 4]/4 + S[1, 1, -2, 5, 1]/4 + S[2, -3, 1, 3, 1]/4 + S[2, -2, 1, 1, 4]/4 + S[2, -2, 1, 4, 1]/4 + S[2, -2, 2, 3, 1]/4 - S[1, -3, 1, 1, 3, 1]/2 - S[1, 1, -3, 1, 3, 1]/2 - S[1, 1, -2, 1, 1, 4]/2 - S[1, 1, -2, 1, 4, 1]/2 - S[1, 1, -2, 2, 3, 1]/2 - S[2, -2, 1, 1, 3, 1]/2 + S[1, 1, -2, 1, 1, 3, 1]),
BS[1, 1, 4, 1, 1, 2] -> 128*(S[-10]/64 - S[-5, 5]/32 - S[-4, 6]/32 - S[1, -9]/32 - S[2, -8]/32 - S[7, -3]/32 - S[8, -2]/32 + S[-5, -3, -2]/16 + S[-5, -2, -3]/16 + S[-4, -4, -2]/16 + S[-4, -3, -3]/16 + S[-4, 1, 5]/16 + S[1, -4, 5]/16 + S[1, -3, 6]/16 + S[1, 1, -8]/16 + S[1, 6, -3]/16 + S[1, 7, -2]/16 + S[2, -3, 5]/16 + S[2, -2, 6]/16 + S[2, 5, -3]/16 + S[2, 6, -2]/16 + S[7, 1, -2]/16 - S[-5, -2, 1, -2]/8 - S[-4, -3, 1, -2]/8 - S[-4, 1, -3, -2]/8 - S[-4, 1, -2, -3]/8 - S[1, -4, -3, -2]/8 - S[1, -4, -2, -3]/8 - S[1, -3, -4, -2]/8 - S[1, -3, -3, -3]/8 - S[1, -3, 1, 5]/8 - S[1, 1, -3, 5]/8 - S[1, 1, -2, 6]/8 - S[1, 1, 5, -3]/8 - S[1, 1, 6, -2]/8 - S[1, 6, 1, -2]/8 - S[2, -3, -3, -2]/8 - S[2, -3, -2, -3]/8 - S[2, -2, -4, -2]/8 - S[2, -2, -3, -3]/8 - S[2, -2, 1, 5]/8 - S[2, 5, 1, -2]/8 + S[-4, 1, -2, 1, -2]/4 + S[1, -4, -2, 1, -2]/4 + S[1, -3, -3, 1, -2]/4 + S[1, -3, 1, -3, -2]/4 + S[1, -3, 1, -2, -3]/4 + S[1, 1, -3, -3, -2]/4 + S[1, 1, -3, -2, -3]/4 + S[1, 1, -2, -4, -2]/4 + S[1, 1, -2, -3, -3]/4 + S[1, 1, -2, 1, 5]/4 + S[1, 1, 5, 1, -2]/4 + S[2, -3, -2, 1, -2]/4 + S[2, -2, -3, 1, -2]/4 + S[2, -2, 1, -3, -2]/4 + S[2, -2, 1, -2, -3]/4 - S[1, -3, 1, -2, 1, -2]/2 - S[1, 1, -3, -2, 1, -2]/2 - S[1, 1, -2, -3, 1, -2]/2 - S[1, 1, -2, 1, -3, -2]/2 - S[1, 1, -2, 1, -2, -3]/2 - S[2, -2, 1, -2, 1, -2]/2 + S[1, 1, -2, 1, -2, 1, -2]),
BS[1, 1, 4, 1, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-5, 5]/32 - S[-4, 6]/32 - S[1, -9]/32 - S[2, -8]/32 - S[7, -3]/32 + S[-5, -2, -3]/16 + S[-5, 4, 1]/16 + S[-4, -3, -3]/16 + S[-4, 1, 5]/16 + S[-4, 5, 1]/16 + S[1, -8, 1]/16 + S[1, -4, 5]/16 + S[1, -3, 6]/16 + S[1, 1, -8]/16 + S[1, 6, -3]/16 + S[2, -7, 1]/16 + S[2, -3, 5]/16 + S[2, -2, 6]/16 + S[2, 5, -3]/16 + S[7, -2, 1]/16 - S[-5, -2, -2, 1]/8 - S[-4, -3, -2, 1]/8 - S[-4, 1, -2, -3]/8 - S[-4, 1, 4, 1]/8 - S[1, -4, -2, -3]/8 - S[1, -4, 4, 1]/8 - S[1, -3, -3, -3]/8 - S[1, -3, 1, 5]/8 - S[1, -3, 5, 1]/8 - S[1, 1, -7, 1]/8 - S[1, 1, -3, 5]/8 - S[1, 1, -2, 6]/8 - S[1, 1, 5, -3]/8 - S[1, 6, -2, 1]/8 - S[2, -3, -2, -3]/8 - S[2, -3, 4, 1]/8 - S[2, -2, -3, -3]/8 - S[2, -2, 1, 5]/8 - S[2, -2, 5, 1]/8 - S[2, 5, -2, 1]/8 + S[-4, 1, -2, -2, 1]/4 + S[1, -4, -2, -2, 1]/4 + S[1, -3, -3, -2, 1]/4 + S[1, -3, 1, -2, -3]/4 + S[1, -3, 1, 4, 1]/4 + S[1, 1, -3, -2, -3]/4 + S[1, 1, -3, 4, 1]/4 + S[1, 1, -2, -3, -3]/4 + S[1, 1, -2, 1, 5]/4 + S[1, 1, -2, 5, 1]/4 + S[1, 1, 5, -2, 1]/4 + S[2, -3, -2, -2, 1]/4 + S[2, -2, -3, -2, 1]/4 + S[2, -2, 1, -2, -3]/4 + S[2, -2, 1, 4, 1]/4 - S[1, -3, 1, -2, -2, 1]/2 - S[1, 1, -3, -2, -2, 1]/2 - S[1, 1, -2, -3, -2, 1]/2 - S[1, 1, -2, 1, -2, -3]/2 - S[1, 1, -2, 1, 4, 1]/2 - S[2, -2, 1, -2, -2, 1]/2 + S[1, 1, -2, 1, -2, -2, 1]),
BS[1, 1, 4, 4] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-5, 5]/32 - S[-4, 6]/32 - S[1, -9]/32 - S[2, -8]/32 + S[-8, 1, 1]/16 + S[-5, 3, 2]/16 + S[-5, 4, 1]/16 + S[-4, 1, 5]/16 + S[-4, 4, 2]/16 + S[-4, 5, 1]/16 + S[1, -8, 1]/16 + S[1, -7, 2]/16 + S[1, -4, 5]/16 + S[1, -3, 6]/16 + S[1, 1, -8]/16 + S[2, -7, 1]/16 + S[2, -6, 2]/16 + S[2, -3, 5]/16 + S[2, -2, 6]/16 - S[-5, 3, 1, 1]/8 - S[-4, 1, 3, 2]/8 - S[-4, 1, 4, 1]/8 - S[-4, 4, 1, 1]/8 - S[1, -7, 1, 1]/8 - S[1, -4, 3, 2]/8 - S[1, -4, 4, 1]/8 - S[1, -3, 1, 5]/8 - S[1, -3, 4, 2]/8 - S[1, -3, 5, 1]/8 - S[1, 1, -7, 1]/8 - S[1, 1, -6, 2]/8 - S[1, 1, -3, 5]/8 - S[1, 1, -2, 6]/8 - S[2, -6, 1, 1]/8 - S[2, -3, 3, 2]/8 - S[2, -3, 4, 1]/8 - S[2, -2, 1, 5]/8 - S[2, -2, 4, 2]/8 - S[2, -2, 5, 1]/8 + S[-4, 1, 3, 1, 1]/4 + S[1, -4, 3, 1, 1]/4 + S[1, -3, 1, 3, 2]/4 + S[1, -3, 1, 4, 1]/4 + S[1, -3, 4, 1, 1]/4 + S[1, 1, -6, 1, 1]/4 + S[1, 1, -3, 3, 2]/4 + S[1, 1, -3, 4, 1]/4 + S[1, 1, -2, 1, 5]/4 + S[1, 1, -2, 4, 2]/4 + S[1, 1, -2, 5, 1]/4 + S[2, -3, 3, 1, 1]/4 + S[2, -2, 1, 3, 2]/4 + S[2, -2, 1, 4, 1]/4 + S[2, -2, 4, 1, 1]/4 - S[1, -3, 1, 3, 1, 1]/2 - S[1, 1, -3, 3, 1, 1]/2 - S[1, 1, -2, 1, 3, 2]/2 - S[1, 1, -2, 1, 4, 1]/2 - S[1, 1, -2, 4, 1, 1]/2 - S[2, -2, 1, 3, 1, 1]/2 + S[1, 1, -2, 1, 3, 1, 1]),
BS[1, 1, 3, 1, 1, 1, 2] -> 128*(S[-10]/64 - S[-4, 6]/32 - S[1, -9]/32 - S[2, -8]/32 - S[6, -4]/32 - S[7, -3]/32 - S[8, -2]/32 + S[-4, -4, -2]/16 + S[-4, -3, -3]/16 + S[-4, -2, -4]/16 + S[1, -3, 6]/16 + S[1, 1, -8]/16 + S[1, 5, -4]/16 + S[1, 6, -3]/16 + S[1, 7, -2]/16 + S[2, -2, 6]/16 + S[2, 4, -4]/16 + S[2, 5, -3]/16 + S[2, 6, -2]/16 + S[6, 1, -3]/16 + S[6, 2, -2]/16 + S[7, 1, -2]/16 - S[-4, -3, 1, -2]/8 - S[-4, -2, 1, -3]/8 - S[-4, -2, 2, -2]/8 - S[1, -3, -4, -2]/8 - S[1, -3, -3, -3]/8 - S[1, -3, -2, -4]/8 - S[1, 1, -2, 6]/8 - S[1, 1, 4, -4]/8 - S[1, 1, 5, -3]/8 - S[1, 1, 6, -2]/8 - S[1, 5, 1, -3]/8 - S[1, 5, 2, -2]/8 - S[1, 6, 1, -2]/8 - S[2, -2, -4, -2]/8 - S[2, -2, -3, -3]/8 - S[2, -2, -2, -4]/8 - S[2, 4, 1, -3]/8 - S[2, 4, 2, -2]/8 - S[2, 5, 1, -2]/8 - S[6, 1, 1, -2]/8 + S[-4, -2, 1, 1, -2]/4 + S[1, -3, -3, 1, -2]/4 + S[1, -3, -2, 1, -3]/4 + S[1, -3, -2, 2, -2]/4 + S[1, 1, -2, -4, -2]/4 + S[1, 1, -2, -3, -3]/4 + S[1, 1, -2, -2, -4]/4 + S[1, 1, 4, 1, -3]/4 + S[1, 1, 4, 2, -2]/4 + S[1, 1, 5, 1, -2]/4 + S[1, 5, 1, 1, -2]/4 + S[2, -2, -3, 1, -2]/4 + S[2, -2, -2, 1, -3]/4 + S[2, -2, -2, 2, -2]/4 + S[2, 4, 1, 1, -2]/4 - S[1, -3, -2, 1, 1, -2]/2 - S[1, 1, -2, -3, 1, -2]/2 - S[1, 1, -2, -2, 1, -3]/2 - S[1, 1, -2, -2, 2, -2]/2 - S[1, 1, 4, 1, 1, -2]/2 - S[2, -2, -2, 1, 1, -2]/2 + S[1, 1, -2, -2, 1, 1, -2]),
BS[1, 1, 3, 1, 1, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-4, 6]/32 - S[1, -9]/32 - S[2, -8]/32 - S[6, -4]/32 - S[7, -3]/32 + S[-4, -3, -3]/16 + S[-4, -2, -4]/16 + S[-4, 5, 1]/16 + S[1, -8, 1]/16 + S[1, -3, 6]/16 + S[1, 1, -8]/16 + S[1, 5, -4]/16 + S[1, 6, -3]/16 + S[2, -7, 1]/16 + S[2, -2, 6]/16 + S[2, 4, -4]/16 + S[2, 5, -3]/16 + S[6, -3, 1]/16 + S[6, 1, -3]/16 + S[7, -2, 1]/16 - S[-4, -3, -2, 1]/8 - S[-4, -2, -3, 1]/8 - S[-4, -2, 1, -3]/8 - S[1, -3, -3, -3]/8 - S[1, -3, -2, -4]/8 - S[1, -3, 5, 1]/8 - S[1, 1, -7, 1]/8 - S[1, 1, -2, 6]/8 - S[1, 1, 4, -4]/8 - S[1, 1, 5, -3]/8 - S[1, 5, -3, 1]/8 - S[1, 5, 1, -3]/8 - S[1, 6, -2, 1]/8 - S[2, -2, -3, -3]/8 - S[2, -2, -2, -4]/8 - S[2, -2, 5, 1]/8 - S[2, 4, -3, 1]/8 - S[2, 4, 1, -3]/8 - S[2, 5, -2, 1]/8 - S[6, 1, -2, 1]/8 + S[-4, -2, 1, -2, 1]/4 + S[1, -3, -3, -2, 1]/4 + S[1, -3, -2, -3, 1]/4 + S[1, -3, -2, 1, -3]/4 + S[1, 1, -2, -3, -3]/4 + S[1, 1, -2, -2, -4]/4 + S[1, 1, -2, 5, 1]/4 + S[1, 1, 4, -3, 1]/4 + S[1, 1, 4, 1, -3]/4 + S[1, 1, 5, -2, 1]/4 + S[1, 5, 1, -2, 1]/4 + S[2, -2, -3, -2, 1]/4 + S[2, -2, -2, -3, 1]/4 + S[2, -2, -2, 1, -3]/4 + S[2, 4, 1, -2, 1]/4 - S[1, -3, -2, 1, -2, 1]/2 - S[1, 1, -2, -3, -2, 1]/2 - S[1, 1, -2, -2, -3, 1]/2 - S[1, 1, -2, -2, 1, -3]/2 - S[1, 1, 4, 1, -2, 1]/2 - S[2, -2, -2, 1, -2, 1]/2 + S[1, 1, -2, -2, 1, -2, 1]),
BS[1, 1, 3, 1, 4] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-4, 6]/32 - S[1, -9]/32 - S[2, -8]/32 - S[6, -4]/32 + S[-8, 1, 1]/16 + S[-4, -2, -4]/16 + S[-4, 4, 2]/16 + S[-4, 5, 1]/16 + S[1, -8, 1]/16 + S[1, -7, 2]/16 + S[1, -3, 6]/16 + S[1, 1, -8]/16 + S[1, 5, -4]/16 + S[2, -7, 1]/16 + S[2, -6, 2]/16 + S[2, -2, 6]/16 + S[2, 4, -4]/16 + S[6, -3, 1]/16 + S[6, -2, 2]/16 - S[-4, -2, -3, 1]/8 - S[-4, -2, -2, 2]/8 - S[-4, 4, 1, 1]/8 - S[1, -7, 1, 1]/8 - S[1, -3, -2, -4]/8 - S[1, -3, 4, 2]/8 - S[1, -3, 5, 1]/8 - S[1, 1, -7, 1]/8 - S[1, 1, -6, 2]/8 - S[1, 1, -2, 6]/8 - S[1, 1, 4, -4]/8 - S[1, 5, -3, 1]/8 - S[1, 5, -2, 2]/8 - S[2, -6, 1, 1]/8 - S[2, -2, -2, -4]/8 - S[2, -2, 4, 2]/8 - S[2, -2, 5, 1]/8 - S[2, 4, -3, 1]/8 - S[2, 4, -2, 2]/8 - S[6, -2, 1, 1]/8 + S[-4, -2, -2, 1, 1]/4 + S[1, -3, -2, -3, 1]/4 + S[1, -3, -2, -2, 2]/4 + S[1, -3, 4, 1, 1]/4 + S[1, 1, -6, 1, 1]/4 + S[1, 1, -2, -2, -4]/4 + S[1, 1, -2, 4, 2]/4 + S[1, 1, -2, 5, 1]/4 + S[1, 1, 4, -3, 1]/4 + S[1, 1, 4, -2, 2]/4 + S[1, 5, -2, 1, 1]/4 + S[2, -2, -2, -3, 1]/4 + S[2, -2, -2, -2, 2]/4 + S[2, -2, 4, 1, 1]/4 + S[2, 4, -2, 1, 1]/4 - S[1, -3, -2, -2, 1, 1]/2 - S[1, 1, -2, -2, -3, 1]/2 - S[1, 1, -2, -2, -2, 2]/2 - S[1, 1, -2, 4, 1, 1]/2 - S[1, 1, 4, -2, 1, 1]/2 - S[2, -2, -2, -2, 1, 1]/2 + S[1, 1, -2, -2, -2, 1, 1]),
BS[1, 1, 3, 5] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-7, 3]/32 - S[-4, 6]/32 - S[1, -9]/32 - S[2, -8]/32 + S[-8, 1, 1]/16 + S[-7, 1, 2]/16 + S[-7, 2, 1]/16 + S[-4, 3, 3]/16 + S[-4, 4, 2]/16 + S[-4, 5, 1]/16 + S[1, -8, 1]/16 + S[1, -7, 2]/16 + S[1, -6, 3]/16 + S[1, -3, 6]/16 + S[1, 1, -8]/16 + S[2, -7, 1]/16 + S[2, -6, 2]/16 + S[2, -5, 3]/16 + S[2, -2, 6]/16 - S[-7, 1, 1, 1]/8 - S[-4, 3, 1, 2]/8 - S[-4, 3, 2, 1]/8 - S[-4, 4, 1, 1]/8 - S[1, -7, 1, 1]/8 - S[1, -6, 1, 2]/8 - S[1, -6, 2, 1]/8 - S[1, -3, 3, 3]/8 - S[1, -3, 4, 2]/8 - S[1, -3, 5, 1]/8 - S[1, 1, -7, 1]/8 - S[1, 1, -6, 2]/8 - S[1, 1, -5, 3]/8 - S[1, 1, -2, 6]/8 - S[2, -6, 1, 1]/8 - S[2, -5, 1, 2]/8 - S[2, -5, 2, 1]/8 - S[2, -2, 3, 3]/8 - S[2, -2, 4, 2]/8 - S[2, -2, 5, 1]/8 + S[-4, 3, 1, 1, 1]/4 + S[1, -6, 1, 1, 1]/4 + S[1, -3, 3, 1, 2]/4 + S[1, -3, 3, 2, 1]/4 + S[1, -3, 4, 1, 1]/4 + S[1, 1, -6, 1, 1]/4 + S[1, 1, -5, 1, 2]/4 + S[1, 1, -5, 2, 1]/4 + S[1, 1, -2, 3, 3]/4 + S[1, 1, -2, 4, 2]/4 + S[1, 1, -2, 5, 1]/4 + S[2, -5, 1, 1, 1]/4 + S[2, -2, 3, 1, 2]/4 + S[2, -2, 3, 2, 1]/4 + S[2, -2, 4, 1, 1]/4 - S[1, -3, 3, 1, 1, 1]/2 - S[1, 1, -5, 1, 1, 1]/2 - S[1, 1, -2, 3, 1, 2]/2 - S[1, 1, -2, 3, 2, 1]/2 - S[1, 1, -2, 4, 1, 1]/2 - S[2, -2, 3, 1, 1, 1]/2 + S[1, 1, -2, 3, 1, 1, 1]),
BS[1, 1, 2, 1, 1, 1, 1, 2] -> 128*(S[-10]/64 - S[1, -9]/32 - S[2, -8]/32 - S[5, -5]/32 - S[6, -4]/32 - S[7, -3]/32 - S[8, -2]/32 + S[1, 1, -8]/16 + S[1, 4, -5]/16 + S[1, 5, -4]/16 + S[1, 6, -3]/16 + S[1, 7, -2]/16 + S[2, 3, -5]/16 + S[2, 4, -4]/16 + S[2, 5, -3]/16 + S[2, 6, -2]/16 + S[5, 1, -4]/16 + S[5, 2, -3]/16 + S[5, 3, -2]/16 + S[6, 1, -3]/16 + S[6, 2, -2]/16 + S[7, 1, -2]/16 - S[1, 1, 3, -5]/8 - S[1, 1, 4, -4]/8 - S[1, 1, 5, -3]/8 - S[1, 1, 6, -2]/8 - S[1, 4, 1, -4]/8 - S[1, 4, 2, -3]/8 - S[1, 4, 3, -2]/8 - S[1, 5, 1, -3]/8 - S[1, 5, 2, -2]/8 - S[1, 6, 1, -2]/8 - S[2, 3, 1, -4]/8 - S[2, 3, 2, -3]/8 - S[2, 3, 3, -2]/8 - S[2, 4, 1, -3]/8 - S[2, 4, 2, -2]/8 - S[2, 5, 1, -2]/8 - S[5, 1, 1, -3]/8 - S[5, 1, 2, -2]/8 - S[5, 2, 1, -2]/8 - S[6, 1, 1, -2]/8 + S[1, 1, 3, 1, -4]/4 + S[1, 1, 3, 2, -3]/4 + S[1, 1, 3, 3, -2]/4 + S[1, 1, 4, 1, -3]/4 + S[1, 1, 4, 2, -2]/4 + S[1, 1, 5, 1, -2]/4 + S[1, 4, 1, 1, -3]/4 + S[1, 4, 1, 2, -2]/4 + S[1, 4, 2, 1, -2]/4 + S[1, 5, 1, 1, -2]/4 + S[2, 3, 1, 1, -3]/4 + S[2, 3, 1, 2, -2]/4 + S[2, 3, 2, 1, -2]/4 + S[2, 4, 1, 1, -2]/4 + S[5, 1, 1, 1, -2]/4 - S[1, 1, 3, 1, 1, -3]/2 - S[1, 1, 3, 1, 2, -2]/2 - S[1, 1, 3, 2, 1, -2]/2 - S[1, 1, 4, 1, 1, -2]/2 - S[1, 4, 1, 1, 1, -2]/2 - S[2, 3, 1, 1, 1, -2]/2 + S[1, 1, 3, 1, 1, 1, -2]),
BS[1, 1, 2, 1, 1, 1, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[1, -9]/32 - S[2, -8]/32 - S[5, -5]/32 - S[6, -4]/32 - S[7, -3]/32 + S[1, -8, 1]/16 + S[1, 1, -8]/16 + S[1, 4, -5]/16 + S[1, 5, -4]/16 + S[1, 6, -3]/16 + S[2, -7, 1]/16 + S[2, 3, -5]/16 + S[2, 4, -4]/16 + S[2, 5, -3]/16 + S[5, -4, 1]/16 + S[5, 1, -4]/16 + S[5, 2, -3]/16 + S[6, -3, 1]/16 + S[6, 1, -3]/16 + S[7, -2, 1]/16 - S[1, 1, -7, 1]/8 - S[1, 1, 3, -5]/8 - S[1, 1, 4, -4]/8 - S[1, 1, 5, -3]/8 - S[1, 4, -4, 1]/8 - S[1, 4, 1, -4]/8 - S[1, 4, 2, -3]/8 - S[1, 5, -3, 1]/8 - S[1, 5, 1, -3]/8 - S[1, 6, -2, 1]/8 - S[2, 3, -4, 1]/8 - S[2, 3, 1, -4]/8 - S[2, 3, 2, -3]/8 - S[2, 4, -3, 1]/8 - S[2, 4, 1, -3]/8 - S[2, 5, -2, 1]/8 - S[5, 1, -3, 1]/8 - S[5, 1, 1, -3]/8 - S[5, 2, -2, 1]/8 - S[6, 1, -2, 1]/8 + S[1, 1, 3, -4, 1]/4 + S[1, 1, 3, 1, -4]/4 + S[1, 1, 3, 2, -3]/4 + S[1, 1, 4, -3, 1]/4 + S[1, 1, 4, 1, -3]/4 + S[1, 1, 5, -2, 1]/4 + S[1, 4, 1, -3, 1]/4 + S[1, 4, 1, 1, -3]/4 + S[1, 4, 2, -2, 1]/4 + S[1, 5, 1, -2, 1]/4 + S[2, 3, 1, -3, 1]/4 + S[2, 3, 1, 1, -3]/4 + S[2, 3, 2, -2, 1]/4 + S[2, 4, 1, -2, 1]/4 + S[5, 1, 1, -2, 1]/4 - S[1, 1, 3, 1, -3, 1]/2 - S[1, 1, 3, 1, 1, -3]/2 - S[1, 1, 3, 2, -2, 1]/2 - S[1, 1, 4, 1, -2, 1]/2 - S[1, 4, 1, 1, -2, 1]/2 - S[2, 3, 1, 1, -2, 1]/2 + S[1, 1, 3, 1, 1, -2, 1]),
BS[1, 1, 2, 1, 1, 4] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[1, -9]/32 - S[2, -8]/32 - S[5, -5]/32 - S[6, -4]/32 + S[-8, 1, 1]/16 + S[1, -8, 1]/16 + S[1, -7, 2]/16 + S[1, 1, -8]/16 + S[1, 4, -5]/16 + S[1, 5, -4]/16 + S[2, -7, 1]/16 + S[2, -6, 2]/16 + S[2, 3, -5]/16 + S[2, 4, -4]/16 + S[5, -4, 1]/16 + S[5, -3, 2]/16 + S[5, 1, -4]/16 + S[6, -3, 1]/16 + S[6, -2, 2]/16 - S[1, -7, 1, 1]/8 - S[1, 1, -7, 1]/8 - S[1, 1, -6, 2]/8 - S[1, 1, 3, -5]/8 - S[1, 1, 4, -4]/8 - S[1, 4, -4, 1]/8 - S[1, 4, -3, 2]/8 - S[1, 4, 1, -4]/8 - S[1, 5, -3, 1]/8 - S[1, 5, -2, 2]/8 - S[2, -6, 1, 1]/8 - S[2, 3, -4, 1]/8 - S[2, 3, -3, 2]/8 - S[2, 3, 1, -4]/8 - S[2, 4, -3, 1]/8 - S[2, 4, -2, 2]/8 - S[5, -3, 1, 1]/8 - S[5, 1, -3, 1]/8 - S[5, 1, -2, 2]/8 - S[6, -2, 1, 1]/8 + S[1, 1, -6, 1, 1]/4 + S[1, 1, 3, -4, 1]/4 + S[1, 1, 3, -3, 2]/4 + S[1, 1, 3, 1, -4]/4 + S[1, 1, 4, -3, 1]/4 + S[1, 1, 4, -2, 2]/4 + S[1, 4, -3, 1, 1]/4 + S[1, 4, 1, -3, 1]/4 + S[1, 4, 1, -2, 2]/4 + S[1, 5, -2, 1, 1]/4 + S[2, 3, -3, 1, 1]/4 + S[2, 3, 1, -3, 1]/4 + S[2, 3, 1, -2, 2]/4 + S[2, 4, -2, 1, 1]/4 + S[5, 1, -2, 1, 1]/4 - S[1, 1, 3, -3, 1, 1]/2 - S[1, 1, 3, 1, -3, 1]/2 - S[1, 1, 3, 1, -2, 2]/2 - S[1, 1, 4, -2, 1, 1]/2 - S[1, 4, 1, -2, 1, 1]/2 - S[2, 3, 1, -2, 1, 1]/2 + S[1, 1, 3, 1, -2, 1, 1]),
BS[1, 1, 2, 1, 5] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-7, 3]/32 - S[1, -9]/32 - S[2, -8]/32 - S[5, -5]/32 + S[-8, 1, 1]/16 + S[-7, 1, 2]/16 + S[-7, 2, 1]/16 + S[1, -8, 1]/16 + S[1, -7, 2]/16 + S[1, -6, 3]/16 + S[1, 1, -8]/16 + S[1, 4, -5]/16 + S[2, -7, 1]/16 + S[2, -6, 2]/16 + S[2, -5, 3]/16 + S[2, 3, -5]/16 + S[5, -4, 1]/16 + S[5, -3, 2]/16 + S[5, -2, 3]/16 - S[-7, 1, 1, 1]/8 - S[1, -7, 1, 1]/8 - S[1, -6, 1, 2]/8 - S[1, -6, 2, 1]/8 - S[1, 1, -7, 1]/8 - S[1, 1, -6, 2]/8 - S[1, 1, -5, 3]/8 - S[1, 1, 3, -5]/8 - S[1, 4, -4, 1]/8 - S[1, 4, -3, 2]/8 - S[1, 4, -2, 3]/8 - S[2, -6, 1, 1]/8 - S[2, -5, 1, 2]/8 - S[2, -5, 2, 1]/8 - S[2, 3, -4, 1]/8 - S[2, 3, -3, 2]/8 - S[2, 3, -2, 3]/8 - S[5, -3, 1, 1]/8 - S[5, -2, 1, 2]/8 - S[5, -2, 2, 1]/8 + S[1, -6, 1, 1, 1]/4 + S[1, 1, -6, 1, 1]/4 + S[1, 1, -5, 1, 2]/4 + S[1, 1, -5, 2, 1]/4 + S[1, 1, 3, -4, 1]/4 + S[1, 1, 3, -3, 2]/4 + S[1, 1, 3, -2, 3]/4 + S[1, 4, -3, 1, 1]/4 + S[1, 4, -2, 1, 2]/4 + S[1, 4, -2, 2, 1]/4 + S[2, -5, 1, 1, 1]/4 + S[2, 3, -3, 1, 1]/4 + S[2, 3, -2, 1, 2]/4 + S[2, 3, -2, 2, 1]/4 + S[5, -2, 1, 1, 1]/4 - S[1, 1, -5, 1, 1, 1]/2 - S[1, 1, 3, -3, 1, 1]/2 - S[1, 1, 3, -2, 1, 2]/2 - S[1, 1, 3, -2, 2, 1]/2 - S[1, 4, -2, 1, 1, 1]/2 - S[2, 3, -2, 1, 1, 1]/2 + S[1, 1, 3, -2, 1, 1, 1]),
BS[1, 1, 2, 6] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-7, 3]/32 - S[-6, 4]/32 - S[1, -9]/32 - S[2, -8]/32 + S[-8, 1, 1]/16 + S[-7, 1, 2]/16 + S[-7, 2, 1]/16 + S[-6, 1, 3]/16 + S[-6, 2, 2]/16 + S[-6, 3, 1]/16 + S[1, -8, 1]/16 + S[1, -7, 2]/16 + S[1, -6, 3]/16 + S[1, -5, 4]/16 + S[1, 1, -8]/16 + S[2, -7, 1]/16 + S[2, -6, 2]/16 + S[2, -5, 3]/16 + S[2, -4, 4]/16 - S[-7, 1, 1, 1]/8 - S[-6, 1, 1, 2]/8 - S[-6, 1, 2, 1]/8 - S[-6, 2, 1, 1]/8 - S[1, -7, 1, 1]/8 - S[1, -6, 1, 2]/8 - S[1, -6, 2, 1]/8 - S[1, -5, 1, 3]/8 - S[1, -5, 2, 2]/8 - S[1, -5, 3, 1]/8 - S[1, 1, -7, 1]/8 - S[1, 1, -6, 2]/8 - S[1, 1, -5, 3]/8 - S[1, 1, -4, 4]/8 - S[2, -6, 1, 1]/8 - S[2, -5, 1, 2]/8 - S[2, -5, 2, 1]/8 - S[2, -4, 1, 3]/8 - S[2, -4, 2, 2]/8 - S[2, -4, 3, 1]/8 + S[-6, 1, 1, 1, 1]/4 + S[1, -6, 1, 1, 1]/4 + S[1, -5, 1, 1, 2]/4 + S[1, -5, 1, 2, 1]/4 + S[1, -5, 2, 1, 1]/4 + S[1, 1, -6, 1, 1]/4 + S[1, 1, -5, 1, 2]/4 + S[1, 1, -5, 2, 1]/4 + S[1, 1, -4, 1, 3]/4 + S[1, 1, -4, 2, 2]/4 + S[1, 1, -4, 3, 1]/4 + S[2, -5, 1, 1, 1]/4 + S[2, -4, 1, 1, 2]/4 + S[2, -4, 1, 2, 1]/4 + S[2, -4, 2, 1, 1]/4 - S[1, -5, 1, 1, 1, 1]/2 - S[1, 1, -5, 1, 1, 1]/2 - S[1, 1, -4, 1, 1, 2]/2 - S[1, 1, -4, 1, 2, 1]/2 - S[1, 1, -4, 2, 1, 1]/2 - S[2, -4, 1, 1, 1, 1]/2 + S[1, 1, -4, 1, 1, 1, 1]),
BS[1, 7, 2] -> 128*(S[-10]/64 - S[-7, 3]/32 - S[-6, 4]/32 - S[-5, 5]/32 - S[-4, 6]/32 - S[-3, 7]/32 - S[1, -9]/32 + S[-6, 1, 3]/16 + S[-5, 1, 4]/16 + S[-5, 2, 3]/16 + S[-4, 1, 5]/16 + S[-4, 2, 4]/16 + S[-4, 3, 3]/16 + S[-3, 1, 6]/16 + S[-3, 2, 5]/16 + S[-3, 3, 4]/16 + S[-3, 4, 3]/16 + S[1, -6, 3]/16 + S[1, -5, 4]/16 + S[1, -4, 5]/16 + S[1, -3, 6]/16 + S[1, -2, 7]/16 - S[-5, 1, 1, 3]/8 - S[-4, 1, 1, 4]/8 - S[-4, 1, 2, 3]/8 - S[-4, 2, 1, 3]/8 - S[-3, 1, 1, 5]/8 - S[-3, 1, 2, 4]/8 - S[-3, 1, 3, 3]/8 - S[-3, 2, 1, 4]/8 - S[-3, 2, 2, 3]/8 - S[-3, 3, 1, 3]/8 - S[1, -5, 1, 3]/8 - S[1, -4, 1, 4]/8 - S[1, -4, 2, 3]/8 - S[1, -3, 1, 5]/8 - S[1, -3, 2, 4]/8 - S[1, -3, 3, 3]/8 - S[1, -2, 1, 6]/8 - S[1, -2, 2, 5]/8 - S[1, -2, 3, 4]/8 - S[1, -2, 4, 3]/8 + S[-4, 1, 1, 1, 3]/4 + S[-3, 1, 1, 1, 4]/4 + S[-3, 1, 1, 2, 3]/4 + S[-3, 1, 2, 1, 3]/4 + S[-3, 2, 1, 1, 3]/4 + S[1, -4, 1, 1, 3]/4 + S[1, -3, 1, 1, 4]/4 + S[1, -3, 1, 2, 3]/4 + S[1, -3, 2, 1, 3]/4 + S[1, -2, 1, 1, 5]/4 + S[1, -2, 1, 2, 4]/4 + S[1, -2, 1, 3, 3]/4 + S[1, -2, 2, 1, 4]/4 + S[1, -2, 2, 2, 3]/4 + S[1, -2, 3, 1, 3]/4 - S[-3, 1, 1, 1, 1, 3]/2 - S[1, -3, 1, 1, 1, 3]/2 - S[1, -2, 1, 1, 1, 4]/2 - S[1, -2, 1, 1, 2, 3]/2 - S[1, -2, 1, 2, 1, 3]/2 - S[1, -2, 2, 1, 1, 3]/2 + S[1, -2, 1, 1, 1, 1, 3]),
BS[1, 6, 1, 2] -> 128*(S[-10]/64 - S[-6, 4]/32 - S[-5, 5]/32 - S[-4, 6]/32 - S[-3, 7]/32 - S[1, -9]/32 - S[8, -2]/32 + S[-6, -2, -2]/16 + S[-5, -3, -2]/16 + S[-5, 1, 4]/16 + S[-4, -4, -2]/16 + S[-4, 1, 5]/16 + S[-4, 2, 4]/16 + S[-3, -5, -2]/16 + S[-3, 1, 6]/16 + S[-3, 2, 5]/16 + S[-3, 3, 4]/16 + S[1, -5, 4]/16 + S[1, -4, 5]/16 + S[1, -3, 6]/16 + S[1, -2, 7]/16 + S[1, 7, -2]/16 - S[-5, 1, -2, -2]/8 - S[-4, 1, -3, -2]/8 - S[-4, 1, 1, 4]/8 - S[-4, 2, -2, -2]/8 - S[-3, 1, -4, -2]/8 - S[-3, 1, 1, 5]/8 - S[-3, 1, 2, 4]/8 - S[-3, 2, -3, -2]/8 - S[-3, 2, 1, 4]/8 - S[-3, 3, -2, -2]/8 - S[1, -5, -2, -2]/8 - S[1, -4, -3, -2]/8 - S[1, -4, 1, 4]/8 - S[1, -3, -4, -2]/8 - S[1, -3, 1, 5]/8 - S[1, -3, 2, 4]/8 - S[1, -2, -5, -2]/8 - S[1, -2, 1, 6]/8 - S[1, -2, 2, 5]/8 - S[1, -2, 3, 4]/8 + S[-4, 1, 1, -2, -2]/4 + S[-3, 1, 1, -3, -2]/4 + S[-3, 1, 1, 1, 4]/4 + S[-3, 1, 2, -2, -2]/4 + S[-3, 2, 1, -2, -2]/4 + S[1, -4, 1, -2, -2]/4 + S[1, -3, 1, -3, -2]/4 + S[1, -3, 1, 1, 4]/4 + S[1, -3, 2, -2, -2]/4 + S[1, -2, 1, -4, -2]/4 + S[1, -2, 1, 1, 5]/4 + S[1, -2, 1, 2, 4]/4 + S[1, -2, 2, -3, -2]/4 + S[1, -2, 2, 1, 4]/4 + S[1, -2, 3, -2, -2]/4 - S[-3, 1, 1, 1, -2, -2]/2 - S[1, -3, 1, 1, -2, -2]/2 - S[1, -2, 1, 1, -3, -2]/2 - S[1, -2, 1, 1, 1, 4]/2 - S[1, -2, 1, 2, -2, -2]/2 - S[1, -2, 2, 1, -2, -2]/2 + S[1, -2, 1, 1, 1, -2, -2]),
BS[1, 6, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-6, 4]/32 - S[-5, 5]/32 - S[-4, 6]/32 - S[-3, 7]/32 - S[1, -9]/32 + S[-6, 3, 1]/16 + S[-5, 1, 4]/16 + S[-5, 4, 1]/16 + S[-4, 1, 5]/16 + S[-4, 2, 4]/16 + S[-4, 5, 1]/16 + S[-3, 1, 6]/16 + S[-3, 2, 5]/16 + S[-3, 3, 4]/16 + S[-3, 6, 1]/16 + S[1, -8, 1]/16 + S[1, -5, 4]/16 + S[1, -4, 5]/16 + S[1, -3, 6]/16 + S[1, -2, 7]/16 - S[-5, 1, 3, 1]/8 - S[-4, 1, 1, 4]/8 - S[-4, 1, 4, 1]/8 - S[-4, 2, 3, 1]/8 - S[-3, 1, 1, 5]/8 - S[-3, 1, 2, 4]/8 - S[-3, 1, 5, 1]/8 - S[-3, 2, 1, 4]/8 - S[-3, 2, 4, 1]/8 - S[-3, 3, 3, 1]/8 - S[1, -5, 3, 1]/8 - S[1, -4, 1, 4]/8 - S[1, -4, 4, 1]/8 - S[1, -3, 1, 5]/8 - S[1, -3, 2, 4]/8 - S[1, -3, 5, 1]/8 - S[1, -2, 1, 6]/8 - S[1, -2, 2, 5]/8 - S[1, -2, 3, 4]/8 - S[1, -2, 6, 1]/8 + S[-4, 1, 1, 3, 1]/4 + S[-3, 1, 1, 1, 4]/4 + S[-3, 1, 1, 4, 1]/4 + S[-3, 1, 2, 3, 1]/4 + S[-3, 2, 1, 3, 1]/4 + S[1, -4, 1, 3, 1]/4 + S[1, -3, 1, 1, 4]/4 + S[1, -3, 1, 4, 1]/4 + S[1, -3, 2, 3, 1]/4 + S[1, -2, 1, 1, 5]/4 + S[1, -2, 1, 2, 4]/4 + S[1, -2, 1, 5, 1]/4 + S[1, -2, 2, 1, 4]/4 + S[1, -2, 2, 4, 1]/4 + S[1, -2, 3, 3, 1]/4 - S[-3, 1, 1, 1, 3, 1]/2 - S[1, -3, 1, 1, 3, 1]/2 - S[1, -2, 1, 1, 1, 4]/2 - S[1, -2, 1, 1, 4, 1]/2 - S[1, -2, 1, 2, 3, 1]/2 - S[1, -2, 2, 1, 3, 1]/2 + S[1, -2, 1, 1, 1, 3, 1]),
BS[1, 5, 1, 1, 2] -> 128*(S[-10]/64 - S[-5, 5]/32 - S[-4, 6]/32 - S[-3, 7]/32 - S[1, -9]/32 - S[7, -3]/32 - S[8, -2]/32 + S[-5, -3, -2]/16 + S[-5, -2, -3]/16 + S[-4, -4, -2]/16 + S[-4, -3, -3]/16 + S[-4, 1, 5]/16 + S[-3, -5, -2]/16 + S[-3, -4, -3]/16 + S[-3, 1, 6]/16 + S[-3, 2, 5]/16 + S[1, -4, 5]/16 + S[1, -3, 6]/16 + S[1, -2, 7]/16 + S[1, 6, -3]/16 + S[1, 7, -2]/16 + S[7, 1, -2]/16 - S[-5, -2, 1, -2]/8 - S[-4, -3, 1, -2]/8 - S[-4, 1, -3, -2]/8 - S[-4, 1, -2, -3]/8 - S[-3, -4, 1, -2]/8 - S[-3, 1, -4, -2]/8 - S[-3, 1, -3, -3]/8 - S[-3, 1, 1, 5]/8 - S[-3, 2, -3, -2]/8 - S[-3, 2, -2, -3]/8 - S[1, -4, -3, -2]/8 - S[1, -4, -2, -3]/8 - S[1, -3, -4, -2]/8 - S[1, -3, -3, -3]/8 - S[1, -3, 1, 5]/8 - S[1, -2, -5, -2]/8 - S[1, -2, -4, -3]/8 - S[1, -2, 1, 6]/8 - S[1, -2, 2, 5]/8 - S[1, 6, 1, -2]/8 + S[-4, 1, -2, 1, -2]/4 + S[-3, 1, -3, 1, -2]/4 + S[-3, 1, 1, -3, -2]/4 + S[-3, 1, 1, -2, -3]/4 + S[-3, 2, -2, 1, -2]/4 + S[1, -4, -2, 1, -2]/4 + S[1, -3, -3, 1, -2]/4 + S[1, -3, 1, -3, -2]/4 + S[1, -3, 1, -2, -3]/4 + S[1, -2, -4, 1, -2]/4 + S[1, -2, 1, -4, -2]/4 + S[1, -2, 1, -3, -3]/4 + S[1, -2, 1, 1, 5]/4 + S[1, -2, 2, -3, -2]/4 + S[1, -2, 2, -2, -3]/4 - S[-3, 1, 1, -2, 1, -2]/2 - S[1, -3, 1, -2, 1, -2]/2 - S[1, -2, 1, -3, 1, -2]/2 - S[1, -2, 1, 1, -3, -2]/2 - S[1, -2, 1, 1, -2, -3]/2 - S[1, -2, 2, -2, 1, -2]/2 + S[1, -2, 1, 1, -2, 1, -2]),
BS[1, 5, 1, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-5, 5]/32 - S[-4, 6]/32 - S[-3, 7]/32 - S[1, -9]/32 - S[7, -3]/32 + S[-5, -2, -3]/16 + S[-5, 4, 1]/16 + S[-4, -3, -3]/16 + S[-4, 1, 5]/16 + S[-4, 5, 1]/16 + S[-3, -4, -3]/16 + S[-3, 1, 6]/16 + S[-3, 2, 5]/16 + S[-3, 6, 1]/16 + S[1, -8, 1]/16 + S[1, -4, 5]/16 + S[1, -3, 6]/16 + S[1, -2, 7]/16 + S[1, 6, -3]/16 + S[7, -2, 1]/16 - S[-5, -2, -2, 1]/8 - S[-4, -3, -2, 1]/8 - S[-4, 1, -2, -3]/8 - S[-4, 1, 4, 1]/8 - S[-3, -4, -2, 1]/8 - S[-3, 1, -3, -3]/8 - S[-3, 1, 1, 5]/8 - S[-3, 1, 5, 1]/8 - S[-3, 2, -2, -3]/8 - S[-3, 2, 4, 1]/8 - S[1, -4, -2, -3]/8 - S[1, -4, 4, 1]/8 - S[1, -3, -3, -3]/8 - S[1, -3, 1, 5]/8 - S[1, -3, 5, 1]/8 - S[1, -2, -4, -3]/8 - S[1, -2, 1, 6]/8 - S[1, -2, 2, 5]/8 - S[1, -2, 6, 1]/8 - S[1, 6, -2, 1]/8 + S[-4, 1, -2, -2, 1]/4 + S[-3, 1, -3, -2, 1]/4 + S[-3, 1, 1, -2, -3]/4 + S[-3, 1, 1, 4, 1]/4 + S[-3, 2, -2, -2, 1]/4 + S[1, -4, -2, -2, 1]/4 + S[1, -3, -3, -2, 1]/4 + S[1, -3, 1, -2, -3]/4 + S[1, -3, 1, 4, 1]/4 + S[1, -2, -4, -2, 1]/4 + S[1, -2, 1, -3, -3]/4 + S[1, -2, 1, 1, 5]/4 + S[1, -2, 1, 5, 1]/4 + S[1, -2, 2, -2, -3]/4 + S[1, -2, 2, 4, 1]/4 - S[-3, 1, 1, -2, -2, 1]/2 - S[1, -3, 1, -2, -2, 1]/2 - S[1, -2, 1, -3, -2, 1]/2 - S[1, -2, 1, 1, -2, -3]/2 - S[1, -2, 1, 1, 4, 1]/2 - S[1, -2, 2, -2, -2, 1]/2 + S[1, -2, 1, 1, -2, -2, 1]),
BS[1, 5, 4] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-5, 5]/32 - S[-4, 6]/32 - S[-3, 7]/32 - S[1, -9]/32 + S[-8, 1, 1]/16 + S[-5, 3, 2]/16 + S[-5, 4, 1]/16 + S[-4, 1, 5]/16 + S[-4, 4, 2]/16 + S[-4, 5, 1]/16 + S[-3, 1, 6]/16 + S[-3, 2, 5]/16 + S[-3, 5, 2]/16 + S[-3, 6, 1]/16 + S[1, -8, 1]/16 + S[1, -7, 2]/16 + S[1, -4, 5]/16 + S[1, -3, 6]/16 + S[1, -2, 7]/16 - S[-5, 3, 1, 1]/8 - S[-4, 1, 3, 2]/8 - S[-4, 1, 4, 1]/8 - S[-4, 4, 1, 1]/8 - S[-3, 1, 1, 5]/8 - S[-3, 1, 4, 2]/8 - S[-3, 1, 5, 1]/8 - S[-3, 2, 3, 2]/8 - S[-3, 2, 4, 1]/8 - S[-3, 5, 1, 1]/8 - S[1, -7, 1, 1]/8 - S[1, -4, 3, 2]/8 - S[1, -4, 4, 1]/8 - S[1, -3, 1, 5]/8 - S[1, -3, 4, 2]/8 - S[1, -3, 5, 1]/8 - S[1, -2, 1, 6]/8 - S[1, -2, 2, 5]/8 - S[1, -2, 5, 2]/8 - S[1, -2, 6, 1]/8 + S[-4, 1, 3, 1, 1]/4 + S[-3, 1, 1, 3, 2]/4 + S[-3, 1, 1, 4, 1]/4 + S[-3, 1, 4, 1, 1]/4 + S[-3, 2, 3, 1, 1]/4 + S[1, -4, 3, 1, 1]/4 + S[1, -3, 1, 3, 2]/4 + S[1, -3, 1, 4, 1]/4 + S[1, -3, 4, 1, 1]/4 + S[1, -2, 1, 1, 5]/4 + S[1, -2, 1, 4, 2]/4 + S[1, -2, 1, 5, 1]/4 + S[1, -2, 2, 3, 2]/4 + S[1, -2, 2, 4, 1]/4 + S[1, -2, 5, 1, 1]/4 - S[-3, 1, 1, 3, 1, 1]/2 - S[1, -3, 1, 3, 1, 1]/2 - S[1, -2, 1, 1, 3, 2]/2 - S[1, -2, 1, 1, 4, 1]/2 - S[1, -2, 1, 4, 1, 1]/2 - S[1, -2, 2, 3, 1, 1]/2 + S[1, -2, 1, 1, 3, 1, 1]),
BS[1, 4, 1, 1, 1, 2] -> 128*(S[-10]/64 - S[-4, 6]/32 - S[-3, 7]/32 - S[1, -9]/32 - S[6, -4]/32 - S[7, -3]/32 - S[8, -2]/32 + S[-4, -4, -2]/16 + S[-4, -3, -3]/16 + S[-4, -2, -4]/16 + S[-3, -5, -2]/16 + S[-3, -4, -3]/16 + S[-3, -3, -4]/16 + S[-3, 1, 6]/16 + S[1, -3, 6]/16 + S[1, -2, 7]/16 + S[1, 5, -4]/16 + S[1, 6, -3]/16 + S[1, 7, -2]/16 + S[6, 1, -3]/16 + S[6, 2, -2]/16 + S[7, 1, -2]/16 - S[-4, -3, 1, -2]/8 - S[-4, -2, 1, -3]/8 - S[-4, -2, 2, -2]/8 - S[-3, -4, 1, -2]/8 - S[-3, -3, 1, -3]/8 - S[-3, -3, 2, -2]/8 - S[-3, 1, -4, -2]/8 - S[-3, 1, -3, -3]/8 - S[-3, 1, -2, -4]/8 - S[1, -3, -4, -2]/8 - S[1, -3, -3, -3]/8 - S[1, -3, -2, -4]/8 - S[1, -2, -5, -2]/8 - S[1, -2, -4, -3]/8 - S[1, -2, -3, -4]/8 - S[1, -2, 1, 6]/8 - S[1, 5, 1, -3]/8 - S[1, 5, 2, -2]/8 - S[1, 6, 1, -2]/8 - S[6, 1, 1, -2]/8 + S[-4, -2, 1, 1, -2]/4 + S[-3, -3, 1, 1, -2]/4 + S[-3, 1, -3, 1, -2]/4 + S[-3, 1, -2, 1, -3]/4 + S[-3, 1, -2, 2, -2]/4 + S[1, -3, -3, 1, -2]/4 + S[1, -3, -2, 1, -3]/4 + S[1, -3, -2, 2, -2]/4 + S[1, -2, -4, 1, -2]/4 + S[1, -2, -3, 1, -3]/4 + S[1, -2, -3, 2, -2]/4 + S[1, -2, 1, -4, -2]/4 + S[1, -2, 1, -3, -3]/4 + S[1, -2, 1, -2, -4]/4 + S[1, 5, 1, 1, -2]/4 - S[-3, 1, -2, 1, 1, -2]/2 - S[1, -3, -2, 1, 1, -2]/2 - S[1, -2, -3, 1, 1, -2]/2 - S[1, -2, 1, -3, 1, -2]/2 - S[1, -2, 1, -2, 1, -3]/2 - S[1, -2, 1, -2, 2, -2]/2 + S[1, -2, 1, -2, 1, 1, -2]),
BS[1, 4, 1, 1, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-4, 6]/32 - S[-3, 7]/32 - S[1, -9]/32 - S[6, -4]/32 - S[7, -3]/32 + S[-4, -3, -3]/16 + S[-4, -2, -4]/16 + S[-4, 5, 1]/16 + S[-3, -4, -3]/16 + S[-3, -3, -4]/16 + S[-3, 1, 6]/16 + S[-3, 6, 1]/16 + S[1, -8, 1]/16 + S[1, -3, 6]/16 + S[1, -2, 7]/16 + S[1, 5, -4]/16 + S[1, 6, -3]/16 + S[6, -3, 1]/16 + S[6, 1, -3]/16 + S[7, -2, 1]/16 - S[-4, -3, -2, 1]/8 - S[-4, -2, -3, 1]/8 - S[-4, -2, 1, -3]/8 - S[-3, -4, -2, 1]/8 - S[-3, -3, -3, 1]/8 - S[-3, -3, 1, -3]/8 - S[-3, 1, -3, -3]/8 - S[-3, 1, -2, -4]/8 - S[-3, 1, 5, 1]/8 - S[1, -3, -3, -3]/8 - S[1, -3, -2, -4]/8 - S[1, -3, 5, 1]/8 - S[1, -2, -4, -3]/8 - S[1, -2, -3, -4]/8 - S[1, -2, 1, 6]/8 - S[1, -2, 6, 1]/8 - S[1, 5, -3, 1]/8 - S[1, 5, 1, -3]/8 - S[1, 6, -2, 1]/8 - S[6, 1, -2, 1]/8 + S[-4, -2, 1, -2, 1]/4 + S[-3, -3, 1, -2, 1]/4 + S[-3, 1, -3, -2, 1]/4 + S[-3, 1, -2, -3, 1]/4 + S[-3, 1, -2, 1, -3]/4 + S[1, -3, -3, -2, 1]/4 + S[1, -3, -2, -3, 1]/4 + S[1, -3, -2, 1, -3]/4 + S[1, -2, -4, -2, 1]/4 + S[1, -2, -3, -3, 1]/4 + S[1, -2, -3, 1, -3]/4 + S[1, -2, 1, -3, -3]/4 + S[1, -2, 1, -2, -4]/4 + S[1, -2, 1, 5, 1]/4 + S[1, 5, 1, -2, 1]/4 - S[-3, 1, -2, 1, -2, 1]/2 - S[1, -3, -2, 1, -2, 1]/2 - S[1, -2, -3, 1, -2, 1]/2 - S[1, -2, 1, -3, -2, 1]/2 - S[1, -2, 1, -2, -3, 1]/2 - S[1, -2, 1, -2, 1, -3]/2 + S[1, -2, 1, -2, 1, -2, 1]),
BS[1, 4, 1, 4] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-4, 6]/32 - S[-3, 7]/32 - S[1, -9]/32 - S[6, -4]/32 + S[-8, 1, 1]/16 + S[-4, -2, -4]/16 + S[-4, 4, 2]/16 + S[-4, 5, 1]/16 + S[-3, -3, -4]/16 + S[-3, 1, 6]/16 + S[-3, 5, 2]/16 + S[-3, 6, 1]/16 + S[1, -8, 1]/16 + S[1, -7, 2]/16 + S[1, -3, 6]/16 + S[1, -2, 7]/16 + S[1, 5, -4]/16 + S[6, -3, 1]/16 + S[6, -2, 2]/16 - S[-4, -2, -3, 1]/8 - S[-4, -2, -2, 2]/8 - S[-4, 4, 1, 1]/8 - S[-3, -3, -3, 1]/8 - S[-3, -3, -2, 2]/8 - S[-3, 1, -2, -4]/8 - S[-3, 1, 4, 2]/8 - S[-3, 1, 5, 1]/8 - S[-3, 5, 1, 1]/8 - S[1, -7, 1, 1]/8 - S[1, -3, -2, -4]/8 - S[1, -3, 4, 2]/8 - S[1, -3, 5, 1]/8 - S[1, -2, -3, -4]/8 - S[1, -2, 1, 6]/8 - S[1, -2, 5, 2]/8 - S[1, -2, 6, 1]/8 - S[1, 5, -3, 1]/8 - S[1, 5, -2, 2]/8 - S[6, -2, 1, 1]/8 + S[-4, -2, -2, 1, 1]/4 + S[-3, -3, -2, 1, 1]/4 + S[-3, 1, -2, -3, 1]/4 + S[-3, 1, -2, -2, 2]/4 + S[-3, 1, 4, 1, 1]/4 + S[1, -3, -2, -3, 1]/4 + S[1, -3, -2, -2, 2]/4 + S[1, -3, 4, 1, 1]/4 + S[1, -2, -3, -3, 1]/4 + S[1, -2, -3, -2, 2]/4 + S[1, -2, 1, -2, -4]/4 + S[1, -2, 1, 4, 2]/4 + S[1, -2, 1, 5, 1]/4 + S[1, -2, 5, 1, 1]/4 + S[1, 5, -2, 1, 1]/4 - S[-3, 1, -2, -2, 1, 1]/2 - S[1, -3, -2, -2, 1, 1]/2 - S[1, -2, -3, -2, 1, 1]/2 - S[1, -2, 1, -2, -3, 1]/2 - S[1, -2, 1, -2, -2, 2]/2 - S[1, -2, 1, 4, 1, 1]/2 + S[1, -2, 1, -2, -2, 1, 1]),
BS[1, 4, 5] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-7, 3]/32 - S[-4, 6]/32 - S[-3, 7]/32 - S[1, -9]/32 + S[-8, 1, 1]/16 + S[-7, 1, 2]/16 + S[-7, 2, 1]/16 + S[-4, 3, 3]/16 + S[-4, 4, 2]/16 + S[-4, 5, 1]/16 + S[-3, 1, 6]/16 + S[-3, 4, 3]/16 + S[-3, 5, 2]/16 + S[-3, 6, 1]/16 + S[1, -8, 1]/16 + S[1, -7, 2]/16 + S[1, -6, 3]/16 + S[1, -3, 6]/16 + S[1, -2, 7]/16 - S[-7, 1, 1, 1]/8 - S[-4, 3, 1, 2]/8 - S[-4, 3, 2, 1]/8 - S[-4, 4, 1, 1]/8 - S[-3, 1, 3, 3]/8 - S[-3, 1, 4, 2]/8 - S[-3, 1, 5, 1]/8 - S[-3, 4, 1, 2]/8 - S[-3, 4, 2, 1]/8 - S[-3, 5, 1, 1]/8 - S[1, -7, 1, 1]/8 - S[1, -6, 1, 2]/8 - S[1, -6, 2, 1]/8 - S[1, -3, 3, 3]/8 - S[1, -3, 4, 2]/8 - S[1, -3, 5, 1]/8 - S[1, -2, 1, 6]/8 - S[1, -2, 4, 3]/8 - S[1, -2, 5, 2]/8 - S[1, -2, 6, 1]/8 + S[-4, 3, 1, 1, 1]/4 + S[-3, 1, 3, 1, 2]/4 + S[-3, 1, 3, 2, 1]/4 + S[-3, 1, 4, 1, 1]/4 + S[-3, 4, 1, 1, 1]/4 + S[1, -6, 1, 1, 1]/4 + S[1, -3, 3, 1, 2]/4 + S[1, -3, 3, 2, 1]/4 + S[1, -3, 4, 1, 1]/4 + S[1, -2, 1, 3, 3]/4 + S[1, -2, 1, 4, 2]/4 + S[1, -2, 1, 5, 1]/4 + S[1, -2, 4, 1, 2]/4 + S[1, -2, 4, 2, 1]/4 + S[1, -2, 5, 1, 1]/4 - S[-3, 1, 3, 1, 1, 1]/2 - S[1, -3, 3, 1, 1, 1]/2 - S[1, -2, 1, 3, 1, 2]/2 - S[1, -2, 1, 3, 2, 1]/2 - S[1, -2, 1, 4, 1, 1]/2 - S[1, -2, 4, 1, 1, 1]/2 + S[1, -2, 1, 3, 1, 1, 1]),
BS[1, 3, 1, 1, 1, 1, 2] -> 128*(S[-10]/64 - S[-3, 7]/32 - S[1, -9]/32 - S[5, -5]/32 - S[6, -4]/32 - S[7, -3]/32 - S[8, -2]/32 + S[-3, -5, -2]/16 + S[-3, -4, -3]/16 + S[-3, -3, -4]/16 + S[-3, -2, -5]/16 + S[1, -2, 7]/16 + S[1, 4, -5]/16 + S[1, 5, -4]/16 + S[1, 6, -3]/16 + S[1, 7, -2]/16 + S[5, 1, -4]/16 + S[5, 2, -3]/16 + S[5, 3, -2]/16 + S[6, 1, -3]/16 + S[6, 2, -2]/16 + S[7, 1, -2]/16 - S[-3, -4, 1, -2]/8 - S[-3, -3, 1, -3]/8 - S[-3, -3, 2, -2]/8 - S[-3, -2, 1, -4]/8 - S[-3, -2, 2, -3]/8 - S[-3, -2, 3, -2]/8 - S[1, -2, -5, -2]/8 - S[1, -2, -4, -3]/8 - S[1, -2, -3, -4]/8 - S[1, -2, -2, -5]/8 - S[1, 4, 1, -4]/8 - S[1, 4, 2, -3]/8 - S[1, 4, 3, -2]/8 - S[1, 5, 1, -3]/8 - S[1, 5, 2, -2]/8 - S[1, 6, 1, -2]/8 - S[5, 1, 1, -3]/8 - S[5, 1, 2, -2]/8 - S[5, 2, 1, -2]/8 - S[6, 1, 1, -2]/8 + S[-3, -3, 1, 1, -2]/4 + S[-3, -2, 1, 1, -3]/4 + S[-3, -2, 1, 2, -2]/4 + S[-3, -2, 2, 1, -2]/4 + S[1, -2, -4, 1, -2]/4 + S[1, -2, -3, 1, -3]/4 + S[1, -2, -3, 2, -2]/4 + S[1, -2, -2, 1, -4]/4 + S[1, -2, -2, 2, -3]/4 + S[1, -2, -2, 3, -2]/4 + S[1, 4, 1, 1, -3]/4 + S[1, 4, 1, 2, -2]/4 + S[1, 4, 2, 1, -2]/4 + S[1, 5, 1, 1, -2]/4 + S[5, 1, 1, 1, -2]/4 - S[-3, -2, 1, 1, 1, -2]/2 - S[1, -2, -3, 1, 1, -2]/2 - S[1, -2, -2, 1, 1, -3]/2 - S[1, -2, -2, 1, 2, -2]/2 - S[1, -2, -2, 2, 1, -2]/2 - S[1, 4, 1, 1, 1, -2]/2 + S[1, -2, -2, 1, 1, 1, -2]),
BS[1, 3, 1, 1, 1, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-3, 7]/32 - S[1, -9]/32 - S[5, -5]/32 - S[6, -4]/32 - S[7, -3]/32 + S[-3, -4, -3]/16 + S[-3, -3, -4]/16 + S[-3, -2, -5]/16 + S[-3, 6, 1]/16 + S[1, -8, 1]/16 + S[1, -2, 7]/16 + S[1, 4, -5]/16 + S[1, 5, -4]/16 + S[1, 6, -3]/16 + S[5, -4, 1]/16 + S[5, 1, -4]/16 + S[5, 2, -3]/16 + S[6, -3, 1]/16 + S[6, 1, -3]/16 + S[7, -2, 1]/16 - S[-3, -4, -2, 1]/8 - S[-3, -3, -3, 1]/8 - S[-3, -3, 1, -3]/8 - S[-3, -2, -4, 1]/8 - S[-3, -2, 1, -4]/8 - S[-3, -2, 2, -3]/8 - S[1, -2, -4, -3]/8 - S[1, -2, -3, -4]/8 - S[1, -2, -2, -5]/8 - S[1, -2, 6, 1]/8 - S[1, 4, -4, 1]/8 - S[1, 4, 1, -4]/8 - S[1, 4, 2, -3]/8 - S[1, 5, -3, 1]/8 - S[1, 5, 1, -3]/8 - S[1, 6, -2, 1]/8 - S[5, 1, -3, 1]/8 - S[5, 1, 1, -3]/8 - S[5, 2, -2, 1]/8 - S[6, 1, -2, 1]/8 + S[-3, -3, 1, -2, 1]/4 + S[-3, -2, 1, -3, 1]/4 + S[-3, -2, 1, 1, -3]/4 + S[-3, -2, 2, -2, 1]/4 + S[1, -2, -4, -2, 1]/4 + S[1, -2, -3, -3, 1]/4 + S[1, -2, -3, 1, -3]/4 + S[1, -2, -2, -4, 1]/4 + S[1, -2, -2, 1, -4]/4 + S[1, -2, -2, 2, -3]/4 + S[1, 4, 1, -3, 1]/4 + S[1, 4, 1, 1, -3]/4 + S[1, 4, 2, -2, 1]/4 + S[1, 5, 1, -2, 1]/4 + S[5, 1, 1, -2, 1]/4 - S[-3, -2, 1, 1, -2, 1]/2 - S[1, -2, -3, 1, -2, 1]/2 - S[1, -2, -2, 1, -3, 1]/2 - S[1, -2, -2, 1, 1, -3]/2 - S[1, -2, -2, 2, -2, 1]/2 - S[1, 4, 1, 1, -2, 1]/2 + S[1, -2, -2, 1, 1, -2, 1]),
BS[1, 3, 1, 1, 4] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-3, 7]/32 - S[1, -9]/32 - S[5, -5]/32 - S[6, -4]/32 + S[-8, 1, 1]/16 + S[-3, -3, -4]/16 + S[-3, -2, -5]/16 + S[-3, 5, 2]/16 + S[-3, 6, 1]/16 + S[1, -8, 1]/16 + S[1, -7, 2]/16 + S[1, -2, 7]/16 + S[1, 4, -5]/16 + S[1, 5, -4]/16 + S[5, -4, 1]/16 + S[5, -3, 2]/16 + S[5, 1, -4]/16 + S[6, -3, 1]/16 + S[6, -2, 2]/16 - S[-3, -3, -3, 1]/8 - S[-3, -3, -2, 2]/8 - S[-3, -2, -4, 1]/8 - S[-3, -2, -3, 2]/8 - S[-3, -2, 1, -4]/8 - S[-3, 5, 1, 1]/8 - S[1, -7, 1, 1]/8 - S[1, -2, -3, -4]/8 - S[1, -2, -2, -5]/8 - S[1, -2, 5, 2]/8 - S[1, -2, 6, 1]/8 - S[1, 4, -4, 1]/8 - S[1, 4, -3, 2]/8 - S[1, 4, 1, -4]/8 - S[1, 5, -3, 1]/8 - S[1, 5, -2, 2]/8 - S[5, -3, 1, 1]/8 - S[5, 1, -3, 1]/8 - S[5, 1, -2, 2]/8 - S[6, -2, 1, 1]/8 + S[-3, -3, -2, 1, 1]/4 + S[-3, -2, -3, 1, 1]/4 + S[-3, -2, 1, -3, 1]/4 + S[-3, -2, 1, -2, 2]/4 + S[1, -2, -3, -3, 1]/4 + S[1, -2, -3, -2, 2]/4 + S[1, -2, -2, -4, 1]/4 + S[1, -2, -2, -3, 2]/4 + S[1, -2, -2, 1, -4]/4 + S[1, -2, 5, 1, 1]/4 + S[1, 4, -3, 1, 1]/4 + S[1, 4, 1, -3, 1]/4 + S[1, 4, 1, -2, 2]/4 + S[1, 5, -2, 1, 1]/4 + S[5, 1, -2, 1, 1]/4 - S[-3, -2, 1, -2, 1, 1]/2 - S[1, -2, -3, -2, 1, 1]/2 - S[1, -2, -2, -3, 1, 1]/2 - S[1, -2, -2, 1, -3, 1]/2 - S[1, -2, -2, 1, -2, 2]/2 - S[1, 4, 1, -2, 1, 1]/2 + S[1, -2, -2, 1, -2, 1, 1]),
BS[1, 3, 1, 5] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-7, 3]/32 - S[-3, 7]/32 - S[1, -9]/32 - S[5, -5]/32 + S[-8, 1, 1]/16 + S[-7, 1, 2]/16 + S[-7, 2, 1]/16 + S[-3, -2, -5]/16 + S[-3, 4, 3]/16 + S[-3, 5, 2]/16 + S[-3, 6, 1]/16 + S[1, -8, 1]/16 + S[1, -7, 2]/16 + S[1, -6, 3]/16 + S[1, -2, 7]/16 + S[1, 4, -5]/16 + S[5, -4, 1]/16 + S[5, -3, 2]/16 + S[5, -2, 3]/16 - S[-7, 1, 1, 1]/8 - S[-3, -2, -4, 1]/8 - S[-3, -2, -3, 2]/8 - S[-3, -2, -2, 3]/8 - S[-3, 4, 1, 2]/8 - S[-3, 4, 2, 1]/8 - S[-3, 5, 1, 1]/8 - S[1, -7, 1, 1]/8 - S[1, -6, 1, 2]/8 - S[1, -6, 2, 1]/8 - S[1, -2, -2, -5]/8 - S[1, -2, 4, 3]/8 - S[1, -2, 5, 2]/8 - S[1, -2, 6, 1]/8 - S[1, 4, -4, 1]/8 - S[1, 4, -3, 2]/8 - S[1, 4, -2, 3]/8 - S[5, -3, 1, 1]/8 - S[5, -2, 1, 2]/8 - S[5, -2, 2, 1]/8 + S[-3, -2, -3, 1, 1]/4 + S[-3, -2, -2, 1, 2]/4 + S[-3, -2, -2, 2, 1]/4 + S[-3, 4, 1, 1, 1]/4 + S[1, -6, 1, 1, 1]/4 + S[1, -2, -2, -4, 1]/4 + S[1, -2, -2, -3, 2]/4 + S[1, -2, -2, -2, 3]/4 + S[1, -2, 4, 1, 2]/4 + S[1, -2, 4, 2, 1]/4 + S[1, -2, 5, 1, 1]/4 + S[1, 4, -3, 1, 1]/4 + S[1, 4, -2, 1, 2]/4 + S[1, 4, -2, 2, 1]/4 + S[5, -2, 1, 1, 1]/4 - S[-3, -2, -2, 1, 1, 1]/2 - S[1, -2, -2, -3, 1, 1]/2 - S[1, -2, -2, -2, 1, 2]/2 - S[1, -2, -2, -2, 2, 1]/2 - S[1, -2, 4, 1, 1, 1]/2 - S[1, 4, -2, 1, 1, 1]/2 + S[1, -2, -2, -2, 1, 1, 1]),
BS[1, 3, 6] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-7, 3]/32 - S[-6, 4]/32 - S[-3, 7]/32 - S[1, -9]/32 + S[-8, 1, 1]/16 + S[-7, 1, 2]/16 + S[-7, 2, 1]/16 + S[-6, 1, 3]/16 + S[-6, 2, 2]/16 + S[-6, 3, 1]/16 + S[-3, 3, 4]/16 + S[-3, 4, 3]/16 + S[-3, 5, 2]/16 + S[-3, 6, 1]/16 + S[1, -8, 1]/16 + S[1, -7, 2]/16 + S[1, -6, 3]/16 + S[1, -5, 4]/16 + S[1, -2, 7]/16 - S[-7, 1, 1, 1]/8 - S[-6, 1, 1, 2]/8 - S[-6, 1, 2, 1]/8 - S[-6, 2, 1, 1]/8 - S[-3, 3, 1, 3]/8 - S[-3, 3, 2, 2]/8 - S[-3, 3, 3, 1]/8 - S[-3, 4, 1, 2]/8 - S[-3, 4, 2, 1]/8 - S[-3, 5, 1, 1]/8 - S[1, -7, 1, 1]/8 - S[1, -6, 1, 2]/8 - S[1, -6, 2, 1]/8 - S[1, -5, 1, 3]/8 - S[1, -5, 2, 2]/8 - S[1, -5, 3, 1]/8 - S[1, -2, 3, 4]/8 - S[1, -2, 4, 3]/8 - S[1, -2, 5, 2]/8 - S[1, -2, 6, 1]/8 + S[-6, 1, 1, 1, 1]/4 + S[-3, 3, 1, 1, 2]/4 + S[-3, 3, 1, 2, 1]/4 + S[-3, 3, 2, 1, 1]/4 + S[-3, 4, 1, 1, 1]/4 + S[1, -6, 1, 1, 1]/4 + S[1, -5, 1, 1, 2]/4 + S[1, -5, 1, 2, 1]/4 + S[1, -5, 2, 1, 1]/4 + S[1, -2, 3, 1, 3]/4 + S[1, -2, 3, 2, 2]/4 + S[1, -2, 3, 3, 1]/4 + S[1, -2, 4, 1, 2]/4 + S[1, -2, 4, 2, 1]/4 + S[1, -2, 5, 1, 1]/4 - S[-3, 3, 1, 1, 1, 1]/2 - S[1, -5, 1, 1, 1, 1]/2 - S[1, -2, 3, 1, 1, 2]/2 - S[1, -2, 3, 1, 2, 1]/2 - S[1, -2, 3, 2, 1, 1]/2 - S[1, -2, 4, 1, 1, 1]/2 + S[1, -2, 3, 1, 1, 1, 1]),
BS[1, 2, 1, 1, 1, 1, 1, 2] -> 128*(S[-10]/64 - S[1, -9]/32 - S[4, -6]/32 - S[5, -5]/32 - S[6, -4]/32 - S[7, -3]/32 - S[8, -2]/32 + S[1, 3, -6]/16 + S[1, 4, -5]/16 + S[1, 5, -4]/16 + S[1, 6, -3]/16 + S[1, 7, -2]/16 + S[4, 1, -5]/16 + S[4, 2, -4]/16 + S[4, 3, -3]/16 + S[4, 4, -2]/16 + S[5, 1, -4]/16 + S[5, 2, -3]/16 + S[5, 3, -2]/16 + S[6, 1, -3]/16 + S[6, 2, -2]/16 + S[7, 1, -2]/16 - S[1, 3, 1, -5]/8 - S[1, 3, 2, -4]/8 - S[1, 3, 3, -3]/8 - S[1, 3, 4, -2]/8 - S[1, 4, 1, -4]/8 - S[1, 4, 2, -3]/8 - S[1, 4, 3, -2]/8 - S[1, 5, 1, -3]/8 - S[1, 5, 2, -2]/8 - S[1, 6, 1, -2]/8 - S[4, 1, 1, -4]/8 - S[4, 1, 2, -3]/8 - S[4, 1, 3, -2]/8 - S[4, 2, 1, -3]/8 - S[4, 2, 2, -2]/8 - S[4, 3, 1, -2]/8 - S[5, 1, 1, -3]/8 - S[5, 1, 2, -2]/8 - S[5, 2, 1, -2]/8 - S[6, 1, 1, -2]/8 + S[1, 3, 1, 1, -4]/4 + S[1, 3, 1, 2, -3]/4 + S[1, 3, 1, 3, -2]/4 + S[1, 3, 2, 1, -3]/4 + S[1, 3, 2, 2, -2]/4 + S[1, 3, 3, 1, -2]/4 + S[1, 4, 1, 1, -3]/4 + S[1, 4, 1, 2, -2]/4 + S[1, 4, 2, 1, -2]/4 + S[1, 5, 1, 1, -2]/4 + S[4, 1, 1, 1, -3]/4 + S[4, 1, 1, 2, -2]/4 + S[4, 1, 2, 1, -2]/4 + S[4, 2, 1, 1, -2]/4 + S[5, 1, 1, 1, -2]/4 - S[1, 3, 1, 1, 1, -3]/2 - S[1, 3, 1, 1, 2, -2]/2 - S[1, 3, 1, 2, 1, -2]/2 - S[1, 3, 2, 1, 1, -2]/2 - S[1, 4, 1, 1, 1, -2]/2 - S[4, 1, 1, 1, 1, -2]/2 + S[1, 3, 1, 1, 1, 1, -2]),
BS[1, 2, 1, 1, 1, 1, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[1, -9]/32 - S[4, -6]/32 - S[5, -5]/32 - S[6, -4]/32 - S[7, -3]/32 + S[1, -8, 1]/16 + S[1, 3, -6]/16 + S[1, 4, -5]/16 + S[1, 5, -4]/16 + S[1, 6, -3]/16 + S[4, -5, 1]/16 + S[4, 1, -5]/16 + S[4, 2, -4]/16 + S[4, 3, -3]/16 + S[5, -4, 1]/16 + S[5, 1, -4]/16 + S[5, 2, -3]/16 + S[6, -3, 1]/16 + S[6, 1, -3]/16 + S[7, -2, 1]/16 - S[1, 3, -5, 1]/8 - S[1, 3, 1, -5]/8 - S[1, 3, 2, -4]/8 - S[1, 3, 3, -3]/8 - S[1, 4, -4, 1]/8 - S[1, 4, 1, -4]/8 - S[1, 4, 2, -3]/8 - S[1, 5, -3, 1]/8 - S[1, 5, 1, -3]/8 - S[1, 6, -2, 1]/8 - S[4, 1, -4, 1]/8 - S[4, 1, 1, -4]/8 - S[4, 1, 2, -3]/8 - S[4, 2, -3, 1]/8 - S[4, 2, 1, -3]/8 - S[4, 3, -2, 1]/8 - S[5, 1, -3, 1]/8 - S[5, 1, 1, -3]/8 - S[5, 2, -2, 1]/8 - S[6, 1, -2, 1]/8 + S[1, 3, 1, -4, 1]/4 + S[1, 3, 1, 1, -4]/4 + S[1, 3, 1, 2, -3]/4 + S[1, 3, 2, -3, 1]/4 + S[1, 3, 2, 1, -3]/4 + S[1, 3, 3, -2, 1]/4 + S[1, 4, 1, -3, 1]/4 + S[1, 4, 1, 1, -3]/4 + S[1, 4, 2, -2, 1]/4 + S[1, 5, 1, -2, 1]/4 + S[4, 1, 1, -3, 1]/4 + S[4, 1, 1, 1, -3]/4 + S[4, 1, 2, -2, 1]/4 + S[4, 2, 1, -2, 1]/4 + S[5, 1, 1, -2, 1]/4 - S[1, 3, 1, 1, -3, 1]/2 - S[1, 3, 1, 1, 1, -3]/2 - S[1, 3, 1, 2, -2, 1]/2 - S[1, 3, 2, 1, -2, 1]/2 - S[1, 4, 1, 1, -2, 1]/2 - S[4, 1, 1, 1, -2, 1]/2 + S[1, 3, 1, 1, 1, -2, 1]),
BS[1, 2, 1, 1, 1, 4] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[1, -9]/32 - S[4, -6]/32 - S[5, -5]/32 - S[6, -4]/32 + S[-8, 1, 1]/16 + S[1, -8, 1]/16 + S[1, -7, 2]/16 + S[1, 3, -6]/16 + S[1, 4, -5]/16 + S[1, 5, -4]/16 + S[4, -5, 1]/16 + S[4, -4, 2]/16 + S[4, 1, -5]/16 + S[4, 2, -4]/16 + S[5, -4, 1]/16 + S[5, -3, 2]/16 + S[5, 1, -4]/16 + S[6, -3, 1]/16 + S[6, -2, 2]/16 - S[1, -7, 1, 1]/8 - S[1, 3, -5, 1]/8 - S[1, 3, -4, 2]/8 - S[1, 3, 1, -5]/8 - S[1, 3, 2, -4]/8 - S[1, 4, -4, 1]/8 - S[1, 4, -3, 2]/8 - S[1, 4, 1, -4]/8 - S[1, 5, -3, 1]/8 - S[1, 5, -2, 2]/8 - S[4, -4, 1, 1]/8 - S[4, 1, -4, 1]/8 - S[4, 1, -3, 2]/8 - S[4, 1, 1, -4]/8 - S[4, 2, -3, 1]/8 - S[4, 2, -2, 2]/8 - S[5, -3, 1, 1]/8 - S[5, 1, -3, 1]/8 - S[5, 1, -2, 2]/8 - S[6, -2, 1, 1]/8 + S[1, 3, -4, 1, 1]/4 + S[1, 3, 1, -4, 1]/4 + S[1, 3, 1, -3, 2]/4 + S[1, 3, 1, 1, -4]/4 + S[1, 3, 2, -3, 1]/4 + S[1, 3, 2, -2, 2]/4 + S[1, 4, -3, 1, 1]/4 + S[1, 4, 1, -3, 1]/4 + S[1, 4, 1, -2, 2]/4 + S[1, 5, -2, 1, 1]/4 + S[4, 1, -3, 1, 1]/4 + S[4, 1, 1, -3, 1]/4 + S[4, 1, 1, -2, 2]/4 + S[4, 2, -2, 1, 1]/4 + S[5, 1, -2, 1, 1]/4 - S[1, 3, 1, -3, 1, 1]/2 - S[1, 3, 1, 1, -3, 1]/2 - S[1, 3, 1, 1, -2, 2]/2 - S[1, 3, 2, -2, 1, 1]/2 - S[1, 4, 1, -2, 1, 1]/2 - S[4, 1, 1, -2, 1, 1]/2 + S[1, 3, 1, 1, -2, 1, 1]),
BS[1, 2, 1, 1, 5] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-7, 3]/32 - S[1, -9]/32 - S[4, -6]/32 - S[5, -5]/32 + S[-8, 1, 1]/16 + S[-7, 1, 2]/16 + S[-7, 2, 1]/16 + S[1, -8, 1]/16 + S[1, -7, 2]/16 + S[1, -6, 3]/16 + S[1, 3, -6]/16 + S[1, 4, -5]/16 + S[4, -5, 1]/16 + S[4, -4, 2]/16 + S[4, -3, 3]/16 + S[4, 1, -5]/16 + S[5, -4, 1]/16 + S[5, -3, 2]/16 + S[5, -2, 3]/16 - S[-7, 1, 1, 1]/8 - S[1, -7, 1, 1]/8 - S[1, -6, 1, 2]/8 - S[1, -6, 2, 1]/8 - S[1, 3, -5, 1]/8 - S[1, 3, -4, 2]/8 - S[1, 3, -3, 3]/8 - S[1, 3, 1, -5]/8 - S[1, 4, -4, 1]/8 - S[1, 4, -3, 2]/8 - S[1, 4, -2, 3]/8 - S[4, -4, 1, 1]/8 - S[4, -3, 1, 2]/8 - S[4, -3, 2, 1]/8 - S[4, 1, -4, 1]/8 - S[4, 1, -3, 2]/8 - S[4, 1, -2, 3]/8 - S[5, -3, 1, 1]/8 - S[5, -2, 1, 2]/8 - S[5, -2, 2, 1]/8 + S[1, -6, 1, 1, 1]/4 + S[1, 3, -4, 1, 1]/4 + S[1, 3, -3, 1, 2]/4 + S[1, 3, -3, 2, 1]/4 + S[1, 3, 1, -4, 1]/4 + S[1, 3, 1, -3, 2]/4 + S[1, 3, 1, -2, 3]/4 + S[1, 4, -3, 1, 1]/4 + S[1, 4, -2, 1, 2]/4 + S[1, 4, -2, 2, 1]/4 + S[4, -3, 1, 1, 1]/4 + S[4, 1, -3, 1, 1]/4 + S[4, 1, -2, 1, 2]/4 + S[4, 1, -2, 2, 1]/4 + S[5, -2, 1, 1, 1]/4 - S[1, 3, -3, 1, 1, 1]/2 - S[1, 3, 1, -3, 1, 1]/2 - S[1, 3, 1, -2, 1, 2]/2 - S[1, 3, 1, -2, 2, 1]/2 - S[1, 4, -2, 1, 1, 1]/2 - S[4, 1, -2, 1, 1, 1]/2 + S[1, 3, 1, -2, 1, 1, 1]),
BS[1, 2, 1, 6] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-7, 3]/32 - S[-6, 4]/32 - S[1, -9]/32 - S[4, -6]/32 + S[-8, 1, 1]/16 + S[-7, 1, 2]/16 + S[-7, 2, 1]/16 + S[-6, 1, 3]/16 + S[-6, 2, 2]/16 + S[-6, 3, 1]/16 + S[1, -8, 1]/16 + S[1, -7, 2]/16 + S[1, -6, 3]/16 + S[1, -5, 4]/16 + S[1, 3, -6]/16 + S[4, -5, 1]/16 + S[4, -4, 2]/16 + S[4, -3, 3]/16 + S[4, -2, 4]/16 - S[-7, 1, 1, 1]/8 - S[-6, 1, 1, 2]/8 - S[-6, 1, 2, 1]/8 - S[-6, 2, 1, 1]/8 - S[1, -7, 1, 1]/8 - S[1, -6, 1, 2]/8 - S[1, -6, 2, 1]/8 - S[1, -5, 1, 3]/8 - S[1, -5, 2, 2]/8 - S[1, -5, 3, 1]/8 - S[1, 3, -5, 1]/8 - S[1, 3, -4, 2]/8 - S[1, 3, -3, 3]/8 - S[1, 3, -2, 4]/8 - S[4, -4, 1, 1]/8 - S[4, -3, 1, 2]/8 - S[4, -3, 2, 1]/8 - S[4, -2, 1, 3]/8 - S[4, -2, 2, 2]/8 - S[4, -2, 3, 1]/8 + S[-6, 1, 1, 1, 1]/4 + S[1, -6, 1, 1, 1]/4 + S[1, -5, 1, 1, 2]/4 + S[1, -5, 1, 2, 1]/4 + S[1, -5, 2, 1, 1]/4 + S[1, 3, -4, 1, 1]/4 + S[1, 3, -3, 1, 2]/4 + S[1, 3, -3, 2, 1]/4 + S[1, 3, -2, 1, 3]/4 + S[1, 3, -2, 2, 2]/4 + S[1, 3, -2, 3, 1]/4 + S[4, -3, 1, 1, 1]/4 + S[4, -2, 1, 1, 2]/4 + S[4, -2, 1, 2, 1]/4 + S[4, -2, 2, 1, 1]/4 - S[1, -5, 1, 1, 1, 1]/2 - S[1, 3, -3, 1, 1, 1]/2 - S[1, 3, -2, 1, 1, 2]/2 - S[1, 3, -2, 1, 2, 1]/2 - S[1, 3, -2, 2, 1, 1]/2 - S[4, -2, 1, 1, 1, 1]/2 + S[1, 3, -2, 1, 1, 1, 1]),
BS[1, 2, 7] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-7, 3]/32 - S[-6, 4]/32 - S[-5, 5]/32 - S[1, -9]/32 + S[-8, 1, 1]/16 + S[-7, 1, 2]/16 + S[-7, 2, 1]/16 + S[-6, 1, 3]/16 + S[-6, 2, 2]/16 + S[-6, 3, 1]/16 + S[-5, 1, 4]/16 + S[-5, 2, 3]/16 + S[-5, 3, 2]/16 + S[-5, 4, 1]/16 + S[1, -8, 1]/16 + S[1, -7, 2]/16 + S[1, -6, 3]/16 + S[1, -5, 4]/16 + S[1, -4, 5]/16 - S[-7, 1, 1, 1]/8 - S[-6, 1, 1, 2]/8 - S[-6, 1, 2, 1]/8 - S[-6, 2, 1, 1]/8 - S[-5, 1, 1, 3]/8 - S[-5, 1, 2, 2]/8 - S[-5, 1, 3, 1]/8 - S[-5, 2, 1, 2]/8 - S[-5, 2, 2, 1]/8 - S[-5, 3, 1, 1]/8 - S[1, -7, 1, 1]/8 - S[1, -6, 1, 2]/8 - S[1, -6, 2, 1]/8 - S[1, -5, 1, 3]/8 - S[1, -5, 2, 2]/8 - S[1, -5, 3, 1]/8 - S[1, -4, 1, 4]/8 - S[1, -4, 2, 3]/8 - S[1, -4, 3, 2]/8 - S[1, -4, 4, 1]/8 + S[-6, 1, 1, 1, 1]/4 + S[-5, 1, 1, 1, 2]/4 + S[-5, 1, 1, 2, 1]/4 + S[-5, 1, 2, 1, 1]/4 + S[-5, 2, 1, 1, 1]/4 + S[1, -6, 1, 1, 1]/4 + S[1, -5, 1, 1, 2]/4 + S[1, -5, 1, 2, 1]/4 + S[1, -5, 2, 1, 1]/4 + S[1, -4, 1, 1, 3]/4 + S[1, -4, 1, 2, 2]/4 + S[1, -4, 1, 3, 1]/4 + S[1, -4, 2, 1, 2]/4 + S[1, -4, 2, 2, 1]/4 + S[1, -4, 3, 1, 1]/4 - S[-5, 1, 1, 1, 1, 1]/2 - S[1, -5, 1, 1, 1, 1]/2 - S[1, -4, 1, 1, 1, 2]/2 - S[1, -4, 1, 1, 2, 1]/2 - S[1, -4, 1, 2, 1, 1]/2 - S[1, -4, 2, 1, 1, 1]/2 + S[1, -4, 1, 1, 1, 1, 1]),
BS[8, 2] -> 128*(S[-10]/64 - S[-7, 3]/32 - S[-6, 4]/32 - S[-5, 5]/32 - S[-4, 6]/32 - S[-3, 7]/32 - S[-2, 8]/32 + S[-6, 1, 3]/16 + S[-5, 1, 4]/16 + S[-5, 2, 3]/16 + S[-4, 1, 5]/16 + S[-4, 2, 4]/16 + S[-4, 3, 3]/16 + S[-3, 1, 6]/16 + S[-3, 2, 5]/16 + S[-3, 3, 4]/16 + S[-3, 4, 3]/16 + S[-2, 1, 7]/16 + S[-2, 2, 6]/16 + S[-2, 3, 5]/16 + S[-2, 4, 4]/16 + S[-2, 5, 3]/16 - S[-5, 1, 1, 3]/8 - S[-4, 1, 1, 4]/8 - S[-4, 1, 2, 3]/8 - S[-4, 2, 1, 3]/8 - S[-3, 1, 1, 5]/8 - S[-3, 1, 2, 4]/8 - S[-3, 1, 3, 3]/8 - S[-3, 2, 1, 4]/8 - S[-3, 2, 2, 3]/8 - S[-3, 3, 1, 3]/8 - S[-2, 1, 1, 6]/8 - S[-2, 1, 2, 5]/8 - S[-2, 1, 3, 4]/8 - S[-2, 1, 4, 3]/8 - S[-2, 2, 1, 5]/8 - S[-2, 2, 2, 4]/8 - S[-2, 2, 3, 3]/8 - S[-2, 3, 1, 4]/8 - S[-2, 3, 2, 3]/8 - S[-2, 4, 1, 3]/8 + S[-4, 1, 1, 1, 3]/4 + S[-3, 1, 1, 1, 4]/4 + S[-3, 1, 1, 2, 3]/4 + S[-3, 1, 2, 1, 3]/4 + S[-3, 2, 1, 1, 3]/4 + S[-2, 1, 1, 1, 5]/4 + S[-2, 1, 1, 2, 4]/4 + S[-2, 1, 1, 3, 3]/4 + S[-2, 1, 2, 1, 4]/4 + S[-2, 1, 2, 2, 3]/4 + S[-2, 1, 3, 1, 3]/4 + S[-2, 2, 1, 1, 4]/4 + S[-2, 2, 1, 2, 3]/4 + S[-2, 2, 2, 1, 3]/4 + S[-2, 3, 1, 1, 3]/4 - S[-3, 1, 1, 1, 1, 3]/2 - S[-2, 1, 1, 1, 1, 4]/2 - S[-2, 1, 1, 1, 2, 3]/2 - S[-2, 1, 1, 2, 1, 3]/2 - S[-2, 1, 2, 1, 1, 3]/2 - S[-2, 2, 1, 1, 1, 3]/2 + S[-2, 1, 1, 1, 1, 1, 3]),
BS[7, 1, 2] -> 128*(S[-10]/64 - S[-6, 4]/32 - S[-5, 5]/32 - S[-4, 6]/32 - S[-3, 7]/32 - S[-2, 8]/32 - S[8, -2]/32 + S[-6, -2, -2]/16 + S[-5, -3, -2]/16 + S[-5, 1, 4]/16 + S[-4, -4, -2]/16 + S[-4, 1, 5]/16 + S[-4, 2, 4]/16 + S[-3, -5, -2]/16 + S[-3, 1, 6]/16 + S[-3, 2, 5]/16 + S[-3, 3, 4]/16 + S[-2, -6, -2]/16 + S[-2, 1, 7]/16 + S[-2, 2, 6]/16 + S[-2, 3, 5]/16 + S[-2, 4, 4]/16 - S[-5, 1, -2, -2]/8 - S[-4, 1, -3, -2]/8 - S[-4, 1, 1, 4]/8 - S[-4, 2, -2, -2]/8 - S[-3, 1, -4, -2]/8 - S[-3, 1, 1, 5]/8 - S[-3, 1, 2, 4]/8 - S[-3, 2, -3, -2]/8 - S[-3, 2, 1, 4]/8 - S[-3, 3, -2, -2]/8 - S[-2, 1, -5, -2]/8 - S[-2, 1, 1, 6]/8 - S[-2, 1, 2, 5]/8 - S[-2, 1, 3, 4]/8 - S[-2, 2, -4, -2]/8 - S[-2, 2, 1, 5]/8 - S[-2, 2, 2, 4]/8 - S[-2, 3, -3, -2]/8 - S[-2, 3, 1, 4]/8 - S[-2, 4, -2, -2]/8 + S[-4, 1, 1, -2, -2]/4 + S[-3, 1, 1, -3, -2]/4 + S[-3, 1, 1, 1, 4]/4 + S[-3, 1, 2, -2, -2]/4 + S[-3, 2, 1, -2, -2]/4 + S[-2, 1, 1, -4, -2]/4 + S[-2, 1, 1, 1, 5]/4 + S[-2, 1, 1, 2, 4]/4 + S[-2, 1, 2, -3, -2]/4 + S[-2, 1, 2, 1, 4]/4 + S[-2, 1, 3, -2, -2]/4 + S[-2, 2, 1, -3, -2]/4 + S[-2, 2, 1, 1, 4]/4 + S[-2, 2, 2, -2, -2]/4 + S[-2, 3, 1, -2, -2]/4 - S[-3, 1, 1, 1, -2, -2]/2 - S[-2, 1, 1, 1, -3, -2]/2 - S[-2, 1, 1, 1, 1, 4]/2 - S[-2, 1, 1, 2, -2, -2]/2 - S[-2, 1, 2, 1, -2, -2]/2 - S[-2, 2, 1, 1, -2, -2]/2 + S[-2, 1, 1, 1, 1, -2, -2]),
BS[7, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-6, 4]/32 - S[-5, 5]/32 - S[-4, 6]/32 - S[-3, 7]/32 - S[-2, 8]/32 + S[-6, 3, 1]/16 + S[-5, 1, 4]/16 + S[-5, 4, 1]/16 + S[-4, 1, 5]/16 + S[-4, 2, 4]/16 + S[-4, 5, 1]/16 + S[-3, 1, 6]/16 + S[-3, 2, 5]/16 + S[-3, 3, 4]/16 + S[-3, 6, 1]/16 + S[-2, 1, 7]/16 + S[-2, 2, 6]/16 + S[-2, 3, 5]/16 + S[-2, 4, 4]/16 + S[-2, 7, 1]/16 - S[-5, 1, 3, 1]/8 - S[-4, 1, 1, 4]/8 - S[-4, 1, 4, 1]/8 - S[-4, 2, 3, 1]/8 - S[-3, 1, 1, 5]/8 - S[-3, 1, 2, 4]/8 - S[-3, 1, 5, 1]/8 - S[-3, 2, 1, 4]/8 - S[-3, 2, 4, 1]/8 - S[-3, 3, 3, 1]/8 - S[-2, 1, 1, 6]/8 - S[-2, 1, 2, 5]/8 - S[-2, 1, 3, 4]/8 - S[-2, 1, 6, 1]/8 - S[-2, 2, 1, 5]/8 - S[-2, 2, 2, 4]/8 - S[-2, 2, 5, 1]/8 - S[-2, 3, 1, 4]/8 - S[-2, 3, 4, 1]/8 - S[-2, 4, 3, 1]/8 + S[-4, 1, 1, 3, 1]/4 + S[-3, 1, 1, 1, 4]/4 + S[-3, 1, 1, 4, 1]/4 + S[-3, 1, 2, 3, 1]/4 + S[-3, 2, 1, 3, 1]/4 + S[-2, 1, 1, 1, 5]/4 + S[-2, 1, 1, 2, 4]/4 + S[-2, 1, 1, 5, 1]/4 + S[-2, 1, 2, 1, 4]/4 + S[-2, 1, 2, 4, 1]/4 + S[-2, 1, 3, 3, 1]/4 + S[-2, 2, 1, 1, 4]/4 + S[-2, 2, 1, 4, 1]/4 + S[-2, 2, 2, 3, 1]/4 + S[-2, 3, 1, 3, 1]/4 - S[-3, 1, 1, 1, 3, 1]/2 - S[-2, 1, 1, 1, 1, 4]/2 - S[-2, 1, 1, 1, 4, 1]/2 - S[-2, 1, 1, 2, 3, 1]/2 - S[-2, 1, 2, 1, 3, 1]/2 - S[-2, 2, 1, 1, 3, 1]/2 + S[-2, 1, 1, 1, 1, 3, 1]),
BS[6, 1, 1, 2] -> 128*(S[-10]/64 - S[-5, 5]/32 - S[-4, 6]/32 - S[-3, 7]/32 - S[-2, 8]/32 - S[7, -3]/32 - S[8, -2]/32 + S[-5, -3, -2]/16 + S[-5, -2, -3]/16 + S[-4, -4, -2]/16 + S[-4, -3, -3]/16 + S[-4, 1, 5]/16 + S[-3, -5, -2]/16 + S[-3, -4, -3]/16 + S[-3, 1, 6]/16 + S[-3, 2, 5]/16 + S[-2, -6, -2]/16 + S[-2, -5, -3]/16 + S[-2, 1, 7]/16 + S[-2, 2, 6]/16 + S[-2, 3, 5]/16 + S[7, 1, -2]/16 - S[-5, -2, 1, -2]/8 - S[-4, -3, 1, -2]/8 - S[-4, 1, -3, -2]/8 - S[-4, 1, -2, -3]/8 - S[-3, -4, 1, -2]/8 - S[-3, 1, -4, -2]/8 - S[-3, 1, -3, -3]/8 - S[-3, 1, 1, 5]/8 - S[-3, 2, -3, -2]/8 - S[-3, 2, -2, -3]/8 - S[-2, -5, 1, -2]/8 - S[-2, 1, -5, -2]/8 - S[-2, 1, -4, -3]/8 - S[-2, 1, 1, 6]/8 - S[-2, 1, 2, 5]/8 - S[-2, 2, -4, -2]/8 - S[-2, 2, -3, -3]/8 - S[-2, 2, 1, 5]/8 - S[-2, 3, -3, -2]/8 - S[-2, 3, -2, -3]/8 + S[-4, 1, -2, 1, -2]/4 + S[-3, 1, -3, 1, -2]/4 + S[-3, 1, 1, -3, -2]/4 + S[-3, 1, 1, -2, -3]/4 + S[-3, 2, -2, 1, -2]/4 + S[-2, 1, -4, 1, -2]/4 + S[-2, 1, 1, -4, -2]/4 + S[-2, 1, 1, -3, -3]/4 + S[-2, 1, 1, 1, 5]/4 + S[-2, 1, 2, -3, -2]/4 + S[-2, 1, 2, -2, -3]/4 + S[-2, 2, -3, 1, -2]/4 + S[-2, 2, 1, -3, -2]/4 + S[-2, 2, 1, -2, -3]/4 + S[-2, 3, -2, 1, -2]/4 - S[-3, 1, 1, -2, 1, -2]/2 - S[-2, 1, 1, -3, 1, -2]/2 - S[-2, 1, 1, 1, -3, -2]/2 - S[-2, 1, 1, 1, -2, -3]/2 - S[-2, 1, 2, -2, 1, -2]/2 - S[-2, 2, 1, -2, 1, -2]/2 + S[-2, 1, 1, 1, -2, 1, -2]),
BS[6, 1, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-5, 5]/32 - S[-4, 6]/32 - S[-3, 7]/32 - S[-2, 8]/32 - S[7, -3]/32 + S[-5, -2, -3]/16 + S[-5, 4, 1]/16 + S[-4, -3, -3]/16 + S[-4, 1, 5]/16 + S[-4, 5, 1]/16 + S[-3, -4, -3]/16 + S[-3, 1, 6]/16 + S[-3, 2, 5]/16 + S[-3, 6, 1]/16 + S[-2, -5, -3]/16 + S[-2, 1, 7]/16 + S[-2, 2, 6]/16 + S[-2, 3, 5]/16 + S[-2, 7, 1]/16 + S[7, -2, 1]/16 - S[-5, -2, -2, 1]/8 - S[-4, -3, -2, 1]/8 - S[-4, 1, -2, -3]/8 - S[-4, 1, 4, 1]/8 - S[-3, -4, -2, 1]/8 - S[-3, 1, -3, -3]/8 - S[-3, 1, 1, 5]/8 - S[-3, 1, 5, 1]/8 - S[-3, 2, -2, -3]/8 - S[-3, 2, 4, 1]/8 - S[-2, -5, -2, 1]/8 - S[-2, 1, -4, -3]/8 - S[-2, 1, 1, 6]/8 - S[-2, 1, 2, 5]/8 - S[-2, 1, 6, 1]/8 - S[-2, 2, -3, -3]/8 - S[-2, 2, 1, 5]/8 - S[-2, 2, 5, 1]/8 - S[-2, 3, -2, -3]/8 - S[-2, 3, 4, 1]/8 + S[-4, 1, -2, -2, 1]/4 + S[-3, 1, -3, -2, 1]/4 + S[-3, 1, 1, -2, -3]/4 + S[-3, 1, 1, 4, 1]/4 + S[-3, 2, -2, -2, 1]/4 + S[-2, 1, -4, -2, 1]/4 + S[-2, 1, 1, -3, -3]/4 + S[-2, 1, 1, 1, 5]/4 + S[-2, 1, 1, 5, 1]/4 + S[-2, 1, 2, -2, -3]/4 + S[-2, 1, 2, 4, 1]/4 + S[-2, 2, -3, -2, 1]/4 + S[-2, 2, 1, -2, -3]/4 + S[-2, 2, 1, 4, 1]/4 + S[-2, 3, -2, -2, 1]/4 - S[-3, 1, 1, -2, -2, 1]/2 - S[-2, 1, 1, -3, -2, 1]/2 - S[-2, 1, 1, 1, -2, -3]/2 - S[-2, 1, 1, 1, 4, 1]/2 - S[-2, 1, 2, -2, -2, 1]/2 - S[-2, 2, 1, -2, -2, 1]/2 + S[-2, 1, 1, 1, -2, -2, 1]),
BS[6, 4] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-5, 5]/32 - S[-4, 6]/32 - S[-3, 7]/32 - S[-2, 8]/32 + S[-8, 1, 1]/16 + S[-5, 3, 2]/16 + S[-5, 4, 1]/16 + S[-4, 1, 5]/16 + S[-4, 4, 2]/16 + S[-4, 5, 1]/16 + S[-3, 1, 6]/16 + S[-3, 2, 5]/16 + S[-3, 5, 2]/16 + S[-3, 6, 1]/16 + S[-2, 1, 7]/16 + S[-2, 2, 6]/16 + S[-2, 3, 5]/16 + S[-2, 6, 2]/16 + S[-2, 7, 1]/16 - S[-5, 3, 1, 1]/8 - S[-4, 1, 3, 2]/8 - S[-4, 1, 4, 1]/8 - S[-4, 4, 1, 1]/8 - S[-3, 1, 1, 5]/8 - S[-3, 1, 4, 2]/8 - S[-3, 1, 5, 1]/8 - S[-3, 2, 3, 2]/8 - S[-3, 2, 4, 1]/8 - S[-3, 5, 1, 1]/8 - S[-2, 1, 1, 6]/8 - S[-2, 1, 2, 5]/8 - S[-2, 1, 5, 2]/8 - S[-2, 1, 6, 1]/8 - S[-2, 2, 1, 5]/8 - S[-2, 2, 4, 2]/8 - S[-2, 2, 5, 1]/8 - S[-2, 3, 3, 2]/8 - S[-2, 3, 4, 1]/8 - S[-2, 6, 1, 1]/8 + S[-4, 1, 3, 1, 1]/4 + S[-3, 1, 1, 3, 2]/4 + S[-3, 1, 1, 4, 1]/4 + S[-3, 1, 4, 1, 1]/4 + S[-3, 2, 3, 1, 1]/4 + S[-2, 1, 1, 1, 5]/4 + S[-2, 1, 1, 4, 2]/4 + S[-2, 1, 1, 5, 1]/4 + S[-2, 1, 2, 3, 2]/4 + S[-2, 1, 2, 4, 1]/4 + S[-2, 1, 5, 1, 1]/4 + S[-2, 2, 1, 3, 2]/4 + S[-2, 2, 1, 4, 1]/4 + S[-2, 2, 4, 1, 1]/4 + S[-2, 3, 3, 1, 1]/4 - S[-3, 1, 1, 3, 1, 1]/2 - S[-2, 1, 1, 1, 3, 2]/2 - S[-2, 1, 1, 1, 4, 1]/2 - S[-2, 1, 1, 4, 1, 1]/2 - S[-2, 1, 2, 3, 1, 1]/2 - S[-2, 2, 1, 3, 1, 1]/2 + S[-2, 1, 1, 1, 3, 1, 1]),
BS[5, 1, 1, 1, 2] -> 128*(S[-10]/64 - S[-4, 6]/32 - S[-3, 7]/32 - S[-2, 8]/32 - S[6, -4]/32 - S[7, -3]/32 - S[8, -2]/32 + S[-4, -4, -2]/16 + S[-4, -3, -3]/16 + S[-4, -2, -4]/16 + S[-3, -5, -2]/16 + S[-3, -4, -3]/16 + S[-3, -3, -4]/16 + S[-3, 1, 6]/16 + S[-2, -6, -2]/16 + S[-2, -5, -3]/16 + S[-2, -4, -4]/16 + S[-2, 1, 7]/16 + S[-2, 2, 6]/16 + S[6, 1, -3]/16 + S[6, 2, -2]/16 + S[7, 1, -2]/16 - S[-4, -3, 1, -2]/8 - S[-4, -2, 1, -3]/8 - S[-4, -2, 2, -2]/8 - S[-3, -4, 1, -2]/8 - S[-3, -3, 1, -3]/8 - S[-3, -3, 2, -2]/8 - S[-3, 1, -4, -2]/8 - S[-3, 1, -3, -3]/8 - S[-3, 1, -2, -4]/8 - S[-2, -5, 1, -2]/8 - S[-2, -4, 1, -3]/8 - S[-2, -4, 2, -2]/8 - S[-2, 1, -5, -2]/8 - S[-2, 1, -4, -3]/8 - S[-2, 1, -3, -4]/8 - S[-2, 1, 1, 6]/8 - S[-2, 2, -4, -2]/8 - S[-2, 2, -3, -3]/8 - S[-2, 2, -2, -4]/8 - S[6, 1, 1, -2]/8 + S[-4, -2, 1, 1, -2]/4 + S[-3, -3, 1, 1, -2]/4 + S[-3, 1, -3, 1, -2]/4 + S[-3, 1, -2, 1, -3]/4 + S[-3, 1, -2, 2, -2]/4 + S[-2, -4, 1, 1, -2]/4 + S[-2, 1, -4, 1, -2]/4 + S[-2, 1, -3, 1, -3]/4 + S[-2, 1, -3, 2, -2]/4 + S[-2, 1, 1, -4, -2]/4 + S[-2, 1, 1, -3, -3]/4 + S[-2, 1, 1, -2, -4]/4 + S[-2, 2, -3, 1, -2]/4 + S[-2, 2, -2, 1, -3]/4 + S[-2, 2, -2, 2, -2]/4 - S[-3, 1, -2, 1, 1, -2]/2 - S[-2, 1, -3, 1, 1, -2]/2 - S[-2, 1, 1, -3, 1, -2]/2 - S[-2, 1, 1, -2, 1, -3]/2 - S[-2, 1, 1, -2, 2, -2]/2 - S[-2, 2, -2, 1, 1, -2]/2 + S[-2, 1, 1, -2, 1, 1, -2]),
BS[5, 1, 1, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-4, 6]/32 - S[-3, 7]/32 - S[-2, 8]/32 - S[6, -4]/32 - S[7, -3]/32 + S[-4, -3, -3]/16 + S[-4, -2, -4]/16 + S[-4, 5, 1]/16 + S[-3, -4, -3]/16 + S[-3, -3, -4]/16 + S[-3, 1, 6]/16 + S[-3, 6, 1]/16 + S[-2, -5, -3]/16 + S[-2, -4, -4]/16 + S[-2, 1, 7]/16 + S[-2, 2, 6]/16 + S[-2, 7, 1]/16 + S[6, -3, 1]/16 + S[6, 1, -3]/16 + S[7, -2, 1]/16 - S[-4, -3, -2, 1]/8 - S[-4, -2, -3, 1]/8 - S[-4, -2, 1, -3]/8 - S[-3, -4, -2, 1]/8 - S[-3, -3, -3, 1]/8 - S[-3, -3, 1, -3]/8 - S[-3, 1, -3, -3]/8 - S[-3, 1, -2, -4]/8 - S[-3, 1, 5, 1]/8 - S[-2, -5, -2, 1]/8 - S[-2, -4, -3, 1]/8 - S[-2, -4, 1, -3]/8 - S[-2, 1, -4, -3]/8 - S[-2, 1, -3, -4]/8 - S[-2, 1, 1, 6]/8 - S[-2, 1, 6, 1]/8 - S[-2, 2, -3, -3]/8 - S[-2, 2, -2, -4]/8 - S[-2, 2, 5, 1]/8 - S[6, 1, -2, 1]/8 + S[-4, -2, 1, -2, 1]/4 + S[-3, -3, 1, -2, 1]/4 + S[-3, 1, -3, -2, 1]/4 + S[-3, 1, -2, -3, 1]/4 + S[-3, 1, -2, 1, -3]/4 + S[-2, -4, 1, -2, 1]/4 + S[-2, 1, -4, -2, 1]/4 + S[-2, 1, -3, -3, 1]/4 + S[-2, 1, -3, 1, -3]/4 + S[-2, 1, 1, -3, -3]/4 + S[-2, 1, 1, -2, -4]/4 + S[-2, 1, 1, 5, 1]/4 + S[-2, 2, -3, -2, 1]/4 + S[-2, 2, -2, -3, 1]/4 + S[-2, 2, -2, 1, -3]/4 - S[-3, 1, -2, 1, -2, 1]/2 - S[-2, 1, -3, 1, -2, 1]/2 - S[-2, 1, 1, -3, -2, 1]/2 - S[-2, 1, 1, -2, -3, 1]/2 - S[-2, 1, 1, -2, 1, -3]/2 - S[-2, 2, -2, 1, -2, 1]/2 + S[-2, 1, 1, -2, 1, -2, 1]),
BS[5, 1, 4] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-4, 6]/32 - S[-3, 7]/32 - S[-2, 8]/32 - S[6, -4]/32 + S[-8, 1, 1]/16 + S[-4, -2, -4]/16 + S[-4, 4, 2]/16 + S[-4, 5, 1]/16 + S[-3, -3, -4]/16 + S[-3, 1, 6]/16 + S[-3, 5, 2]/16 + S[-3, 6, 1]/16 + S[-2, -4, -4]/16 + S[-2, 1, 7]/16 + S[-2, 2, 6]/16 + S[-2, 6, 2]/16 + S[-2, 7, 1]/16 + S[6, -3, 1]/16 + S[6, -2, 2]/16 - S[-4, -2, -3, 1]/8 - S[-4, -2, -2, 2]/8 - S[-4, 4, 1, 1]/8 - S[-3, -3, -3, 1]/8 - S[-3, -3, -2, 2]/8 - S[-3, 1, -2, -4]/8 - S[-3, 1, 4, 2]/8 - S[-3, 1, 5, 1]/8 - S[-3, 5, 1, 1]/8 - S[-2, -4, -3, 1]/8 - S[-2, -4, -2, 2]/8 - S[-2, 1, -3, -4]/8 - S[-2, 1, 1, 6]/8 - S[-2, 1, 5, 2]/8 - S[-2, 1, 6, 1]/8 - S[-2, 2, -2, -4]/8 - S[-2, 2, 4, 2]/8 - S[-2, 2, 5, 1]/8 - S[-2, 6, 1, 1]/8 - S[6, -2, 1, 1]/8 + S[-4, -2, -2, 1, 1]/4 + S[-3, -3, -2, 1, 1]/4 + S[-3, 1, -2, -3, 1]/4 + S[-3, 1, -2, -2, 2]/4 + S[-3, 1, 4, 1, 1]/4 + S[-2, -4, -2, 1, 1]/4 + S[-2, 1, -3, -3, 1]/4 + S[-2, 1, -3, -2, 2]/4 + S[-2, 1, 1, -2, -4]/4 + S[-2, 1, 1, 4, 2]/4 + S[-2, 1, 1, 5, 1]/4 + S[-2, 1, 5, 1, 1]/4 + S[-2, 2, -2, -3, 1]/4 + S[-2, 2, -2, -2, 2]/4 + S[-2, 2, 4, 1, 1]/4 - S[-3, 1, -2, -2, 1, 1]/2 - S[-2, 1, -3, -2, 1, 1]/2 - S[-2, 1, 1, -2, -3, 1]/2 - S[-2, 1, 1, -2, -2, 2]/2 - S[-2, 1, 1, 4, 1, 1]/2 - S[-2, 2, -2, -2, 1, 1]/2 + S[-2, 1, 1, -2, -2, 1, 1]),
BS[5, 5] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-7, 3]/32 - S[-4, 6]/32 - S[-3, 7]/32 - S[-2, 8]/32 + S[-8, 1, 1]/16 + S[-7, 1, 2]/16 + S[-7, 2, 1]/16 + S[-4, 3, 3]/16 + S[-4, 4, 2]/16 + S[-4, 5, 1]/16 + S[-3, 1, 6]/16 + S[-3, 4, 3]/16 + S[-3, 5, 2]/16 + S[-3, 6, 1]/16 + S[-2, 1, 7]/16 + S[-2, 2, 6]/16 + S[-2, 5, 3]/16 + S[-2, 6, 2]/16 + S[-2, 7, 1]/16 - S[-7, 1, 1, 1]/8 - S[-4, 3, 1, 2]/8 - S[-4, 3, 2, 1]/8 - S[-4, 4, 1, 1]/8 - S[-3, 1, 3, 3]/8 - S[-3, 1, 4, 2]/8 - S[-3, 1, 5, 1]/8 - S[-3, 4, 1, 2]/8 - S[-3, 4, 2, 1]/8 - S[-3, 5, 1, 1]/8 - S[-2, 1, 1, 6]/8 - S[-2, 1, 4, 3]/8 - S[-2, 1, 5, 2]/8 - S[-2, 1, 6, 1]/8 - S[-2, 2, 3, 3]/8 - S[-2, 2, 4, 2]/8 - S[-2, 2, 5, 1]/8 - S[-2, 5, 1, 2]/8 - S[-2, 5, 2, 1]/8 - S[-2, 6, 1, 1]/8 + S[-4, 3, 1, 1, 1]/4 + S[-3, 1, 3, 1, 2]/4 + S[-3, 1, 3, 2, 1]/4 + S[-3, 1, 4, 1, 1]/4 + S[-3, 4, 1, 1, 1]/4 + S[-2, 1, 1, 3, 3]/4 + S[-2, 1, 1, 4, 2]/4 + S[-2, 1, 1, 5, 1]/4 + S[-2, 1, 4, 1, 2]/4 + S[-2, 1, 4, 2, 1]/4 + S[-2, 1, 5, 1, 1]/4 + S[-2, 2, 3, 1, 2]/4 + S[-2, 2, 3, 2, 1]/4 + S[-2, 2, 4, 1, 1]/4 + S[-2, 5, 1, 1, 1]/4 - S[-3, 1, 3, 1, 1, 1]/2 - S[-2, 1, 1, 3, 1, 2]/2 - S[-2, 1, 1, 3, 2, 1]/2 - S[-2, 1, 1, 4, 1, 1]/2 - S[-2, 1, 4, 1, 1, 1]/2 - S[-2, 2, 3, 1, 1, 1]/2 + S[-2, 1, 1, 3, 1, 1, 1]),
BS[4, 1, 1, 1, 1, 2] -> 128*(S[-10]/64 - S[-3, 7]/32 - S[-2, 8]/32 - S[5, -5]/32 - S[6, -4]/32 - S[7, -3]/32 - S[8, -2]/32 + S[-3, -5, -2]/16 + S[-3, -4, -3]/16 + S[-3, -3, -4]/16 + S[-3, -2, -5]/16 + S[-2, -6, -2]/16 + S[-2, -5, -3]/16 + S[-2, -4, -4]/16 + S[-2, -3, -5]/16 + S[-2, 1, 7]/16 + S[5, 1, -4]/16 + S[5, 2, -3]/16 + S[5, 3, -2]/16 + S[6, 1, -3]/16 + S[6, 2, -2]/16 + S[7, 1, -2]/16 - S[-3, -4, 1, -2]/8 - S[-3, -3, 1, -3]/8 - S[-3, -3, 2, -2]/8 - S[-3, -2, 1, -4]/8 - S[-3, -2, 2, -3]/8 - S[-3, -2, 3, -2]/8 - S[-2, -5, 1, -2]/8 - S[-2, -4, 1, -3]/8 - S[-2, -4, 2, -2]/8 - S[-2, -3, 1, -4]/8 - S[-2, -3, 2, -3]/8 - S[-2, -3, 3, -2]/8 - S[-2, 1, -5, -2]/8 - S[-2, 1, -4, -3]/8 - S[-2, 1, -3, -4]/8 - S[-2, 1, -2, -5]/8 - S[5, 1, 1, -3]/8 - S[5, 1, 2, -2]/8 - S[5, 2, 1, -2]/8 - S[6, 1, 1, -2]/8 + S[-3, -3, 1, 1, -2]/4 + S[-3, -2, 1, 1, -3]/4 + S[-3, -2, 1, 2, -2]/4 + S[-3, -2, 2, 1, -2]/4 + S[-2, -4, 1, 1, -2]/4 + S[-2, -3, 1, 1, -3]/4 + S[-2, -3, 1, 2, -2]/4 + S[-2, -3, 2, 1, -2]/4 + S[-2, 1, -4, 1, -2]/4 + S[-2, 1, -3, 1, -3]/4 + S[-2, 1, -3, 2, -2]/4 + S[-2, 1, -2, 1, -4]/4 + S[-2, 1, -2, 2, -3]/4 + S[-2, 1, -2, 3, -2]/4 + S[5, 1, 1, 1, -2]/4 - S[-3, -2, 1, 1, 1, -2]/2 - S[-2, -3, 1, 1, 1, -2]/2 - S[-2, 1, -3, 1, 1, -2]/2 - S[-2, 1, -2, 1, 1, -3]/2 - S[-2, 1, -2, 1, 2, -2]/2 - S[-2, 1, -2, 2, 1, -2]/2 + S[-2, 1, -2, 1, 1, 1, -2]),
BS[4, 1, 1, 1, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-3, 7]/32 - S[-2, 8]/32 - S[5, -5]/32 - S[6, -4]/32 - S[7, -3]/32 + S[-3, -4, -3]/16 + S[-3, -3, -4]/16 + S[-3, -2, -5]/16 + S[-3, 6, 1]/16 + S[-2, -5, -3]/16 + S[-2, -4, -4]/16 + S[-2, -3, -5]/16 + S[-2, 1, 7]/16 + S[-2, 7, 1]/16 + S[5, -4, 1]/16 + S[5, 1, -4]/16 + S[5, 2, -3]/16 + S[6, -3, 1]/16 + S[6, 1, -3]/16 + S[7, -2, 1]/16 - S[-3, -4, -2, 1]/8 - S[-3, -3, -3, 1]/8 - S[-3, -3, 1, -3]/8 - S[-3, -2, -4, 1]/8 - S[-3, -2, 1, -4]/8 - S[-3, -2, 2, -3]/8 - S[-2, -5, -2, 1]/8 - S[-2, -4, -3, 1]/8 - S[-2, -4, 1, -3]/8 - S[-2, -3, -4, 1]/8 - S[-2, -3, 1, -4]/8 - S[-2, -3, 2, -3]/8 - S[-2, 1, -4, -3]/8 - S[-2, 1, -3, -4]/8 - S[-2, 1, -2, -5]/8 - S[-2, 1, 6, 1]/8 - S[5, 1, -3, 1]/8 - S[5, 1, 1, -3]/8 - S[5, 2, -2, 1]/8 - S[6, 1, -2, 1]/8 + S[-3, -3, 1, -2, 1]/4 + S[-3, -2, 1, -3, 1]/4 + S[-3, -2, 1, 1, -3]/4 + S[-3, -2, 2, -2, 1]/4 + S[-2, -4, 1, -2, 1]/4 + S[-2, -3, 1, -3, 1]/4 + S[-2, -3, 1, 1, -3]/4 + S[-2, -3, 2, -2, 1]/4 + S[-2, 1, -4, -2, 1]/4 + S[-2, 1, -3, -3, 1]/4 + S[-2, 1, -3, 1, -3]/4 + S[-2, 1, -2, -4, 1]/4 + S[-2, 1, -2, 1, -4]/4 + S[-2, 1, -2, 2, -3]/4 + S[5, 1, 1, -2, 1]/4 - S[-3, -2, 1, 1, -2, 1]/2 - S[-2, -3, 1, 1, -2, 1]/2 - S[-2, 1, -3, 1, -2, 1]/2 - S[-2, 1, -2, 1, -3, 1]/2 - S[-2, 1, -2, 1, 1, -3]/2 - S[-2, 1, -2, 2, -2, 1]/2 + S[-2, 1, -2, 1, 1, -2, 1]),
BS[4, 1, 1, 4] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-3, 7]/32 - S[-2, 8]/32 - S[5, -5]/32 - S[6, -4]/32 + S[-8, 1, 1]/16 + S[-3, -3, -4]/16 + S[-3, -2, -5]/16 + S[-3, 5, 2]/16 + S[-3, 6, 1]/16 + S[-2, -4, -4]/16 + S[-2, -3, -5]/16 + S[-2, 1, 7]/16 + S[-2, 6, 2]/16 + S[-2, 7, 1]/16 + S[5, -4, 1]/16 + S[5, -3, 2]/16 + S[5, 1, -4]/16 + S[6, -3, 1]/16 + S[6, -2, 2]/16 - S[-3, -3, -3, 1]/8 - S[-3, -3, -2, 2]/8 - S[-3, -2, -4, 1]/8 - S[-3, -2, -3, 2]/8 - S[-3, -2, 1, -4]/8 - S[-3, 5, 1, 1]/8 - S[-2, -4, -3, 1]/8 - S[-2, -4, -2, 2]/8 - S[-2, -3, -4, 1]/8 - S[-2, -3, -3, 2]/8 - S[-2, -3, 1, -4]/8 - S[-2, 1, -3, -4]/8 - S[-2, 1, -2, -5]/8 - S[-2, 1, 5, 2]/8 - S[-2, 1, 6, 1]/8 - S[-2, 6, 1, 1]/8 - S[5, -3, 1, 1]/8 - S[5, 1, -3, 1]/8 - S[5, 1, -2, 2]/8 - S[6, -2, 1, 1]/8 + S[-3, -3, -2, 1, 1]/4 + S[-3, -2, -3, 1, 1]/4 + S[-3, -2, 1, -3, 1]/4 + S[-3, -2, 1, -2, 2]/4 + S[-2, -4, -2, 1, 1]/4 + S[-2, -3, -3, 1, 1]/4 + S[-2, -3, 1, -3, 1]/4 + S[-2, -3, 1, -2, 2]/4 + S[-2, 1, -3, -3, 1]/4 + S[-2, 1, -3, -2, 2]/4 + S[-2, 1, -2, -4, 1]/4 + S[-2, 1, -2, -3, 2]/4 + S[-2, 1, -2, 1, -4]/4 + S[-2, 1, 5, 1, 1]/4 + S[5, 1, -2, 1, 1]/4 - S[-3, -2, 1, -2, 1, 1]/2 - S[-2, -3, 1, -2, 1, 1]/2 - S[-2, 1, -3, -2, 1, 1]/2 - S[-2, 1, -2, -3, 1, 1]/2 - S[-2, 1, -2, 1, -3, 1]/2 - S[-2, 1, -2, 1, -2, 2]/2 + S[-2, 1, -2, 1, -2, 1, 1]),
BS[4, 1, 5] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-7, 3]/32 - S[-3, 7]/32 - S[-2, 8]/32 - S[5, -5]/32 + S[-8, 1, 1]/16 + S[-7, 1, 2]/16 + S[-7, 2, 1]/16 + S[-3, -2, -5]/16 + S[-3, 4, 3]/16 + S[-3, 5, 2]/16 + S[-3, 6, 1]/16 + S[-2, -3, -5]/16 + S[-2, 1, 7]/16 + S[-2, 5, 3]/16 + S[-2, 6, 2]/16 + S[-2, 7, 1]/16 + S[5, -4, 1]/16 + S[5, -3, 2]/16 + S[5, -2, 3]/16 - S[-7, 1, 1, 1]/8 - S[-3, -2, -4, 1]/8 - S[-3, -2, -3, 2]/8 - S[-3, -2, -2, 3]/8 - S[-3, 4, 1, 2]/8 - S[-3, 4, 2, 1]/8 - S[-3, 5, 1, 1]/8 - S[-2, -3, -4, 1]/8 - S[-2, -3, -3, 2]/8 - S[-2, -3, -2, 3]/8 - S[-2, 1, -2, -5]/8 - S[-2, 1, 4, 3]/8 - S[-2, 1, 5, 2]/8 - S[-2, 1, 6, 1]/8 - S[-2, 5, 1, 2]/8 - S[-2, 5, 2, 1]/8 - S[-2, 6, 1, 1]/8 - S[5, -3, 1, 1]/8 - S[5, -2, 1, 2]/8 - S[5, -2, 2, 1]/8 + S[-3, -2, -3, 1, 1]/4 + S[-3, -2, -2, 1, 2]/4 + S[-3, -2, -2, 2, 1]/4 + S[-3, 4, 1, 1, 1]/4 + S[-2, -3, -3, 1, 1]/4 + S[-2, -3, -2, 1, 2]/4 + S[-2, -3, -2, 2, 1]/4 + S[-2, 1, -2, -4, 1]/4 + S[-2, 1, -2, -3, 2]/4 + S[-2, 1, -2, -2, 3]/4 + S[-2, 1, 4, 1, 2]/4 + S[-2, 1, 4, 2, 1]/4 + S[-2, 1, 5, 1, 1]/4 + S[-2, 5, 1, 1, 1]/4 + S[5, -2, 1, 1, 1]/4 - S[-3, -2, -2, 1, 1, 1]/2 - S[-2, -3, -2, 1, 1, 1]/2 - S[-2, 1, -2, -3, 1, 1]/2 - S[-2, 1, -2, -2, 1, 2]/2 - S[-2, 1, -2, -2, 2, 1]/2 - S[-2, 1, 4, 1, 1, 1]/2 + S[-2, 1, -2, -2, 1, 1, 1]),
BS[4, 6] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-7, 3]/32 - S[-6, 4]/32 - S[-3, 7]/32 - S[-2, 8]/32 + S[-8, 1, 1]/16 + S[-7, 1, 2]/16 + S[-7, 2, 1]/16 + S[-6, 1, 3]/16 + S[-6, 2, 2]/16 + S[-6, 3, 1]/16 + S[-3, 3, 4]/16 + S[-3, 4, 3]/16 + S[-3, 5, 2]/16 + S[-3, 6, 1]/16 + S[-2, 1, 7]/16 + S[-2, 4, 4]/16 + S[-2, 5, 3]/16 + S[-2, 6, 2]/16 + S[-2, 7, 1]/16 - S[-7, 1, 1, 1]/8 - S[-6, 1, 1, 2]/8 - S[-6, 1, 2, 1]/8 - S[-6, 2, 1, 1]/8 - S[-3, 3, 1, 3]/8 - S[-3, 3, 2, 2]/8 - S[-3, 3, 3, 1]/8 - S[-3, 4, 1, 2]/8 - S[-3, 4, 2, 1]/8 - S[-3, 5, 1, 1]/8 - S[-2, 1, 3, 4]/8 - S[-2, 1, 4, 3]/8 - S[-2, 1, 5, 2]/8 - S[-2, 1, 6, 1]/8 - S[-2, 4, 1, 3]/8 - S[-2, 4, 2, 2]/8 - S[-2, 4, 3, 1]/8 - S[-2, 5, 1, 2]/8 - S[-2, 5, 2, 1]/8 - S[-2, 6, 1, 1]/8 + S[-6, 1, 1, 1, 1]/4 + S[-3, 3, 1, 1, 2]/4 + S[-3, 3, 1, 2, 1]/4 + S[-3, 3, 2, 1, 1]/4 + S[-3, 4, 1, 1, 1]/4 + S[-2, 1, 3, 1, 3]/4 + S[-2, 1, 3, 2, 2]/4 + S[-2, 1, 3, 3, 1]/4 + S[-2, 1, 4, 1, 2]/4 + S[-2, 1, 4, 2, 1]/4 + S[-2, 1, 5, 1, 1]/4 + S[-2, 4, 1, 1, 2]/4 + S[-2, 4, 1, 2, 1]/4 + S[-2, 4, 2, 1, 1]/4 + S[-2, 5, 1, 1, 1]/4 - S[-3, 3, 1, 1, 1, 1]/2 - S[-2, 1, 3, 1, 1, 2]/2 - S[-2, 1, 3, 1, 2, 1]/2 - S[-2, 1, 3, 2, 1, 1]/2 - S[-2, 1, 4, 1, 1, 1]/2 - S[-2, 4, 1, 1, 1, 1]/2 + S[-2, 1, 3, 1, 1, 1, 1]),
BS[3, 1, 1, 1, 1, 1, 2] -> 128*(S[-10]/64 - S[-2, 8]/32 - S[4, -6]/32 - S[5, -5]/32 - S[6, -4]/32 - S[7, -3]/32 - S[8, -2]/32 + S[-2, -6, -2]/16 + S[-2, -5, -3]/16 + S[-2, -4, -4]/16 + S[-2, -3, -5]/16 + S[-2, -2, -6]/16 + S[4, 1, -5]/16 + S[4, 2, -4]/16 + S[4, 3, -3]/16 + S[4, 4, -2]/16 + S[5, 1, -4]/16 + S[5, 2, -3]/16 + S[5, 3, -2]/16 + S[6, 1, -3]/16 + S[6, 2, -2]/16 + S[7, 1, -2]/16 - S[-2, -5, 1, -2]/8 - S[-2, -4, 1, -3]/8 - S[-2, -4, 2, -2]/8 - S[-2, -3, 1, -4]/8 - S[-2, -3, 2, -3]/8 - S[-2, -3, 3, -2]/8 - S[-2, -2, 1, -5]/8 - S[-2, -2, 2, -4]/8 - S[-2, -2, 3, -3]/8 - S[-2, -2, 4, -2]/8 - S[4, 1, 1, -4]/8 - S[4, 1, 2, -3]/8 - S[4, 1, 3, -2]/8 - S[4, 2, 1, -3]/8 - S[4, 2, 2, -2]/8 - S[4, 3, 1, -2]/8 - S[5, 1, 1, -3]/8 - S[5, 1, 2, -2]/8 - S[5, 2, 1, -2]/8 - S[6, 1, 1, -2]/8 + S[-2, -4, 1, 1, -2]/4 + S[-2, -3, 1, 1, -3]/4 + S[-2, -3, 1, 2, -2]/4 + S[-2, -3, 2, 1, -2]/4 + S[-2, -2, 1, 1, -4]/4 + S[-2, -2, 1, 2, -3]/4 + S[-2, -2, 1, 3, -2]/4 + S[-2, -2, 2, 1, -3]/4 + S[-2, -2, 2, 2, -2]/4 + S[-2, -2, 3, 1, -2]/4 + S[4, 1, 1, 1, -3]/4 + S[4, 1, 1, 2, -2]/4 + S[4, 1, 2, 1, -2]/4 + S[4, 2, 1, 1, -2]/4 + S[5, 1, 1, 1, -2]/4 - S[-2, -3, 1, 1, 1, -2]/2 - S[-2, -2, 1, 1, 1, -3]/2 - S[-2, -2, 1, 1, 2, -2]/2 - S[-2, -2, 1, 2, 1, -2]/2 - S[-2, -2, 2, 1, 1, -2]/2 - S[4, 1, 1, 1, 1, -2]/2 + S[-2, -2, 1, 1, 1, 1, -2]),
BS[3, 1, 1, 1, 1, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-2, 8]/32 - S[4, -6]/32 - S[5, -5]/32 - S[6, -4]/32 - S[7, -3]/32 + S[-2, -5, -3]/16 + S[-2, -4, -4]/16 + S[-2, -3, -5]/16 + S[-2, -2, -6]/16 + S[-2, 7, 1]/16 + S[4, -5, 1]/16 + S[4, 1, -5]/16 + S[4, 2, -4]/16 + S[4, 3, -3]/16 + S[5, -4, 1]/16 + S[5, 1, -4]/16 + S[5, 2, -3]/16 + S[6, -3, 1]/16 + S[6, 1, -3]/16 + S[7, -2, 1]/16 - S[-2, -5, -2, 1]/8 - S[-2, -4, -3, 1]/8 - S[-2, -4, 1, -3]/8 - S[-2, -3, -4, 1]/8 - S[-2, -3, 1, -4]/8 - S[-2, -3, 2, -3]/8 - S[-2, -2, -5, 1]/8 - S[-2, -2, 1, -5]/8 - S[-2, -2, 2, -4]/8 - S[-2, -2, 3, -3]/8 - S[4, 1, -4, 1]/8 - S[4, 1, 1, -4]/8 - S[4, 1, 2, -3]/8 - S[4, 2, -3, 1]/8 - S[4, 2, 1, -3]/8 - S[4, 3, -2, 1]/8 - S[5, 1, -3, 1]/8 - S[5, 1, 1, -3]/8 - S[5, 2, -2, 1]/8 - S[6, 1, -2, 1]/8 + S[-2, -4, 1, -2, 1]/4 + S[-2, -3, 1, -3, 1]/4 + S[-2, -3, 1, 1, -3]/4 + S[-2, -3, 2, -2, 1]/4 + S[-2, -2, 1, -4, 1]/4 + S[-2, -2, 1, 1, -4]/4 + S[-2, -2, 1, 2, -3]/4 + S[-2, -2, 2, -3, 1]/4 + S[-2, -2, 2, 1, -3]/4 + S[-2, -2, 3, -2, 1]/4 + S[4, 1, 1, -3, 1]/4 + S[4, 1, 1, 1, -3]/4 + S[4, 1, 2, -2, 1]/4 + S[4, 2, 1, -2, 1]/4 + S[5, 1, 1, -2, 1]/4 - S[-2, -3, 1, 1, -2, 1]/2 - S[-2, -2, 1, 1, -3, 1]/2 - S[-2, -2, 1, 1, 1, -3]/2 - S[-2, -2, 1, 2, -2, 1]/2 - S[-2, -2, 2, 1, -2, 1]/2 - S[4, 1, 1, 1, -2, 1]/2 + S[-2, -2, 1, 1, 1, -2, 1]),
BS[3, 1, 1, 1, 4] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-2, 8]/32 - S[4, -6]/32 - S[5, -5]/32 - S[6, -4]/32 + S[-8, 1, 1]/16 + S[-2, -4, -4]/16 + S[-2, -3, -5]/16 + S[-2, -2, -6]/16 + S[-2, 6, 2]/16 + S[-2, 7, 1]/16 + S[4, -5, 1]/16 + S[4, -4, 2]/16 + S[4, 1, -5]/16 + S[4, 2, -4]/16 + S[5, -4, 1]/16 + S[5, -3, 2]/16 + S[5, 1, -4]/16 + S[6, -3, 1]/16 + S[6, -2, 2]/16 - S[-2, -4, -3, 1]/8 - S[-2, -4, -2, 2]/8 - S[-2, -3, -4, 1]/8 - S[-2, -3, -3, 2]/8 - S[-2, -3, 1, -4]/8 - S[-2, -2, -5, 1]/8 - S[-2, -2, -4, 2]/8 - S[-2, -2, 1, -5]/8 - S[-2, -2, 2, -4]/8 - S[-2, 6, 1, 1]/8 - S[4, -4, 1, 1]/8 - S[4, 1, -4, 1]/8 - S[4, 1, -3, 2]/8 - S[4, 1, 1, -4]/8 - S[4, 2, -3, 1]/8 - S[4, 2, -2, 2]/8 - S[5, -3, 1, 1]/8 - S[5, 1, -3, 1]/8 - S[5, 1, -2, 2]/8 - S[6, -2, 1, 1]/8 + S[-2, -4, -2, 1, 1]/4 + S[-2, -3, -3, 1, 1]/4 + S[-2, -3, 1, -3, 1]/4 + S[-2, -3, 1, -2, 2]/4 + S[-2, -2, -4, 1, 1]/4 + S[-2, -2, 1, -4, 1]/4 + S[-2, -2, 1, -3, 2]/4 + S[-2, -2, 1, 1, -4]/4 + S[-2, -2, 2, -3, 1]/4 + S[-2, -2, 2, -2, 2]/4 + S[4, 1, -3, 1, 1]/4 + S[4, 1, 1, -3, 1]/4 + S[4, 1, 1, -2, 2]/4 + S[4, 2, -2, 1, 1]/4 + S[5, 1, -2, 1, 1]/4 - S[-2, -3, 1, -2, 1, 1]/2 - S[-2, -2, 1, -3, 1, 1]/2 - S[-2, -2, 1, 1, -3, 1]/2 - S[-2, -2, 1, 1, -2, 2]/2 - S[-2, -2, 2, -2, 1, 1]/2 - S[4, 1, 1, -2, 1, 1]/2 + S[-2, -2, 1, 1, -2, 1, 1]),
BS[3, 1, 1, 5] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-7, 3]/32 - S[-2, 8]/32 - S[4, -6]/32 - S[5, -5]/32 + S[-8, 1, 1]/16 + S[-7, 1, 2]/16 + S[-7, 2, 1]/16 + S[-2, -3, -5]/16 + S[-2, -2, -6]/16 + S[-2, 5, 3]/16 + S[-2, 6, 2]/16 + S[-2, 7, 1]/16 + S[4, -5, 1]/16 + S[4, -4, 2]/16 + S[4, -3, 3]/16 + S[4, 1, -5]/16 + S[5, -4, 1]/16 + S[5, -3, 2]/16 + S[5, -2, 3]/16 - S[-7, 1, 1, 1]/8 - S[-2, -3, -4, 1]/8 - S[-2, -3, -3, 2]/8 - S[-2, -3, -2, 3]/8 - S[-2, -2, -5, 1]/8 - S[-2, -2, -4, 2]/8 - S[-2, -2, -3, 3]/8 - S[-2, -2, 1, -5]/8 - S[-2, 5, 1, 2]/8 - S[-2, 5, 2, 1]/8 - S[-2, 6, 1, 1]/8 - S[4, -4, 1, 1]/8 - S[4, -3, 1, 2]/8 - S[4, -3, 2, 1]/8 - S[4, 1, -4, 1]/8 - S[4, 1, -3, 2]/8 - S[4, 1, -2, 3]/8 - S[5, -3, 1, 1]/8 - S[5, -2, 1, 2]/8 - S[5, -2, 2, 1]/8 + S[-2, -3, -3, 1, 1]/4 + S[-2, -3, -2, 1, 2]/4 + S[-2, -3, -2, 2, 1]/4 + S[-2, -2, -4, 1, 1]/4 + S[-2, -2, -3, 1, 2]/4 + S[-2, -2, -3, 2, 1]/4 + S[-2, -2, 1, -4, 1]/4 + S[-2, -2, 1, -3, 2]/4 + S[-2, -2, 1, -2, 3]/4 + S[-2, 5, 1, 1, 1]/4 + S[4, -3, 1, 1, 1]/4 + S[4, 1, -3, 1, 1]/4 + S[4, 1, -2, 1, 2]/4 + S[4, 1, -2, 2, 1]/4 + S[5, -2, 1, 1, 1]/4 - S[-2, -3, -2, 1, 1, 1]/2 - S[-2, -2, -3, 1, 1, 1]/2 - S[-2, -2, 1, -3, 1, 1]/2 - S[-2, -2, 1, -2, 1, 2]/2 - S[-2, -2, 1, -2, 2, 1]/2 - S[4, 1, -2, 1, 1, 1]/2 + S[-2, -2, 1, -2, 1, 1, 1]),
BS[3, 1, 6] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-7, 3]/32 - S[-6, 4]/32 - S[-2, 8]/32 - S[4, -6]/32 + S[-8, 1, 1]/16 + S[-7, 1, 2]/16 + S[-7, 2, 1]/16 + S[-6, 1, 3]/16 + S[-6, 2, 2]/16 + S[-6, 3, 1]/16 + S[-2, -2, -6]/16 + S[-2, 4, 4]/16 + S[-2, 5, 3]/16 + S[-2, 6, 2]/16 + S[-2, 7, 1]/16 + S[4, -5, 1]/16 + S[4, -4, 2]/16 + S[4, -3, 3]/16 + S[4, -2, 4]/16 - S[-7, 1, 1, 1]/8 - S[-6, 1, 1, 2]/8 - S[-6, 1, 2, 1]/8 - S[-6, 2, 1, 1]/8 - S[-2, -2, -5, 1]/8 - S[-2, -2, -4, 2]/8 - S[-2, -2, -3, 3]/8 - S[-2, -2, -2, 4]/8 - S[-2, 4, 1, 3]/8 - S[-2, 4, 2, 2]/8 - S[-2, 4, 3, 1]/8 - S[-2, 5, 1, 2]/8 - S[-2, 5, 2, 1]/8 - S[-2, 6, 1, 1]/8 - S[4, -4, 1, 1]/8 - S[4, -3, 1, 2]/8 - S[4, -3, 2, 1]/8 - S[4, -2, 1, 3]/8 - S[4, -2, 2, 2]/8 - S[4, -2, 3, 1]/8 + S[-6, 1, 1, 1, 1]/4 + S[-2, -2, -4, 1, 1]/4 + S[-2, -2, -3, 1, 2]/4 + S[-2, -2, -3, 2, 1]/4 + S[-2, -2, -2, 1, 3]/4 + S[-2, -2, -2, 2, 2]/4 + S[-2, -2, -2, 3, 1]/4 + S[-2, 4, 1, 1, 2]/4 + S[-2, 4, 1, 2, 1]/4 + S[-2, 4, 2, 1, 1]/4 + S[-2, 5, 1, 1, 1]/4 + S[4, -3, 1, 1, 1]/4 + S[4, -2, 1, 1, 2]/4 + S[4, -2, 1, 2, 1]/4 + S[4, -2, 2, 1, 1]/4 - S[-2, -2, -3, 1, 1, 1]/2 - S[-2, -2, -2, 1, 1, 2]/2 - S[-2, -2, -2, 1, 2, 1]/2 - S[-2, -2, -2, 2, 1, 1]/2 - S[-2, 4, 1, 1, 1, 1]/2 - S[4, -2, 1, 1, 1, 1]/2 + S[-2, -2, -2, 1, 1, 1, 1]),
BS[3, 7] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-7, 3]/32 - S[-6, 4]/32 - S[-5, 5]/32 - S[-2, 8]/32 + S[-8, 1, 1]/16 + S[-7, 1, 2]/16 + S[-7, 2, 1]/16 + S[-6, 1, 3]/16 + S[-6, 2, 2]/16 + S[-6, 3, 1]/16 + S[-5, 1, 4]/16 + S[-5, 2, 3]/16 + S[-5, 3, 2]/16 + S[-5, 4, 1]/16 + S[-2, 3, 5]/16 + S[-2, 4, 4]/16 + S[-2, 5, 3]/16 + S[-2, 6, 2]/16 + S[-2, 7, 1]/16 - S[-7, 1, 1, 1]/8 - S[-6, 1, 1, 2]/8 - S[-6, 1, 2, 1]/8 - S[-6, 2, 1, 1]/8 - S[-5, 1, 1, 3]/8 - S[-5, 1, 2, 2]/8 - S[-5, 1, 3, 1]/8 - S[-5, 2, 1, 2]/8 - S[-5, 2, 2, 1]/8 - S[-5, 3, 1, 1]/8 - S[-2, 3, 1, 4]/8 - S[-2, 3, 2, 3]/8 - S[-2, 3, 3, 2]/8 - S[-2, 3, 4, 1]/8 - S[-2, 4, 1, 3]/8 - S[-2, 4, 2, 2]/8 - S[-2, 4, 3, 1]/8 - S[-2, 5, 1, 2]/8 - S[-2, 5, 2, 1]/8 - S[-2, 6, 1, 1]/8 + S[-6, 1, 1, 1, 1]/4 + S[-5, 1, 1, 1, 2]/4 + S[-5, 1, 1, 2, 1]/4 + S[-5, 1, 2, 1, 1]/4 + S[-5, 2, 1, 1, 1]/4 + S[-2, 3, 1, 1, 3]/4 + S[-2, 3, 1, 2, 2]/4 + S[-2, 3, 1, 3, 1]/4 + S[-2, 3, 2, 1, 2]/4 + S[-2, 3, 2, 2, 1]/4 + S[-2, 3, 3, 1, 1]/4 + S[-2, 4, 1, 1, 2]/4 + S[-2, 4, 1, 2, 1]/4 + S[-2, 4, 2, 1, 1]/4 + S[-2, 5, 1, 1, 1]/4 - S[-5, 1, 1, 1, 1, 1]/2 - S[-2, 3, 1, 1, 1, 2]/2 - S[-2, 3, 1, 1, 2, 1]/2 - S[-2, 3, 1, 2, 1, 1]/2 - S[-2, 3, 2, 1, 1, 1]/2 - S[-2, 4, 1, 1, 1, 1]/2 + S[-2, 3, 1, 1, 1, 1, 1]),
BS[2, 1, 1, 1, 1, 1, 1, 2] -> 128*(S[-10]/64 - S[3, -7]/32 - S[4, -6]/32 - S[5, -5]/32 - S[6, -4]/32 - S[7, -3]/32 - S[8, -2]/32 + S[3, 1, -6]/16 + S[3, 2, -5]/16 + S[3, 3, -4]/16 + S[3, 4, -3]/16 + S[3, 5, -2]/16 + S[4, 1, -5]/16 + S[4, 2, -4]/16 + S[4, 3, -3]/16 + S[4, 4, -2]/16 + S[5, 1, -4]/16 + S[5, 2, -3]/16 + S[5, 3, -2]/16 + S[6, 1, -3]/16 + S[6, 2, -2]/16 + S[7, 1, -2]/16 - S[3, 1, 1, -5]/8 - S[3, 1, 2, -4]/8 - S[3, 1, 3, -3]/8 - S[3, 1, 4, -2]/8 - S[3, 2, 1, -4]/8 - S[3, 2, 2, -3]/8 - S[3, 2, 3, -2]/8 - S[3, 3, 1, -3]/8 - S[3, 3, 2, -2]/8 - S[3, 4, 1, -2]/8 - S[4, 1, 1, -4]/8 - S[4, 1, 2, -3]/8 - S[4, 1, 3, -2]/8 - S[4, 2, 1, -3]/8 - S[4, 2, 2, -2]/8 - S[4, 3, 1, -2]/8 - S[5, 1, 1, -3]/8 - S[5, 1, 2, -2]/8 - S[5, 2, 1, -2]/8 - S[6, 1, 1, -2]/8 + S[3, 1, 1, 1, -4]/4 + S[3, 1, 1, 2, -3]/4 + S[3, 1, 1, 3, -2]/4 + S[3, 1, 2, 1, -3]/4 + S[3, 1, 2, 2, -2]/4 + S[3, 1, 3, 1, -2]/4 + S[3, 2, 1, 1, -3]/4 + S[3, 2, 1, 2, -2]/4 + S[3, 2, 2, 1, -2]/4 + S[3, 3, 1, 1, -2]/4 + S[4, 1, 1, 1, -3]/4 + S[4, 1, 1, 2, -2]/4 + S[4, 1, 2, 1, -2]/4 + S[4, 2, 1, 1, -2]/4 + S[5, 1, 1, 1, -2]/4 - S[3, 1, 1, 1, 1, -3]/2 - S[3, 1, 1, 1, 2, -2]/2 - S[3, 1, 1, 2, 1, -2]/2 - S[3, 1, 2, 1, 1, -2]/2 - S[3, 2, 1, 1, 1, -2]/2 - S[4, 1, 1, 1, 1, -2]/2 + S[3, 1, 1, 1, 1, 1, -2]),
BS[2, 1, 1, 1, 1, 1, 3] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[3, -7]/32 - S[4, -6]/32 - S[5, -5]/32 - S[6, -4]/32 - S[7, -3]/32 + S[3, -6, 1]/16 + S[3, 1, -6]/16 + S[3, 2, -5]/16 + S[3, 3, -4]/16 + S[3, 4, -3]/16 + S[4, -5, 1]/16 + S[4, 1, -5]/16 + S[4, 2, -4]/16 + S[4, 3, -3]/16 + S[5, -4, 1]/16 + S[5, 1, -4]/16 + S[5, 2, -3]/16 + S[6, -3, 1]/16 + S[6, 1, -3]/16 + S[7, -2, 1]/16 - S[3, 1, -5, 1]/8 - S[3, 1, 1, -5]/8 - S[3, 1, 2, -4]/8 - S[3, 1, 3, -3]/8 - S[3, 2, -4, 1]/8 - S[3, 2, 1, -4]/8 - S[3, 2, 2, -3]/8 - S[3, 3, -3, 1]/8 - S[3, 3, 1, -3]/8 - S[3, 4, -2, 1]/8 - S[4, 1, -4, 1]/8 - S[4, 1, 1, -4]/8 - S[4, 1, 2, -3]/8 - S[4, 2, -3, 1]/8 - S[4, 2, 1, -3]/8 - S[4, 3, -2, 1]/8 - S[5, 1, -3, 1]/8 - S[5, 1, 1, -3]/8 - S[5, 2, -2, 1]/8 - S[6, 1, -2, 1]/8 + S[3, 1, 1, -4, 1]/4 + S[3, 1, 1, 1, -4]/4 + S[3, 1, 1, 2, -3]/4 + S[3, 1, 2, -3, 1]/4 + S[3, 1, 2, 1, -3]/4 + S[3, 1, 3, -2, 1]/4 + S[3, 2, 1, -3, 1]/4 + S[3, 2, 1, 1, -3]/4 + S[3, 2, 2, -2, 1]/4 + S[3, 3, 1, -2, 1]/4 + S[4, 1, 1, -3, 1]/4 + S[4, 1, 1, 1, -3]/4 + S[4, 1, 2, -2, 1]/4 + S[4, 2, 1, -2, 1]/4 + S[5, 1, 1, -2, 1]/4 - S[3, 1, 1, 1, -3, 1]/2 - S[3, 1, 1, 1, 1, -3]/2 - S[3, 1, 1, 2, -2, 1]/2 - S[3, 1, 2, 1, -2, 1]/2 - S[3, 2, 1, 1, -2, 1]/2 - S[4, 1, 1, 1, -2, 1]/2 + S[3, 1, 1, 1, 1, -2, 1]),
BS[2, 1, 1, 1, 1, 4] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[3, -7]/32 - S[4, -6]/32 - S[5, -5]/32 - S[6, -4]/32 + S[-8, 1, 1]/16 + S[3, -6, 1]/16 + S[3, -5, 2]/16 + S[3, 1, -6]/16 + S[3, 2, -5]/16 + S[3, 3, -4]/16 + S[4, -5, 1]/16 + S[4, -4, 2]/16 + S[4, 1, -5]/16 + S[4, 2, -4]/16 + S[5, -4, 1]/16 + S[5, -3, 2]/16 + S[5, 1, -4]/16 + S[6, -3, 1]/16 + S[6, -2, 2]/16 - S[3, -5, 1, 1]/8 - S[3, 1, -5, 1]/8 - S[3, 1, -4, 2]/8 - S[3, 1, 1, -5]/8 - S[3, 1, 2, -4]/8 - S[3, 2, -4, 1]/8 - S[3, 2, -3, 2]/8 - S[3, 2, 1, -4]/8 - S[3, 3, -3, 1]/8 - S[3, 3, -2, 2]/8 - S[4, -4, 1, 1]/8 - S[4, 1, -4, 1]/8 - S[4, 1, -3, 2]/8 - S[4, 1, 1, -4]/8 - S[4, 2, -3, 1]/8 - S[4, 2, -2, 2]/8 - S[5, -3, 1, 1]/8 - S[5, 1, -3, 1]/8 - S[5, 1, -2, 2]/8 - S[6, -2, 1, 1]/8 + S[3, 1, -4, 1, 1]/4 + S[3, 1, 1, -4, 1]/4 + S[3, 1, 1, -3, 2]/4 + S[3, 1, 1, 1, -4]/4 + S[3, 1, 2, -3, 1]/4 + S[3, 1, 2, -2, 2]/4 + S[3, 2, -3, 1, 1]/4 + S[3, 2, 1, -3, 1]/4 + S[3, 2, 1, -2, 2]/4 + S[3, 3, -2, 1, 1]/4 + S[4, 1, -3, 1, 1]/4 + S[4, 1, 1, -3, 1]/4 + S[4, 1, 1, -2, 2]/4 + S[4, 2, -2, 1, 1]/4 + S[5, 1, -2, 1, 1]/4 - S[3, 1, 1, -3, 1, 1]/2 - S[3, 1, 1, 1, -3, 1]/2 - S[3, 1, 1, 1, -2, 2]/2 - S[3, 1, 2, -2, 1, 1]/2 - S[3, 2, 1, -2, 1, 1]/2 - S[4, 1, 1, -2, 1, 1]/2 + S[3, 1, 1, 1, -2, 1, 1]),
BS[2, 1, 1, 1, 5] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-7, 3]/32 - S[3, -7]/32 - S[4, -6]/32 - S[5, -5]/32 + S[-8, 1, 1]/16 + S[-7, 1, 2]/16 + S[-7, 2, 1]/16 + S[3, -6, 1]/16 + S[3, -5, 2]/16 + S[3, -4, 3]/16 + S[3, 1, -6]/16 + S[3, 2, -5]/16 + S[4, -5, 1]/16 + S[4, -4, 2]/16 + S[4, -3, 3]/16 + S[4, 1, -5]/16 + S[5, -4, 1]/16 + S[5, -3, 2]/16 + S[5, -2, 3]/16 - S[-7, 1, 1, 1]/8 - S[3, -5, 1, 1]/8 - S[3, -4, 1, 2]/8 - S[3, -4, 2, 1]/8 - S[3, 1, -5, 1]/8 - S[3, 1, -4, 2]/8 - S[3, 1, -3, 3]/8 - S[3, 1, 1, -5]/8 - S[3, 2, -4, 1]/8 - S[3, 2, -3, 2]/8 - S[3, 2, -2, 3]/8 - S[4, -4, 1, 1]/8 - S[4, -3, 1, 2]/8 - S[4, -3, 2, 1]/8 - S[4, 1, -4, 1]/8 - S[4, 1, -3, 2]/8 - S[4, 1, -2, 3]/8 - S[5, -3, 1, 1]/8 - S[5, -2, 1, 2]/8 - S[5, -2, 2, 1]/8 + S[3, -4, 1, 1, 1]/4 + S[3, 1, -4, 1, 1]/4 + S[3, 1, -3, 1, 2]/4 + S[3, 1, -3, 2, 1]/4 + S[3, 1, 1, -4, 1]/4 + S[3, 1, 1, -3, 2]/4 + S[3, 1, 1, -2, 3]/4 + S[3, 2, -3, 1, 1]/4 + S[3, 2, -2, 1, 2]/4 + S[3, 2, -2, 2, 1]/4 + S[4, -3, 1, 1, 1]/4 + S[4, 1, -3, 1, 1]/4 + S[4, 1, -2, 1, 2]/4 + S[4, 1, -2, 2, 1]/4 + S[5, -2, 1, 1, 1]/4 - S[3, 1, -3, 1, 1, 1]/2 - S[3, 1, 1, -3, 1, 1]/2 - S[3, 1, 1, -2, 1, 2]/2 - S[3, 1, 1, -2, 2, 1]/2 - S[3, 2, -2, 1, 1, 1]/2 - S[4, 1, -2, 1, 1, 1]/2 + S[3, 1, 1, -2, 1, 1, 1]),
BS[2, 1, 1, 6] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-7, 3]/32 - S[-6, 4]/32 - S[3, -7]/32 - S[4, -6]/32 + S[-8, 1, 1]/16 + S[-7, 1, 2]/16 + S[-7, 2, 1]/16 + S[-6, 1, 3]/16 + S[-6, 2, 2]/16 + S[-6, 3, 1]/16 + S[3, -6, 1]/16 + S[3, -5, 2]/16 + S[3, -4, 3]/16 + S[3, -3, 4]/16 + S[3, 1, -6]/16 + S[4, -5, 1]/16 + S[4, -4, 2]/16 + S[4, -3, 3]/16 + S[4, -2, 4]/16 - S[-7, 1, 1, 1]/8 - S[-6, 1, 1, 2]/8 - S[-6, 1, 2, 1]/8 - S[-6, 2, 1, 1]/8 - S[3, -5, 1, 1]/8 - S[3, -4, 1, 2]/8 - S[3, -4, 2, 1]/8 - S[3, -3, 1, 3]/8 - S[3, -3, 2, 2]/8 - S[3, -3, 3, 1]/8 - S[3, 1, -5, 1]/8 - S[3, 1, -4, 2]/8 - S[3, 1, -3, 3]/8 - S[3, 1, -2, 4]/8 - S[4, -4, 1, 1]/8 - S[4, -3, 1, 2]/8 - S[4, -3, 2, 1]/8 - S[4, -2, 1, 3]/8 - S[4, -2, 2, 2]/8 - S[4, -2, 3, 1]/8 + S[-6, 1, 1, 1, 1]/4 + S[3, -4, 1, 1, 1]/4 + S[3, -3, 1, 1, 2]/4 + S[3, -3, 1, 2, 1]/4 + S[3, -3, 2, 1, 1]/4 + S[3, 1, -4, 1, 1]/4 + S[3, 1, -3, 1, 2]/4 + S[3, 1, -3, 2, 1]/4 + S[3, 1, -2, 1, 3]/4 + S[3, 1, -2, 2, 2]/4 + S[3, 1, -2, 3, 1]/4 + S[4, -3, 1, 1, 1]/4 + S[4, -2, 1, 1, 2]/4 + S[4, -2, 1, 2, 1]/4 + S[4, -2, 2, 1, 1]/4 - S[3, -3, 1, 1, 1, 1]/2 - S[3, 1, -3, 1, 1, 1]/2 - S[3, 1, -2, 1, 1, 2]/2 - S[3, 1, -2, 1, 2, 1]/2 - S[3, 1, -2, 2, 1, 1]/2 - S[4, -2, 1, 1, 1, 1]/2 + S[3, 1, -2, 1, 1, 1, 1]),
BS[2, 1, 7] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-7, 3]/32 - S[-6, 4]/32 - S[-5, 5]/32 - S[3, -7]/32 + S[-8, 1, 1]/16 + S[-7, 1, 2]/16 + S[-7, 2, 1]/16 + S[-6, 1, 3]/16 + S[-6, 2, 2]/16 + S[-6, 3, 1]/16 + S[-5, 1, 4]/16 + S[-5, 2, 3]/16 + S[-5, 3, 2]/16 + S[-5, 4, 1]/16 + S[3, -6, 1]/16 + S[3, -5, 2]/16 + S[3, -4, 3]/16 + S[3, -3, 4]/16 + S[3, -2, 5]/16 - S[-7, 1, 1, 1]/8 - S[-6, 1, 1, 2]/8 - S[-6, 1, 2, 1]/8 - S[-6, 2, 1, 1]/8 - S[-5, 1, 1, 3]/8 - S[-5, 1, 2, 2]/8 - S[-5, 1, 3, 1]/8 - S[-5, 2, 1, 2]/8 - S[-5, 2, 2, 1]/8 - S[-5, 3, 1, 1]/8 - S[3, -5, 1, 1]/8 - S[3, -4, 1, 2]/8 - S[3, -4, 2, 1]/8 - S[3, -3, 1, 3]/8 - S[3, -3, 2, 2]/8 - S[3, -3, 3, 1]/8 - S[3, -2, 1, 4]/8 - S[3, -2, 2, 3]/8 - S[3, -2, 3, 2]/8 - S[3, -2, 4, 1]/8 + S[-6, 1, 1, 1, 1]/4 + S[-5, 1, 1, 1, 2]/4 + S[-5, 1, 1, 2, 1]/4 + S[-5, 1, 2, 1, 1]/4 + S[-5, 2, 1, 1, 1]/4 + S[3, -4, 1, 1, 1]/4 + S[3, -3, 1, 1, 2]/4 + S[3, -3, 1, 2, 1]/4 + S[3, -3, 2, 1, 1]/4 + S[3, -2, 1, 1, 3]/4 + S[3, -2, 1, 2, 2]/4 + S[3, -2, 1, 3, 1]/4 + S[3, -2, 2, 1, 2]/4 + S[3, -2, 2, 2, 1]/4 + S[3, -2, 3, 1, 1]/4 - S[-5, 1, 1, 1, 1, 1]/2 - S[3, -3, 1, 1, 1, 1]/2 - S[3, -2, 1, 1, 1, 2]/2 - S[3, -2, 1, 1, 2, 1]/2 - S[3, -2, 1, 2, 1, 1]/2 - S[3, -2, 2, 1, 1, 1]/2 + S[3, -2, 1, 1, 1, 1, 1]),
BS[2, 8] -> 128*(S[-10]/64 - S[-9, 1]/32 - S[-8, 2]/32 - S[-7, 3]/32 - S[-6, 4]/32 - S[-5, 5]/32 - S[-4, 6]/32 + S[-8, 1, 1]/16 + S[-7, 1, 2]/16 + S[-7, 2, 1]/16 + S[-6, 1, 3]/16 + S[-6, 2, 2]/16 + S[-6, 3, 1]/16 + S[-5, 1, 4]/16 + S[-5, 2, 3]/16 + S[-5, 3, 2]/16 + S[-5, 4, 1]/16 + S[-4, 1, 5]/16 + S[-4, 2, 4]/16 + S[-4, 3, 3]/16 + S[-4, 4, 2]/16 + S[-4, 5, 1]/16 - S[-7, 1, 1, 1]/8 - S[-6, 1, 1, 2]/8 - S[-6, 1, 2, 1]/8 - S[-6, 2, 1, 1]/8 - S[-5, 1, 1, 3]/8 - S[-5, 1, 2, 2]/8 - S[-5, 1, 3, 1]/8 - S[-5, 2, 1, 2]/8 - S[-5, 2, 2, 1]/8 - S[-5, 3, 1, 1]/8 - S[-4, 1, 1, 4]/8 - S[-4, 1, 2, 3]/8 - S[-4, 1, 3, 2]/8 - S[-4, 1, 4, 1]/8 - S[-4, 2, 1, 3]/8 - S[-4, 2, 2, 2]/8 - S[-4, 2, 3, 1]/8 - S[-4, 3, 1, 2]/8 - S[-4, 3, 2, 1]/8 - S[-4, 4, 1, 1]/8 + S[-6, 1, 1, 1, 1]/4 + S[-5, 1, 1, 1, 2]/4 + S[-5, 1, 1, 2, 1]/4 + S[-5, 1, 2, 1, 1]/4 + S[-5, 2, 1, 1, 1]/4 + S[-4, 1, 1, 1, 3]/4 + S[-4, 1, 1, 2, 2]/4 + S[-4, 1, 1, 3, 1]/4 + S[-4, 1, 2, 1, 2]/4 + S[-4, 1, 2, 2, 1]/4 + S[-4, 1, 3, 1, 1]/4 + S[-4, 2, 1, 1, 2]/4 + S[-4, 2, 1, 2, 1]/4 + S[-4, 2, 2, 1, 1]/4 + S[-4, 3, 1, 1, 1]/4 - S[-5, 1, 1, 1, 1, 1]/2 - S[-4, 1, 1, 1, 1, 2]/2 - S[-4, 1, 1, 1, 2, 1]/2 - S[-4, 1, 1, 2, 1, 1]/2 - S[-4, 1, 2, 1, 1, 1]/2 - S[-4, 2, 1, 1, 1, 1]/2 + S[-4, 1, 1, 1, 1, 1, 1]),
BS[1, 1, 1, 1, 1, 1, 1, 2, 1] -> -256*(-S[10]/128 + S[1, 9]/64 + S[2, 8]/64 + S[3, 7]/64 + S[4, 6]/64 + S[5, 5]/64 + S[6, 4]/64 + S[7, 3]/64 - S[1, 1, 8]/32 - S[1, 2, 7]/32 - S[1, 3, 6]/32 - S[1, 4, 5]/32 - S[1, 5, 4]/32 - S[1, 6, 3]/32 - S[2, 1, 7]/32 - S[2, 2, 6]/32 - S[2, 3, 5]/32 - S[2, 4, 4]/32 - S[2, 5, 3]/32 - S[3, 1, 6]/32 - S[3, 2, 5]/32 - S[3, 3, 4]/32 - S[3, 4, 3]/32 - S[4, 1, 5]/32 - S[4, 2, 4]/32 - S[4, 3, 3]/32 - S[5, 1, 4]/32 - S[5, 2, 3]/32 - S[6, 1, 3]/32 + S[1, 1, 1, 7]/16 + S[1, 1, 2, 6]/16 + S[1, 1, 3, 5]/16 + S[1, 1, 4, 4]/16 + S[1, 1, 5, 3]/16 + S[1, 2, 1, 6]/16 + S[1, 2, 2, 5]/16 + S[1, 2, 3, 4]/16 + S[1, 2, 4, 3]/16 + S[1, 3, 1, 5]/16 + S[1, 3, 2, 4]/16 + S[1, 3, 3, 3]/16 + S[1, 4, 1, 4]/16 + S[1, 4, 2, 3]/16 + S[1, 5, 1, 3]/16 + S[2, 1, 1, 6]/16 + S[2, 1, 2, 5]/16 + S[2, 1, 3, 4]/16 + S[2, 1, 4, 3]/16 + S[2, 2, 1, 5]/16 + S[2, 2, 2, 4]/16 + S[2, 2, 3, 3]/16 + S[2, 3, 1, 4]/16 + S[2, 3, 2, 3]/16 + S[2, 4, 1, 3]/16 + S[3, 1, 1, 5]/16 + S[3, 1, 2, 4]/16 + S[3, 1, 3, 3]/16 + S[3, 2, 1, 4]/16 + S[3, 2, 2, 3]/16 + S[3, 3, 1, 3]/16 + S[4, 1, 1, 4]/16 + S[4, 1, 2, 3]/16 + S[4, 2, 1, 3]/16 + S[5, 1, 1, 3]/16 - S[1, 1, 1, 1, 6]/8 - S[1, 1, 1, 2, 5]/8 - S[1, 1, 1, 3, 4]/8 - S[1, 1, 1, 4, 3]/8 - S[1, 1, 2, 1, 5]/8 - S[1, 1, 2, 2, 4]/8 - S[1, 1, 2, 3, 3]/8 - S[1, 1, 3, 1, 4]/8 - S[1, 1, 3, 2, 3]/8 - S[1, 1, 4, 1, 3]/8 - S[1, 2, 1, 1, 5]/8 - S[1, 2, 1, 2, 4]/8 - S[1, 2, 1, 3, 3]/8 - S[1, 2, 2, 1, 4]/8 - S[1, 2, 2, 2, 3]/8 - S[1, 2, 3, 1, 3]/8 - S[1, 3, 1, 1, 4]/8 - S[1, 3, 1, 2, 3]/8 - S[1, 3, 2, 1, 3]/8 - S[1, 4, 1, 1, 3]/8 - S[2, 1, 1, 1, 5]/8 - S[2, 1, 1, 2, 4]/8 - S[2, 1, 1, 3, 3]/8 - S[2, 1, 2, 1, 4]/8 - S[2, 1, 2, 2, 3]/8 - S[2, 1, 3, 1, 3]/8 - S[2, 2, 1, 1, 4]/8 - S[2, 2, 1, 2, 3]/8 - S[2, 2, 2, 1, 3]/8 - S[2, 3, 1, 1, 3]/8 - S[3, 1, 1, 1, 4]/8 - S[3, 1, 1, 2, 3]/8 - S[3, 1, 2, 1, 3]/8 - S[3, 2, 1, 1, 3]/8 - S[4, 1, 1, 1, 3]/8 + S[1, 1, 1, 1, 1, 5]/4 + S[1, 1, 1, 1, 2, 4]/4 + S[1, 1, 1, 1, 3, 3]/4 + S[1, 1, 1, 2, 1, 4]/4 + S[1, 1, 1, 2, 2, 3]/4 + S[1, 1, 1, 3, 1, 3]/4 + S[1, 1, 2, 1, 1, 4]/4 + S[1, 1, 2, 1, 2, 3]/4 + S[1, 1, 2, 2, 1, 3]/4 + S[1, 1, 3, 1, 1, 3]/4 + S[1, 2, 1, 1, 1, 4]/4 + S[1, 2, 1, 1, 2, 3]/4 + S[1, 2, 1, 2, 1, 3]/4 + S[1, 2, 2, 1, 1, 3]/4 + S[1, 3, 1, 1, 1, 3]/4 + S[2, 1, 1, 1, 1, 4]/4 + S[2, 1, 1, 1, 2, 3]/4 + S[2, 1, 1, 2, 1, 3]/4 + S[2, 1, 2, 1, 1, 3]/4 + S[2, 2, 1, 1, 1, 3]/4 + S[3, 1, 1, 1, 1, 3]/4 - S[1, 1, 1, 1, 1, 1, 4]/2 - S[1, 1, 1, 1, 1, 2, 3]/2 - S[1, 1, 1, 1, 2, 1, 3]/2 - S[1, 1, 1, 2, 1, 1, 3]/2 - S[1, 1, 2, 1, 1, 1, 3]/2 - S[1, 2, 1, 1, 1, 1, 3]/2 - S[2, 1, 1, 1, 1, 1, 3]/2 + S[1, 1, 1, 1, 1, 1, 1, 3]),
BS[1, 1, 1, 1, 1, 1, 3, 1] -> -256*(-S[10]/128 + S[-8, -2]/64 + S[1, 9]/64 + S[2, 8]/64 + S[3, 7]/64 + S[4, 6]/64 + S[5, 5]/64 + S[6, 4]/64 - S[1, -7, -2]/32 - S[1, 1, 8]/32 - S[1, 2, 7]/32 - S[1, 3, 6]/32 - S[1, 4, 5]/32 - S[1, 5, 4]/32 - S[2, -6, -2]/32 - S[2, 1, 7]/32 - S[2, 2, 6]/32 - S[2, 3, 5]/32 - S[2, 4, 4]/32 - S[3, -5, -2]/32 - S[3, 1, 6]/32 - S[3, 2, 5]/32 - S[3, 3, 4]/32 - S[4, -4, -2]/32 - S[4, 1, 5]/32 - S[4, 2, 4]/32 - S[5, -3, -2]/32 - S[5, 1, 4]/32 - S[6, -2, -2]/32 + S[1, 1, -6, -2]/16 + S[1, 1, 1, 7]/16 + S[1, 1, 2, 6]/16 + S[1, 1, 3, 5]/16 + S[1, 1, 4, 4]/16 + S[1, 2, -5, -2]/16 + S[1, 2, 1, 6]/16 + S[1, 2, 2, 5]/16 + S[1, 2, 3, 4]/16 + S[1, 3, -4, -2]/16 + S[1, 3, 1, 5]/16 + S[1, 3, 2, 4]/16 + S[1, 4, -3, -2]/16 + S[1, 4, 1, 4]/16 + S[1, 5, -2, -2]/16 + S[2, 1, -5, -2]/16 + S[2, 1, 1, 6]/16 + S[2, 1, 2, 5]/16 + S[2, 1, 3, 4]/16 + S[2, 2, -4, -2]/16 + S[2, 2, 1, 5]/16 + S[2, 2, 2, 4]/16 + S[2, 3, -3, -2]/16 + S[2, 3, 1, 4]/16 + S[2, 4, -2, -2]/16 + S[3, 1, -4, -2]/16 + S[3, 1, 1, 5]/16 + S[3, 1, 2, 4]/16 + S[3, 2, -3, -2]/16 + S[3, 2, 1, 4]/16 + S[3, 3, -2, -2]/16 + S[4, 1, -3, -2]/16 + S[4, 1, 1, 4]/16 + S[4, 2, -2, -2]/16 + S[5, 1, -2, -2]/16 - S[1, 1, 1, -5, -2]/8 - S[1, 1, 1, 1, 6]/8 - S[1, 1, 1, 2, 5]/8 - S[1, 1, 1, 3, 4]/8 - S[1, 1, 2, -4, -2]/8 - S[1, 1, 2, 1, 5]/8 - S[1, 1, 2, 2, 4]/8 - S[1, 1, 3, -3, -2]/8 - S[1, 1, 3, 1, 4]/8 - S[1, 1, 4, -2, -2]/8 - S[1, 2, 1, -4, -2]/8 - S[1, 2, 1, 1, 5]/8 - S[1, 2, 1, 2, 4]/8 - S[1, 2, 2, -3, -2]/8 - S[1, 2, 2, 1, 4]/8 - S[1, 2, 3, -2, -2]/8 - S[1, 3, 1, -3, -2]/8 - S[1, 3, 1, 1, 4]/8 - S[1, 3, 2, -2, -2]/8 - S[1, 4, 1, -2, -2]/8 - S[2, 1, 1, -4, -2]/8 - S[2, 1, 1, 1, 5]/8 - S[2, 1, 1, 2, 4]/8 - S[2, 1, 2, -3, -2]/8 - S[2, 1, 2, 1, 4]/8 - S[2, 1, 3, -2, -2]/8 - S[2, 2, 1, -3, -2]/8 - S[2, 2, 1, 1, 4]/8 - S[2, 2, 2, -2, -2]/8 - S[2, 3, 1, -2, -2]/8 - S[3, 1, 1, -3, -2]/8 - S[3, 1, 1, 1, 4]/8 - S[3, 1, 2, -2, -2]/8 - S[3, 2, 1, -2, -2]/8 - S[4, 1, 1, -2, -2]/8 + S[1, 1, 1, 1, -4, -2]/4 + S[1, 1, 1, 1, 1, 5]/4 + S[1, 1, 1, 1, 2, 4]/4 + S[1, 1, 1, 2, -3, -2]/4 + S[1, 1, 1, 2, 1, 4]/4 + S[1, 1, 1, 3, -2, -2]/4 + S[1, 1, 2, 1, -3, -2]/4 + S[1, 1, 2, 1, 1, 4]/4 + S[1, 1, 2, 2, -2, -2]/4 + S[1, 1, 3, 1, -2, -2]/4 + S[1, 2, 1, 1, -3, -2]/4 + S[1, 2, 1, 1, 1, 4]/4 + S[1, 2, 1, 2, -2, -2]/4 + S[1, 2, 2, 1, -2, -2]/4 + S[1, 3, 1, 1, -2, -2]/4 + S[2, 1, 1, 1, -3, -2]/4 + S[2, 1, 1, 1, 1, 4]/4 + S[2, 1, 1, 2, -2, -2]/4 + S[2, 1, 2, 1, -2, -2]/4 + S[2, 2, 1, 1, -2, -2]/4 + S[3, 1, 1, 1, -2, -2]/4 - S[1, 1, 1, 1, 1, -3, -2]/2 - S[1, 1, 1, 1, 1, 1, 4]/2 - S[1, 1, 1, 1, 2, -2, -2]/2 - S[1, 1, 1, 2, 1, -2, -2]/2 - S[1, 1, 2, 1, 1, -2, -2]/2 - S[1, 2, 1, 1, 1, -2, -2]/2 - S[2, 1, 1, 1, 1, -2, -2]/2 + S[1, 1, 1, 1, 1, 1, -2, -2]),
BS[1, 1, 1, 1, 1, 1, 2, 1, 1] -> -256*(-S[10]/128 + S[1, 9]/64 + S[2, 8]/64 + S[3, 7]/64 + S[4, 6]/64 + S[5, 5]/64 + S[6, 4]/64 + S[9, 1]/64 - S[1, 1, 8]/32 - S[1, 2, 7]/32 - S[1, 3, 6]/32 - S[1, 4, 5]/32 - S[1, 5, 4]/32 - S[1, 8, 1]/32 - S[2, 1, 7]/32 - S[2, 2, 6]/32 - S[2, 3, 5]/32 - S[2, 4, 4]/32 - S[2, 7, 1]/32 - S[3, 1, 6]/32 - S[3, 2, 5]/32 - S[3, 3, 4]/32 - S[3, 6, 1]/32 - S[4, 1, 5]/32 - S[4, 2, 4]/32 - S[4, 5, 1]/32 - S[5, 1, 4]/32 - S[5, 4, 1]/32 - S[6, 3, 1]/32 + S[1, 1, 1, 7]/16 + S[1, 1, 2, 6]/16 + S[1, 1, 3, 5]/16 + S[1, 1, 4, 4]/16 + S[1, 1, 7, 1]/16 + S[1, 2, 1, 6]/16 + S[1, 2, 2, 5]/16 + S[1, 2, 3, 4]/16 + S[1, 2, 6, 1]/16 + S[1, 3, 1, 5]/16 + S[1, 3, 2, 4]/16 + S[1, 3, 5, 1]/16 + S[1, 4, 1, 4]/16 + S[1, 4, 4, 1]/16 + S[1, 5, 3, 1]/16 + S[2, 1, 1, 6]/16 + S[2, 1, 2, 5]/16 + S[2, 1, 3, 4]/16 + S[2, 1, 6, 1]/16 + S[2, 2, 1, 5]/16 + S[2, 2, 2, 4]/16 + S[2, 2, 5, 1]/16 + S[2, 3, 1, 4]/16 + S[2, 3, 4, 1]/16 + S[2, 4, 3, 1]/16 + S[3, 1, 1, 5]/16 + S[3, 1, 2, 4]/16 + S[3, 1, 5, 1]/16 + S[3, 2, 1, 4]/16 + S[3, 2, 4, 1]/16 + S[3, 3, 3, 1]/16 + S[4, 1, 1, 4]/16 + S[4, 1, 4, 1]/16 + S[4, 2, 3, 1]/16 + S[5, 1, 3, 1]/16 - S[1, 1, 1, 1, 6]/8 - S[1, 1, 1, 2, 5]/8 - S[1, 1, 1, 3, 4]/8 - S[1, 1, 1, 6, 1]/8 - S[1, 1, 2, 1, 5]/8 - S[1, 1, 2, 2, 4]/8 - S[1, 1, 2, 5, 1]/8 - S[1, 1, 3, 1, 4]/8 - S[1, 1, 3, 4, 1]/8 - S[1, 1, 4, 3, 1]/8 - S[1, 2, 1, 1, 5]/8 - S[1, 2, 1, 2, 4]/8 - S[1, 2, 1, 5, 1]/8 - S[1, 2, 2, 1, 4]/8 - S[1, 2, 2, 4, 1]/8 - S[1, 2, 3, 3, 1]/8 - S[1, 3, 1, 1, 4]/8 - S[1, 3, 1, 4, 1]/8 - S[1, 3, 2, 3, 1]/8 - S[1, 4, 1, 3, 1]/8 - S[2, 1, 1, 1, 5]/8 - S[2, 1, 1, 2, 4]/8 - S[2, 1, 1, 5, 1]/8 - S[2, 1, 2, 1, 4]/8 - S[2, 1, 2, 4, 1]/8 - S[2, 1, 3, 3, 1]/8 - S[2, 2, 1, 1, 4]/8 - S[2, 2, 1, 4, 1]/8 - S[2, 2, 2, 3, 1]/8 - S[2, 3, 1, 3, 1]/8 - S[3, 1, 1, 1, 4]/8 - S[3, 1, 1, 4, 1]/8 - S[3, 1, 2, 3, 1]/8 - S[3, 2, 1, 3, 1]/8 - S[4, 1, 1, 3, 1]/8 + S[1, 1, 1, 1, 1, 5]/4 + S[1, 1, 1, 1, 2, 4]/4 + S[1, 1, 1, 1, 5, 1]/4 + S[1, 1, 1, 2, 1, 4]/4 + S[1, 1, 1, 2, 4, 1]/4 + S[1, 1, 1, 3, 3, 1]/4 + S[1, 1, 2, 1, 1, 4]/4 + S[1, 1, 2, 1, 4, 1]/4 + S[1, 1, 2, 2, 3, 1]/4 + S[1, 1, 3, 1, 3, 1]/4 + S[1, 2, 1, 1, 1, 4]/4 + S[1, 2, 1, 1, 4, 1]/4 + S[1, 2, 1, 2, 3, 1]/4 + S[1, 2, 2, 1, 3, 1]/4 + S[1, 3, 1, 1, 3, 1]/4 + S[2, 1, 1, 1, 1, 4]/4 + S[2, 1, 1, 1, 4, 1]/4 + S[2, 1, 1, 2, 3, 1]/4 + S[2, 1, 2, 1, 3, 1]/4 + S[2, 2, 1, 1, 3, 1]/4 + S[3, 1, 1, 1, 3, 1]/4 - S[1, 1, 1, 1, 1, 1, 4]/2 - S[1, 1, 1, 1, 1, 4, 1]/2 - S[1, 1, 1, 1, 2, 3, 1]/2 - S[1, 1, 1, 2, 1, 3, 1]/2 - S[1, 1, 2, 1, 1, 3, 1]/2 - S[1, 2, 1, 1, 1, 3, 1]/2 - S[2, 1, 1, 1, 1, 3, 1]/2 + S[1, 1, 1, 1, 1, 1, 3, 1]),
BS[1, 1, 1, 1, 1, 4, 1] -> -256*(-S[10]/128 + S[-8, -2]/64 + S[-7, -3]/64 + S[1, 9]/64 + S[2, 8]/64 + S[3, 7]/64 + S[4, 6]/64 + S[5, 5]/64 - S[-7, 1, -2]/32 - S[1, -7, -2]/32 - S[1, -6, -3]/32 - S[1, 1, 8]/32 - S[1, 2, 7]/32 - S[1, 3, 6]/32 - S[1, 4, 5]/32 - S[2, -6, -2]/32 - S[2, -5, -3]/32 - S[2, 1, 7]/32 - S[2, 2, 6]/32 - S[2, 3, 5]/32 - S[3, -5, -2]/32 - S[3, -4, -3]/32 - S[3, 1, 6]/32 - S[3, 2, 5]/32 - S[4, -4, -2]/32 - S[4, -3, -3]/32 - S[4, 1, 5]/32 - S[5, -3, -2]/32 - S[5, -2, -3]/32 + S[1, -6, 1, -2]/16 + S[1, 1, -6, -2]/16 + S[1, 1, -5, -3]/16 + S[1, 1, 1, 7]/16 + S[1, 1, 2, 6]/16 + S[1, 1, 3, 5]/16 + S[1, 2, -5, -2]/16 + S[1, 2, -4, -3]/16 + S[1, 2, 1, 6]/16 + S[1, 2, 2, 5]/16 + S[1, 3, -4, -2]/16 + S[1, 3, -3, -3]/16 + S[1, 3, 1, 5]/16 + S[1, 4, -3, -2]/16 + S[1, 4, -2, -3]/16 + S[2, -5, 1, -2]/16 + S[2, 1, -5, -2]/16 + S[2, 1, -4, -3]/16 + S[2, 1, 1, 6]/16 + S[2, 1, 2, 5]/16 + S[2, 2, -4, -2]/16 + S[2, 2, -3, -3]/16 + S[2, 2, 1, 5]/16 + S[2, 3, -3, -2]/16 + S[2, 3, -2, -3]/16 + S[3, -4, 1, -2]/16 + S[3, 1, -4, -2]/16 + S[3, 1, -3, -3]/16 + S[3, 1, 1, 5]/16 + S[3, 2, -3, -2]/16 + S[3, 2, -2, -3]/16 + S[4, -3, 1, -2]/16 + S[4, 1, -3, -2]/16 + S[4, 1, -2, -3]/16 + S[5, -2, 1, -2]/16 - S[1, 1, -5, 1, -2]/8 - S[1, 1, 1, -5, -2]/8 - S[1, 1, 1, -4, -3]/8 - S[1, 1, 1, 1, 6]/8 - S[1, 1, 1, 2, 5]/8 - S[1, 1, 2, -4, -2]/8 - S[1, 1, 2, -3, -3]/8 - S[1, 1, 2, 1, 5]/8 - S[1, 1, 3, -3, -2]/8 - S[1, 1, 3, -2, -3]/8 - S[1, 2, -4, 1, -2]/8 - S[1, 2, 1, -4, -2]/8 - S[1, 2, 1, -3, -3]/8 - S[1, 2, 1, 1, 5]/8 - S[1, 2, 2, -3, -2]/8 - S[1, 2, 2, -2, -3]/8 - S[1, 3, -3, 1, -2]/8 - S[1, 3, 1, -3, -2]/8 - S[1, 3, 1, -2, -3]/8 - S[1, 4, -2, 1, -2]/8 - S[2, 1, -4, 1, -2]/8 - S[2, 1, 1, -4, -2]/8 - S[2, 1, 1, -3, -3]/8 - S[2, 1, 1, 1, 5]/8 - S[2, 1, 2, -3, -2]/8 - S[2, 1, 2, -2, -3]/8 - S[2, 2, -3, 1, -2]/8 - S[2, 2, 1, -3, -2]/8 - S[2, 2, 1, -2, -3]/8 - S[2, 3, -2, 1, -2]/8 - S[3, 1, -3, 1, -2]/8 - S[3, 1, 1, -3, -2]/8 - S[3, 1, 1, -2, -3]/8 - S[3, 2, -2, 1, -2]/8 - S[4, 1, -2, 1, -2]/8 + S[1, 1, 1, -4, 1, -2]/4 + S[1, 1, 1, 1, -4, -2]/4 + S[1, 1, 1, 1, -3, -3]/4 + S[1, 1, 1, 1, 1, 5]/4 + S[1, 1, 1, 2, -3, -2]/4 + S[1, 1, 1, 2, -2, -3]/4 + S[1, 1, 2, -3, 1, -2]/4 + S[1, 1, 2, 1, -3, -2]/4 + S[1, 1, 2, 1, -2, -3]/4 + S[1, 1, 3, -2, 1, -2]/4 + S[1, 2, 1, -3, 1, -2]/4 + S[1, 2, 1, 1, -3, -2]/4 + S[1, 2, 1, 1, -2, -3]/4 + S[1, 2, 2, -2, 1, -2]/4 + S[1, 3, 1, -2, 1, -2]/4 + S[2, 1, 1, -3, 1, -2]/4 + S[2, 1, 1, 1, -3, -2]/4 + S[2, 1, 1, 1, -2, -3]/4 + S[2, 1, 2, -2, 1, -2]/4 + S[2, 2, 1, -2, 1, -2]/4 + S[3, 1, 1, -2, 1, -2]/4 - S[1, 1, 1, 1, -3, 1, -2]/2 - S[1, 1, 1, 1, 1, -3, -2]/2 - S[1, 1, 1, 1, 1, -2, -3]/2 - S[1, 1, 1, 2, -2, 1, -2]/2 - S[1, 1, 2, 1, -2, 1, -2]/2 - S[1, 2, 1, 1, -2, 1, -2]/2 - S[2, 1, 1, 1, -2, 1, -2]/2 + S[1, 1, 1, 1, 1, -2, 1, -2]),
BS[1, 1, 1, 1, 1, 3, 1, 1] -> -256*(-S[10]/128 + S[-7, -3]/64 + S[1, 9]/64 + S[2, 8]/64 + S[3, 7]/64 + S[4, 6]/64 + S[5, 5]/64 + S[9, 1]/64 - S[-7, -2, 1]/32 - S[1, -6, -3]/32 - S[1, 1, 8]/32 - S[1, 2, 7]/32 - S[1, 3, 6]/32 - S[1, 4, 5]/32 - S[1, 8, 1]/32 - S[2, -5, -3]/32 - S[2, 1, 7]/32 - S[2, 2, 6]/32 - S[2, 3, 5]/32 - S[2, 7, 1]/32 - S[3, -4, -3]/32 - S[3, 1, 6]/32 - S[3, 2, 5]/32 - S[3, 6, 1]/32 - S[4, -3, -3]/32 - S[4, 1, 5]/32 - S[4, 5, 1]/32 - S[5, -2, -3]/32 - S[5, 4, 1]/32 + S[1, -6, -2, 1]/16 + S[1, 1, -5, -3]/16 + S[1, 1, 1, 7]/16 + S[1, 1, 2, 6]/16 + S[1, 1, 3, 5]/16 + S[1, 1, 7, 1]/16 + S[1, 2, -4, -3]/16 + S[1, 2, 1, 6]/16 + S[1, 2, 2, 5]/16 + S[1, 2, 6, 1]/16 + S[1, 3, -3, -3]/16 + S[1, 3, 1, 5]/16 + S[1, 3, 5, 1]/16 + S[1, 4, -2, -3]/16 + S[1, 4, 4, 1]/16 + S[2, -5, -2, 1]/16 + S[2, 1, -4, -3]/16 + S[2, 1, 1, 6]/16 + S[2, 1, 2, 5]/16 + S[2, 1, 6, 1]/16 + S[2, 2, -3, -3]/16 + S[2, 2, 1, 5]/16 + S[2, 2, 5, 1]/16 + S[2, 3, -2, -3]/16 + S[2, 3, 4, 1]/16 + S[3, -4, -2, 1]/16 + S[3, 1, -3, -3]/16 + S[3, 1, 1, 5]/16 + S[3, 1, 5, 1]/16 + S[3, 2, -2, -3]/16 + S[3, 2, 4, 1]/16 + S[4, -3, -2, 1]/16 + S[4, 1, -2, -3]/16 + S[4, 1, 4, 1]/16 + S[5, -2, -2, 1]/16 - S[1, 1, -5, -2, 1]/8 - S[1, 1, 1, -4, -3]/8 - S[1, 1, 1, 1, 6]/8 - S[1, 1, 1, 2, 5]/8 - S[1, 1, 1, 6, 1]/8 - S[1, 1, 2, -3, -3]/8 - S[1, 1, 2, 1, 5]/8 - S[1, 1, 2, 5, 1]/8 - S[1, 1, 3, -2, -3]/8 - S[1, 1, 3, 4, 1]/8 - S[1, 2, -4, -2, 1]/8 - S[1, 2, 1, -3, -3]/8 - S[1, 2, 1, 1, 5]/8 - S[1, 2, 1, 5, 1]/8 - S[1, 2, 2, -2, -3]/8 - S[1, 2, 2, 4, 1]/8 - S[1, 3, -3, -2, 1]/8 - S[1, 3, 1, -2, -3]/8 - S[1, 3, 1, 4, 1]/8 - S[1, 4, -2, -2, 1]/8 - S[2, 1, -4, -2, 1]/8 - S[2, 1, 1, -3, -3]/8 - S[2, 1, 1, 1, 5]/8 - S[2, 1, 1, 5, 1]/8 - S[2, 1, 2, -2, -3]/8 - S[2, 1, 2, 4, 1]/8 - S[2, 2, -3, -2, 1]/8 - S[2, 2, 1, -2, -3]/8 - S[2, 2, 1, 4, 1]/8 - S[2, 3, -2, -2, 1]/8 - S[3, 1, -3, -2, 1]/8 - S[3, 1, 1, -2, -3]/8 - S[3, 1, 1, 4, 1]/8 - S[3, 2, -2, -2, 1]/8 - S[4, 1, -2, -2, 1]/8 + S[1, 1, 1, -4, -2, 1]/4 + S[1, 1, 1, 1, -3, -3]/4 + S[1, 1, 1, 1, 1, 5]/4 + S[1, 1, 1, 1, 5, 1]/4 + S[1, 1, 1, 2, -2, -3]/4 + S[1, 1, 1, 2, 4, 1]/4 + S[1, 1, 2, -3, -2, 1]/4 + S[1, 1, 2, 1, -2, -3]/4 + S[1, 1, 2, 1, 4, 1]/4 + S[1, 1, 3, -2, -2, 1]/4 + S[1, 2, 1, -3, -2, 1]/4 + S[1, 2, 1, 1, -2, -3]/4 + S[1, 2, 1, 1, 4, 1]/4 + S[1, 2, 2, -2, -2, 1]/4 + S[1, 3, 1, -2, -2, 1]/4 + S[2, 1, 1, -3, -2, 1]/4 + S[2, 1, 1, 1, -2, -3]/4 + S[2, 1, 1, 1, 4, 1]/4 + S[2, 1, 2, -2, -2, 1]/4 + S[2, 2, 1, -2, -2, 1]/4 + S[3, 1, 1, -2, -2, 1]/4 - S[1, 1, 1, 1, -3, -2, 1]/2 - S[1, 1, 1, 1, 1, -2, -3]/2 - S[1, 1, 1, 1, 1, 4, 1]/2 - S[1, 1, 1, 2, -2, -2, 1]/2 - S[1, 1, 2, 1, -2, -2, 1]/2 - S[1, 2, 1, 1, -2, -2, 1]/2 - S[2, 1, 1, 1, -2, -2, 1]/2 + S[1, 1, 1, 1, 1, -2, -2, 1]),
BS[1, 1, 1, 1, 1, 2, 1, 1, 1] -> -256*(-S[10]/128 + S[1, 9]/64 + S[2, 8]/64 + S[3, 7]/64 + S[4, 6]/64 + S[5, 5]/64 + S[8, 2]/64 + S[9, 1]/64 - S[1, 1, 8]/32 - S[1, 2, 7]/32 - S[1, 3, 6]/32 - S[1, 4, 5]/32 - S[1, 7, 2]/32 - S[1, 8, 1]/32 - S[2, 1, 7]/32 - S[2, 2, 6]/32 - S[2, 3, 5]/32 - S[2, 6, 2]/32 - S[2, 7, 1]/32 - S[3, 1, 6]/32 - S[3, 2, 5]/32 - S[3, 5, 2]/32 - S[3, 6, 1]/32 - S[4, 1, 5]/32 - S[4, 4, 2]/32 - S[4, 5, 1]/32 - S[5, 3, 2]/32 - S[5, 4, 1]/32 - S[8, 1, 1]/32 + S[1, 1, 1, 7]/16 + S[1, 1, 2, 6]/16 + S[1, 1, 3, 5]/16 + S[1, 1, 6, 2]/16 + S[1, 1, 7, 1]/16 + S[1, 2, 1, 6]/16 + S[1, 2, 2, 5]/16 + S[1, 2, 5, 2]/16 + S[1, 2, 6, 1]/16 + S[1, 3, 1, 5]/16 + S[1, 3, 4, 2]/16 + S[1, 3, 5, 1]/16 + S[1, 4, 3, 2]/16 + S[1, 4, 4, 1]/16 + S[1, 7, 1, 1]/16 + S[2, 1, 1, 6]/16 + S[2, 1, 2, 5]/16 + S[2, 1, 5, 2]/16 + S[2, 1, 6, 1]/16 + S[2, 2, 1, 5]/16 + S[2, 2, 4, 2]/16 + S[2, 2, 5, 1]/16 + S[2, 3, 3, 2]/16 + S[2, 3, 4, 1]/16 + S[2, 6, 1, 1]/16 + S[3, 1, 1, 5]/16 + S[3, 1, 4, 2]/16 + S[3, 1, 5, 1]/16 + S[3, 2, 3, 2]/16 + S[3, 2, 4, 1]/16 + S[3, 5, 1, 1]/16 + S[4, 1, 3, 2]/16 + S[4, 1, 4, 1]/16 + S[4, 4, 1, 1]/16 + S[5, 3, 1, 1]/16 - S[1, 1, 1, 1, 6]/8 - S[1, 1, 1, 2, 5]/8 - S[1, 1, 1, 5, 2]/8 - S[1, 1, 1, 6, 1]/8 - S[1, 1, 2, 1, 5]/8 - S[1, 1, 2, 4, 2]/8 - S[1, 1, 2, 5, 1]/8 - S[1, 1, 3, 3, 2]/8 - S[1, 1, 3, 4, 1]/8 - S[1, 1, 6, 1, 1]/8 - S[1, 2, 1, 1, 5]/8 - S[1, 2, 1, 4, 2]/8 - S[1, 2, 1, 5, 1]/8 - S[1, 2, 2, 3, 2]/8 - S[1, 2, 2, 4, 1]/8 - S[1, 2, 5, 1, 1]/8 - S[1, 3, 1, 3, 2]/8 - S[1, 3, 1, 4, 1]/8 - S[1, 3, 4, 1, 1]/8 - S[1, 4, 3, 1, 1]/8 - S[2, 1, 1, 1, 5]/8 - S[2, 1, 1, 4, 2]/8 - S[2, 1, 1, 5, 1]/8 - S[2, 1, 2, 3, 2]/8 - S[2, 1, 2, 4, 1]/8 - S[2, 1, 5, 1, 1]/8 - S[2, 2, 1, 3, 2]/8 - S[2, 2, 1, 4, 1]/8 - S[2, 2, 4, 1, 1]/8 - S[2, 3, 3, 1, 1]/8 - S[3, 1, 1, 3, 2]/8 - S[3, 1, 1, 4, 1]/8 - S[3, 1, 4, 1, 1]/8 - S[3, 2, 3, 1, 1]/8 - S[4, 1, 3, 1, 1]/8 + S[1, 1, 1, 1, 1, 5]/4 + S[1, 1, 1, 1, 4, 2]/4 + S[1, 1, 1, 1, 5, 1]/4 + S[1, 1, 1, 2, 3, 2]/4 + S[1, 1, 1, 2, 4, 1]/4 + S[1, 1, 1, 5, 1, 1]/4 + S[1, 1, 2, 1, 3, 2]/4 + S[1, 1, 2, 1, 4, 1]/4 + S[1, 1, 2, 4, 1, 1]/4 + S[1, 1, 3, 3, 1, 1]/4 + S[1, 2, 1, 1, 3, 2]/4 + S[1, 2, 1, 1, 4, 1]/4 + S[1, 2, 1, 4, 1, 1]/4 + S[1, 2, 2, 3, 1, 1]/4 + S[1, 3, 1, 3, 1, 1]/4 + S[2, 1, 1, 1, 3, 2]/4 + S[2, 1, 1, 1, 4, 1]/4 + S[2, 1, 1, 4, 1, 1]/4 + S[2, 1, 2, 3, 1, 1]/4 + S[2, 2, 1, 3, 1, 1]/4 + S[3, 1, 1, 3, 1, 1]/4 - S[1, 1, 1, 1, 1, 3, 2]/2 - S[1, 1, 1, 1, 1, 4, 1]/2 - S[1, 1, 1, 1, 4, 1, 1]/2 - S[1, 1, 1, 2, 3, 1, 1]/2 - S[1, 1, 2, 1, 3, 1, 1]/2 - S[1, 2, 1, 1, 3, 1, 1]/2 - S[2, 1, 1, 1, 3, 1, 1]/2 + S[1, 1, 1, 1, 1, 3, 1, 1]),
BS[1, 1, 1, 1, 5, 1] -> -256*(-S[10]/128 + S[-8, -2]/64 + S[-7, -3]/64 + S[-6, -4]/64 + S[1, 9]/64 + S[2, 8]/64 + S[3, 7]/64 + S[4, 6]/64 - S[-7, 1, -2]/32 - S[-6, 1, -3]/32 - S[-6, 2, -2]/32 - S[1, -7, -2]/32 - S[1, -6, -3]/32 - S[1, -5, -4]/32 - S[1, 1, 8]/32 - S[1, 2, 7]/32 - S[1, 3, 6]/32 - S[2, -6, -2]/32 - S[2, -5, -3]/32 - S[2, -4, -4]/32 - S[2, 1, 7]/32 - S[2, 2, 6]/32 - S[3, -5, -2]/32 - S[3, -4, -3]/32 - S[3, -3, -4]/32 - S[3, 1, 6]/32 - S[4, -4, -2]/32 - S[4, -3, -3]/32 - S[4, -2, -4]/32 + S[-6, 1, 1, -2]/16 + S[1, -6, 1, -2]/16 + S[1, -5, 1, -3]/16 + S[1, -5, 2, -2]/16 + S[1, 1, -6, -2]/16 + S[1, 1, -5, -3]/16 + S[1, 1, -4, -4]/16 + S[1, 1, 1, 7]/16 + S[1, 1, 2, 6]/16 + S[1, 2, -5, -2]/16 + S[1, 2, -4, -3]/16 + S[1, 2, -3, -4]/16 + S[1, 2, 1, 6]/16 + S[1, 3, -4, -2]/16 + S[1, 3, -3, -3]/16 + S[1, 3, -2, -4]/16 + S[2, -5, 1, -2]/16 + S[2, -4, 1, -3]/16 + S[2, -4, 2, -2]/16 + S[2, 1, -5, -2]/16 + S[2, 1, -4, -3]/16 + S[2, 1, -3, -4]/16 + S[2, 1, 1, 6]/16 + S[2, 2, -4, -2]/16 + S[2, 2, -3, -3]/16 + S[2, 2, -2, -4]/16 + S[3, -4, 1, -2]/16 + S[3, -3, 1, -3]/16 + S[3, -3, 2, -2]/16 + S[3, 1, -4, -2]/16 + S[3, 1, -3, -3]/16 + S[3, 1, -2, -4]/16 + S[4, -3, 1, -2]/16 + S[4, -2, 1, -3]/16 + S[4, -2, 2, -2]/16 - S[1, -5, 1, 1, -2]/8 - S[1, 1, -5, 1, -2]/8 - S[1, 1, -4, 1, -3]/8 - S[1, 1, -4, 2, -2]/8 - S[1, 1, 1, -5, -2]/8 - S[1, 1, 1, -4, -3]/8 - S[1, 1, 1, -3, -4]/8 - S[1, 1, 1, 1, 6]/8 - S[1, 1, 2, -4, -2]/8 - S[1, 1, 2, -3, -3]/8 - S[1, 1, 2, -2, -4]/8 - S[1, 2, -4, 1, -2]/8 - S[1, 2, -3, 1, -3]/8 - S[1, 2, -3, 2, -2]/8 - S[1, 2, 1, -4, -2]/8 - S[1, 2, 1, -3, -3]/8 - S[1, 2, 1, -2, -4]/8 - S[1, 3, -3, 1, -2]/8 - S[1, 3, -2, 1, -3]/8 - S[1, 3, -2, 2, -2]/8 - S[2, -4, 1, 1, -2]/8 - S[2, 1, -4, 1, -2]/8 - S[2, 1, -3, 1, -3]/8 - S[2, 1, -3, 2, -2]/8 - S[2, 1, 1, -4, -2]/8 - S[2, 1, 1, -3, -3]/8 - S[2, 1, 1, -2, -4]/8 - S[2, 2, -3, 1, -2]/8 - S[2, 2, -2, 1, -3]/8 - S[2, 2, -2, 2, -2]/8 - S[3, -3, 1, 1, -2]/8 - S[3, 1, -3, 1, -2]/8 - S[3, 1, -2, 1, -3]/8 - S[3, 1, -2, 2, -2]/8 - S[4, -2, 1, 1, -2]/8 + S[1, 1, -4, 1, 1, -2]/4 + S[1, 1, 1, -4, 1, -2]/4 + S[1, 1, 1, -3, 1, -3]/4 + S[1, 1, 1, -3, 2, -2]/4 + S[1, 1, 1, 1, -4, -2]/4 + S[1, 1, 1, 1, -3, -3]/4 + S[1, 1, 1, 1, -2, -4]/4 + S[1, 1, 2, -3, 1, -2]/4 + S[1, 1, 2, -2, 1, -3]/4 + S[1, 1, 2, -2, 2, -2]/4 + S[1, 2, -3, 1, 1, -2]/4 + S[1, 2, 1, -3, 1, -2]/4 + S[1, 2, 1, -2, 1, -3]/4 + S[1, 2, 1, -2, 2, -2]/4 + S[1, 3, -2, 1, 1, -2]/4 + S[2, 1, -3, 1, 1, -2]/4 + S[2, 1, 1, -3, 1, -2]/4 + S[2, 1, 1, -2, 1, -3]/4 + S[2, 1, 1, -2, 2, -2]/4 + S[2, 2, -2, 1, 1, -2]/4 + S[3, 1, -2, 1, 1, -2]/4 - S[1, 1, 1, -3, 1, 1, -2]/2 - S[1, 1, 1, 1, -3, 1, -2]/2 - S[1, 1, 1, 1, -2, 1, -3]/2 - S[1, 1, 1, 1, -2, 2, -2]/2 - S[1, 1, 2, -2, 1, 1, -2]/2 - S[1, 2, 1, -2, 1, 1, -2]/2 - S[2, 1, 1, -2, 1, 1, -2]/2 + S[1, 1, 1, 1, -2, 1, 1, -2]),
BS[1, 1, 1, 1, 4, 1, 1] -> -256*(-S[10]/128 + S[-7, -3]/64 + S[-6, -4]/64 + S[1, 9]/64 + S[2, 8]/64 + S[3, 7]/64 + S[4, 6]/64 + S[9, 1]/64 - S[-7, -2, 1]/32 - S[-6, -3, 1]/32 - S[-6, 1, -3]/32 - S[1, -6, -3]/32 - S[1, -5, -4]/32 - S[1, 1, 8]/32 - S[1, 2, 7]/32 - S[1, 3, 6]/32 - S[1, 8, 1]/32 - S[2, -5, -3]/32 - S[2, -4, -4]/32 - S[2, 1, 7]/32 - S[2, 2, 6]/32 - S[2, 7, 1]/32 - S[3, -4, -3]/32 - S[3, -3, -4]/32 - S[3, 1, 6]/32 - S[3, 6, 1]/32 - S[4, -3, -3]/32 - S[4, -2, -4]/32 - S[4, 5, 1]/32 + S[-6, 1, -2, 1]/16 + S[1, -6, -2, 1]/16 + S[1, -5, -3, 1]/16 + S[1, -5, 1, -3]/16 + S[1, 1, -5, -3]/16 + S[1, 1, -4, -4]/16 + S[1, 1, 1, 7]/16 + S[1, 1, 2, 6]/16 + S[1, 1, 7, 1]/16 + S[1, 2, -4, -3]/16 + S[1, 2, -3, -4]/16 + S[1, 2, 1, 6]/16 + S[1, 2, 6, 1]/16 + S[1, 3, -3, -3]/16 + S[1, 3, -2, -4]/16 + S[1, 3, 5, 1]/16 + S[2, -5, -2, 1]/16 + S[2, -4, -3, 1]/16 + S[2, -4, 1, -3]/16 + S[2, 1, -4, -3]/16 + S[2, 1, -3, -4]/16 + S[2, 1, 1, 6]/16 + S[2, 1, 6, 1]/16 + S[2, 2, -3, -3]/16 + S[2, 2, -2, -4]/16 + S[2, 2, 5, 1]/16 + S[3, -4, -2, 1]/16 + S[3, -3, -3, 1]/16 + S[3, -3, 1, -3]/16 + S[3, 1, -3, -3]/16 + S[3, 1, -2, -4]/16 + S[3, 1, 5, 1]/16 + S[4, -3, -2, 1]/16 + S[4, -2, -3, 1]/16 + S[4, -2, 1, -3]/16 - S[1, -5, 1, -2, 1]/8 - S[1, 1, -5, -2, 1]/8 - S[1, 1, -4, -3, 1]/8 - S[1, 1, -4, 1, -3]/8 - S[1, 1, 1, -4, -3]/8 - S[1, 1, 1, -3, -4]/8 - S[1, 1, 1, 1, 6]/8 - S[1, 1, 1, 6, 1]/8 - S[1, 1, 2, -3, -3]/8 - S[1, 1, 2, -2, -4]/8 - S[1, 1, 2, 5, 1]/8 - S[1, 2, -4, -2, 1]/8 - S[1, 2, -3, -3, 1]/8 - S[1, 2, -3, 1, -3]/8 - S[1, 2, 1, -3, -3]/8 - S[1, 2, 1, -2, -4]/8 - S[1, 2, 1, 5, 1]/8 - S[1, 3, -3, -2, 1]/8 - S[1, 3, -2, -3, 1]/8 - S[1, 3, -2, 1, -3]/8 - S[2, -4, 1, -2, 1]/8 - S[2, 1, -4, -2, 1]/8 - S[2, 1, -3, -3, 1]/8 - S[2, 1, -3, 1, -3]/8 - S[2, 1, 1, -3, -3]/8 - S[2, 1, 1, -2, -4]/8 - S[2, 1, 1, 5, 1]/8 - S[2, 2, -3, -2, 1]/8 - S[2, 2, -2, -3, 1]/8 - S[2, 2, -2, 1, -3]/8 - S[3, -3, 1, -2, 1]/8 - S[3, 1, -3, -2, 1]/8 - S[3, 1, -2, -3, 1]/8 - S[3, 1, -2, 1, -3]/8 - S[4, -2, 1, -2, 1]/8 + S[1, 1, -4, 1, -2, 1]/4 + S[1, 1, 1, -4, -2, 1]/4 + S[1, 1, 1, -3, -3, 1]/4 + S[1, 1, 1, -3, 1, -3]/4 + S[1, 1, 1, 1, -3, -3]/4 + S[1, 1, 1, 1, -2, -4]/4 + S[1, 1, 1, 1, 5, 1]/4 + S[1, 1, 2, -3, -2, 1]/4 + S[1, 1, 2, -2, -3, 1]/4 + S[1, 1, 2, -2, 1, -3]/4 + S[1, 2, -3, 1, -2, 1]/4 + S[1, 2, 1, -3, -2, 1]/4 + S[1, 2, 1, -2, -3, 1]/4 + S[1, 2, 1, -2, 1, -3]/4 + S[1, 3, -2, 1, -2, 1]/4 + S[2, 1, -3, 1, -2, 1]/4 + S[2, 1, 1, -3, -2, 1]/4 + S[2, 1, 1, -2, -3, 1]/4 + S[2, 1, 1, -2, 1, -3]/4 + S[2, 2, -2, 1, -2, 1]/4 + S[3, 1, -2, 1, -2, 1]/4 - S[1, 1, 1, -3, 1, -2, 1]/2 - S[1, 1, 1, 1, -3, -2, 1]/2 - S[1, 1, 1, 1, -2, -3, 1]/2 - S[1, 1, 1, 1, -2, 1, -3]/2 - S[1, 1, 2, -2, 1, -2, 1]/2 - S[1, 2, 1, -2, 1, -2, 1]/2 - S[2, 1, 1, -2, 1, -2, 1]/2 + S[1, 1, 1, 1, -2, 1, -2, 1]),
BS[1, 1, 1, 1, 3, 1, 1, 1] -> -256*(-S[10]/128 + S[-6, -4]/64 + S[1, 9]/64 + S[2, 8]/64 + S[3, 7]/64 + S[4, 6]/64 + S[8, 2]/64 + S[9, 1]/64 - S[-6, -3, 1]/32 - S[-6, -2, 2]/32 - S[1, -5, -4]/32 - S[1, 1, 8]/32 - S[1, 2, 7]/32 - S[1, 3, 6]/32 - S[1, 7, 2]/32 - S[1, 8, 1]/32 - S[2, -4, -4]/32 - S[2, 1, 7]/32 - S[2, 2, 6]/32 - S[2, 6, 2]/32 - S[2, 7, 1]/32 - S[3, -3, -4]/32 - S[3, 1, 6]/32 - S[3, 5, 2]/32 - S[3, 6, 1]/32 - S[4, -2, -4]/32 - S[4, 4, 2]/32 - S[4, 5, 1]/32 - S[8, 1, 1]/32 + S[-6, -2, 1, 1]/16 + S[1, -5, -3, 1]/16 + S[1, -5, -2, 2]/16 + S[1, 1, -4, -4]/16 + S[1, 1, 1, 7]/16 + S[1, 1, 2, 6]/16 + S[1, 1, 6, 2]/16 + S[1, 1, 7, 1]/16 + S[1, 2, -3, -4]/16 + S[1, 2, 1, 6]/16 + S[1, 2, 5, 2]/16 + S[1, 2, 6, 1]/16 + S[1, 3, -2, -4]/16 + S[1, 3, 4, 2]/16 + S[1, 3, 5, 1]/16 + S[1, 7, 1, 1]/16 + S[2, -4, -3, 1]/16 + S[2, -4, -2, 2]/16 + S[2, 1, -3, -4]/16 + S[2, 1, 1, 6]/16 + S[2, 1, 5, 2]/16 + S[2, 1, 6, 1]/16 + S[2, 2, -2, -4]/16 + S[2, 2, 4, 2]/16 + S[2, 2, 5, 1]/16 + S[2, 6, 1, 1]/16 + S[3, -3, -3, 1]/16 + S[3, -3, -2, 2]/16 + S[3, 1, -2, -4]/16 + S[3, 1, 4, 2]/16 + S[3, 1, 5, 1]/16 + S[3, 5, 1, 1]/16 + S[4, -2, -3, 1]/16 + S[4, -2, -2, 2]/16 + S[4, 4, 1, 1]/16 - S[1, -5, -2, 1, 1]/8 - S[1, 1, -4, -3, 1]/8 - S[1, 1, -4, -2, 2]/8 - S[1, 1, 1, -3, -4]/8 - S[1, 1, 1, 1, 6]/8 - S[1, 1, 1, 5, 2]/8 - S[1, 1, 1, 6, 1]/8 - S[1, 1, 2, -2, -4]/8 - S[1, 1, 2, 4, 2]/8 - S[1, 1, 2, 5, 1]/8 - S[1, 1, 6, 1, 1]/8 - S[1, 2, -3, -3, 1]/8 - S[1, 2, -3, -2, 2]/8 - S[1, 2, 1, -2, -4]/8 - S[1, 2, 1, 4, 2]/8 - S[1, 2, 1, 5, 1]/8 - S[1, 2, 5, 1, 1]/8 - S[1, 3, -2, -3, 1]/8 - S[1, 3, -2, -2, 2]/8 - S[1, 3, 4, 1, 1]/8 - S[2, -4, -2, 1, 1]/8 - S[2, 1, -3, -3, 1]/8 - S[2, 1, -3, -2, 2]/8 - S[2, 1, 1, -2, -4]/8 - S[2, 1, 1, 4, 2]/8 - S[2, 1, 1, 5, 1]/8 - S[2, 1, 5, 1, 1]/8 - S[2, 2, -2, -3, 1]/8 - S[2, 2, -2, -2, 2]/8 - S[2, 2, 4, 1, 1]/8 - S[3, -3, -2, 1, 1]/8 - S[3, 1, -2, -3, 1]/8 - S[3, 1, -2, -2, 2]/8 - S[3, 1, 4, 1, 1]/8 - S[4, -2, -2, 1, 1]/8 + S[1, 1, -4, -2, 1, 1]/4 + S[1, 1, 1, -3, -3, 1]/4 + S[1, 1, 1, -3, -2, 2]/4 + S[1, 1, 1, 1, -2, -4]/4 + S[1, 1, 1, 1, 4, 2]/4 + S[1, 1, 1, 1, 5, 1]/4 + S[1, 1, 1, 5, 1, 1]/4 + S[1, 1, 2, -2, -3, 1]/4 + S[1, 1, 2, -2, -2, 2]/4 + S[1, 1, 2, 4, 1, 1]/4 + S[1, 2, -3, -2, 1, 1]/4 + S[1, 2, 1, -2, -3, 1]/4 + S[1, 2, 1, -2, -2, 2]/4 + S[1, 2, 1, 4, 1, 1]/4 + S[1, 3, -2, -2, 1, 1]/4 + S[2, 1, -3, -2, 1, 1]/4 + S[2, 1, 1, -2, -3, 1]/4 + S[2, 1, 1, -2, -2, 2]/4 + S[2, 1, 1, 4, 1, 1]/4 + S[2, 2, -2, -2, 1, 1]/4 + S[3, 1, -2, -2, 1, 1]/4 - S[1, 1, 1, -3, -2, 1, 1]/2 - S[1, 1, 1, 1, -2, -3, 1]/2 - S[1, 1, 1, 1, -2, -2, 2]/2 - S[1, 1, 1, 1, 4, 1, 1]/2 - S[1, 1, 2, -2, -2, 1, 1]/2 - S[1, 2, 1, -2, -2, 1, 1]/2 - S[2, 1, 1, -2, -2, 1, 1]/2 + S[1, 1, 1, 1, -2, -2, 1, 1]),
BS[1, 1, 1, 1, 2, 1, 1, 1, 1] -> -256*(-S[10]/128 + S[1, 9]/64 + S[2, 8]/64 + S[3, 7]/64 + S[4, 6]/64 + S[7, 3]/64 + S[8, 2]/64 + S[9, 1]/64 - S[1, 1, 8]/32 - S[1, 2, 7]/32 - S[1, 3, 6]/32 - S[1, 6, 3]/32 - S[1, 7, 2]/32 - S[1, 8, 1]/32 - S[2, 1, 7]/32 - S[2, 2, 6]/32 - S[2, 5, 3]/32 - S[2, 6, 2]/32 - S[2, 7, 1]/32 - S[3, 1, 6]/32 - S[3, 4, 3]/32 - S[3, 5, 2]/32 - S[3, 6, 1]/32 - S[4, 3, 3]/32 - S[4, 4, 2]/32 - S[4, 5, 1]/32 - S[7, 1, 2]/32 - S[7, 2, 1]/32 - S[8, 1, 1]/32 + S[1, 1, 1, 7]/16 + S[1, 1, 2, 6]/16 + S[1, 1, 5, 3]/16 + S[1, 1, 6, 2]/16 + S[1, 1, 7, 1]/16 + S[1, 2, 1, 6]/16 + S[1, 2, 4, 3]/16 + S[1, 2, 5, 2]/16 + S[1, 2, 6, 1]/16 + S[1, 3, 3, 3]/16 + S[1, 3, 4, 2]/16 + S[1, 3, 5, 1]/16 + S[1, 6, 1, 2]/16 + S[1, 6, 2, 1]/16 + S[1, 7, 1, 1]/16 + S[2, 1, 1, 6]/16 + S[2, 1, 4, 3]/16 + S[2, 1, 5, 2]/16 + S[2, 1, 6, 1]/16 + S[2, 2, 3, 3]/16 + S[2, 2, 4, 2]/16 + S[2, 2, 5, 1]/16 + S[2, 5, 1, 2]/16 + S[2, 5, 2, 1]/16 + S[2, 6, 1, 1]/16 + S[3, 1, 3, 3]/16 + S[3, 1, 4, 2]/16 + S[3, 1, 5, 1]/16 + S[3, 4, 1, 2]/16 + S[3, 4, 2, 1]/16 + S[3, 5, 1, 1]/16 + S[4, 3, 1, 2]/16 + S[4, 3, 2, 1]/16 + S[4, 4, 1, 1]/16 + S[7, 1, 1, 1]/16 - S[1, 1, 1, 1, 6]/8 - S[1, 1, 1, 4, 3]/8 - S[1, 1, 1, 5, 2]/8 - S[1, 1, 1, 6, 1]/8 - S[1, 1, 2, 3, 3]/8 - S[1, 1, 2, 4, 2]/8 - S[1, 1, 2, 5, 1]/8 - S[1, 1, 5, 1, 2]/8 - S[1, 1, 5, 2, 1]/8 - S[1, 1, 6, 1, 1]/8 - S[1, 2, 1, 3, 3]/8 - S[1, 2, 1, 4, 2]/8 - S[1, 2, 1, 5, 1]/8 - S[1, 2, 4, 1, 2]/8 - S[1, 2, 4, 2, 1]/8 - S[1, 2, 5, 1, 1]/8 - S[1, 3, 3, 1, 2]/8 - S[1, 3, 3, 2, 1]/8 - S[1, 3, 4, 1, 1]/8 - S[1, 6, 1, 1, 1]/8 - S[2, 1, 1, 3, 3]/8 - S[2, 1, 1, 4, 2]/8 - S[2, 1, 1, 5, 1]/8 - S[2, 1, 4, 1, 2]/8 - S[2, 1, 4, 2, 1]/8 - S[2, 1, 5, 1, 1]/8 - S[2, 2, 3, 1, 2]/8 - S[2, 2, 3, 2, 1]/8 - S[2, 2, 4, 1, 1]/8 - S[2, 5, 1, 1, 1]/8 - S[3, 1, 3, 1, 2]/8 - S[3, 1, 3, 2, 1]/8 - S[3, 1, 4, 1, 1]/8 - S[3, 4, 1, 1, 1]/8 - S[4, 3, 1, 1, 1]/8 + S[1, 1, 1, 1, 3, 3]/4 + S[1, 1, 1, 1, 4, 2]/4 + S[1, 1, 1, 1, 5, 1]/4 + S[1, 1, 1, 4, 1, 2]/4 + S[1, 1, 1, 4, 2, 1]/4 + S[1, 1, 1, 5, 1, 1]/4 + S[1, 1, 2, 3, 1, 2]/4 + S[1, 1, 2, 3, 2, 1]/4 + S[1, 1, 2, 4, 1, 1]/4 + S[1, 1, 5, 1, 1, 1]/4 + S[1, 2, 1, 3, 1, 2]/4 + S[1, 2, 1, 3, 2, 1]/4 + S[1, 2, 1, 4, 1, 1]/4 + S[1, 2, 4, 1, 1, 1]/4 + S[1, 3, 3, 1, 1, 1]/4 + S[2, 1, 1, 3, 1, 2]/4 + S[2, 1, 1, 3, 2, 1]/4 + S[2, 1, 1, 4, 1, 1]/4 + S[2, 1, 4, 1, 1, 1]/4 + S[2, 2, 3, 1, 1, 1]/4 + S[3, 1, 3, 1, 1, 1]/4 - S[1, 1, 1, 1, 3, 1, 2]/2 - S[1, 1, 1, 1, 3, 2, 1]/2 - S[1, 1, 1, 1, 4, 1, 1]/2 - S[1, 1, 1, 4, 1, 1, 1]/2 - S[1, 1, 2, 3, 1, 1, 1]/2 - S[1, 2, 1, 3, 1, 1, 1]/2 - S[2, 1, 1, 3, 1, 1, 1]/2 + S[1, 1, 1, 1, 3, 1, 1, 1]),
BS[1, 1, 1, 6, 1] -> -256*(-S[10]/128 + S[-8, -2]/64 + S[-7, -3]/64 + S[-6, -4]/64 + S[-5, -5]/64 + S[1, 9]/64 + S[2, 8]/64 + S[3, 7]/64 - S[-7, 1, -2]/32 - S[-6, 1, -3]/32 - S[-6, 2, -2]/32 - S[-5, 1, -4]/32 - S[-5, 2, -3]/32 - S[-5, 3, -2]/32 - S[1, -7, -2]/32 - S[1, -6, -3]/32 - S[1, -5, -4]/32 - S[1, -4, -5]/32 - S[1, 1, 8]/32 - S[1, 2, 7]/32 - S[2, -6, -2]/32 - S[2, -5, -3]/32 - S[2, -4, -4]/32 - S[2, -3, -5]/32 - S[2, 1, 7]/32 - S[3, -5, -2]/32 - S[3, -4, -3]/32 - S[3, -3, -4]/32 - S[3, -2, -5]/32 + S[-6, 1, 1, -2]/16 + S[-5, 1, 1, -3]/16 + S[-5, 1, 2, -2]/16 + S[-5, 2, 1, -2]/16 + S[1, -6, 1, -2]/16 + S[1, -5, 1, -3]/16 + S[1, -5, 2, -2]/16 + S[1, -4, 1, -4]/16 + S[1, -4, 2, -3]/16 + S[1, -4, 3, -2]/16 + S[1, 1, -6, -2]/16 + S[1, 1, -5, -3]/16 + S[1, 1, -4, -4]/16 + S[1, 1, -3, -5]/16 + S[1, 1, 1, 7]/16 + S[1, 2, -5, -2]/16 + S[1, 2, -4, -3]/16 + S[1, 2, -3, -4]/16 + S[1, 2, -2, -5]/16 + S[2, -5, 1, -2]/16 + S[2, -4, 1, -3]/16 + S[2, -4, 2, -2]/16 + S[2, -3, 1, -4]/16 + S[2, -3, 2, -3]/16 + S[2, -3, 3, -2]/16 + S[2, 1, -5, -2]/16 + S[2, 1, -4, -3]/16 + S[2, 1, -3, -4]/16 + S[2, 1, -2, -5]/16 + S[3, -4, 1, -2]/16 + S[3, -3, 1, -3]/16 + S[3, -3, 2, -2]/16 + S[3, -2, 1, -4]/16 + S[3, -2, 2, -3]/16 + S[3, -2, 3, -2]/16 - S[-5, 1, 1, 1, -2]/8 - S[1, -5, 1, 1, -2]/8 - S[1, -4, 1, 1, -3]/8 - S[1, -4, 1, 2, -2]/8 - S[1, -4, 2, 1, -2]/8 - S[1, 1, -5, 1, -2]/8 - S[1, 1, -4, 1, -3]/8 - S[1, 1, -4, 2, -2]/8 - S[1, 1, -3, 1, -4]/8 - S[1, 1, -3, 2, -3]/8 - S[1, 1, -3, 3, -2]/8 - S[1, 1, 1, -5, -2]/8 - S[1, 1, 1, -4, -3]/8 - S[1, 1, 1, -3, -4]/8 - S[1, 1, 1, -2, -5]/8 - S[1, 2, -4, 1, -2]/8 - S[1, 2, -3, 1, -3]/8 - S[1, 2, -3, 2, -2]/8 - S[1, 2, -2, 1, -4]/8 - S[1, 2, -2, 2, -3]/8 - S[1, 2, -2, 3, -2]/8 - S[2, -4, 1, 1, -2]/8 - S[2, -3, 1, 1, -3]/8 - S[2, -3, 1, 2, -2]/8 - S[2, -3, 2, 1, -2]/8 - S[2, 1, -4, 1, -2]/8 - S[2, 1, -3, 1, -3]/8 - S[2, 1, -3, 2, -2]/8 - S[2, 1, -2, 1, -4]/8 - S[2, 1, -2, 2, -3]/8 - S[2, 1, -2, 3, -2]/8 - S[3, -3, 1, 1, -2]/8 - S[3, -2, 1, 1, -3]/8 - S[3, -2, 1, 2, -2]/8 - S[3, -2, 2, 1, -2]/8 + S[1, -4, 1, 1, 1, -2]/4 + S[1, 1, -4, 1, 1, -2]/4 + S[1, 1, -3, 1, 1, -3]/4 + S[1, 1, -3, 1, 2, -2]/4 + S[1, 1, -3, 2, 1, -2]/4 + S[1, 1, 1, -4, 1, -2]/4 + S[1, 1, 1, -3, 1, -3]/4 + S[1, 1, 1, -3, 2, -2]/4 + S[1, 1, 1, -2, 1, -4]/4 + S[1, 1, 1, -2, 2, -3]/4 + S[1, 1, 1, -2, 3, -2]/4 + S[1, 2, -3, 1, 1, -2]/4 + S[1, 2, -2, 1, 1, -3]/4 + S[1, 2, -2, 1, 2, -2]/4 + S[1, 2, -2, 2, 1, -2]/4 + S[2, -3, 1, 1, 1, -2]/4 + S[2, 1, -3, 1, 1, -2]/4 + S[2, 1, -2, 1, 1, -3]/4 + S[2, 1, -2, 1, 2, -2]/4 + S[2, 1, -2, 2, 1, -2]/4 + S[3, -2, 1, 1, 1, -2]/4 - S[1, 1, -3, 1, 1, 1, -2]/2 - S[1, 1, 1, -3, 1, 1, -2]/2 - S[1, 1, 1, -2, 1, 1, -3]/2 - S[1, 1, 1, -2, 1, 2, -2]/2 - S[1, 1, 1, -2, 2, 1, -2]/2 - S[1, 2, -2, 1, 1, 1, -2]/2 - S[2, 1, -2, 1, 1, 1, -2]/2 + S[1, 1, 1, -2, 1, 1, 1, -2]),
BS[1, 1, 1, 5, 1, 1] -> -256*(-S[10]/128 + S[-7, -3]/64 + S[-6, -4]/64 + S[-5, -5]/64 + S[1, 9]/64 + S[2, 8]/64 + S[3, 7]/64 + S[9, 1]/64 - S[-7, -2, 1]/32 - S[-6, -3, 1]/32 - S[-6, 1, -3]/32 - S[-5, -4, 1]/32 - S[-5, 1, -4]/32 - S[-5, 2, -3]/32 - S[1, -6, -3]/32 - S[1, -5, -4]/32 - S[1, -4, -5]/32 - S[1, 1, 8]/32 - S[1, 2, 7]/32 - S[1, 8, 1]/32 - S[2, -5, -3]/32 - S[2, -4, -4]/32 - S[2, -3, -5]/32 - S[2, 1, 7]/32 - S[2, 7, 1]/32 - S[3, -4, -3]/32 - S[3, -3, -4]/32 - S[3, -2, -5]/32 - S[3, 6, 1]/32 + S[-6, 1, -2, 1]/16 + S[-5, 1, -3, 1]/16 + S[-5, 1, 1, -3]/16 + S[-5, 2, -2, 1]/16 + S[1, -6, -2, 1]/16 + S[1, -5, -3, 1]/16 + S[1, -5, 1, -3]/16 + S[1, -4, -4, 1]/16 + S[1, -4, 1, -4]/16 + S[1, -4, 2, -3]/16 + S[1, 1, -5, -3]/16 + S[1, 1, -4, -4]/16 + S[1, 1, -3, -5]/16 + S[1, 1, 1, 7]/16 + S[1, 1, 7, 1]/16 + S[1, 2, -4, -3]/16 + S[1, 2, -3, -4]/16 + S[1, 2, -2, -5]/16 + S[1, 2, 6, 1]/16 + S[2, -5, -2, 1]/16 + S[2, -4, -3, 1]/16 + S[2, -4, 1, -3]/16 + S[2, -3, -4, 1]/16 + S[2, -3, 1, -4]/16 + S[2, -3, 2, -3]/16 + S[2, 1, -4, -3]/16 + S[2, 1, -3, -4]/16 + S[2, 1, -2, -5]/16 + S[2, 1, 6, 1]/16 + S[3, -4, -2, 1]/16 + S[3, -3, -3, 1]/16 + S[3, -3, 1, -3]/16 + S[3, -2, -4, 1]/16 + S[3, -2, 1, -4]/16 + S[3, -2, 2, -3]/16 - S[-5, 1, 1, -2, 1]/8 - S[1, -5, 1, -2, 1]/8 - S[1, -4, 1, -3, 1]/8 - S[1, -4, 1, 1, -3]/8 - S[1, -4, 2, -2, 1]/8 - S[1, 1, -5, -2, 1]/8 - S[1, 1, -4, -3, 1]/8 - S[1, 1, -4, 1, -3]/8 - S[1, 1, -3, -4, 1]/8 - S[1, 1, -3, 1, -4]/8 - S[1, 1, -3, 2, -3]/8 - S[1, 1, 1, -4, -3]/8 - S[1, 1, 1, -3, -4]/8 - S[1, 1, 1, -2, -5]/8 - S[1, 1, 1, 6, 1]/8 - S[1, 2, -4, -2, 1]/8 - S[1, 2, -3, -3, 1]/8 - S[1, 2, -3, 1, -3]/8 - S[1, 2, -2, -4, 1]/8 - S[1, 2, -2, 1, -4]/8 - S[1, 2, -2, 2, -3]/8 - S[2, -4, 1, -2, 1]/8 - S[2, -3, 1, -3, 1]/8 - S[2, -3, 1, 1, -3]/8 - S[2, -3, 2, -2, 1]/8 - S[2, 1, -4, -2, 1]/8 - S[2, 1, -3, -3, 1]/8 - S[2, 1, -3, 1, -3]/8 - S[2, 1, -2, -4, 1]/8 - S[2, 1, -2, 1, -4]/8 - S[2, 1, -2, 2, -3]/8 - S[3, -3, 1, -2, 1]/8 - S[3, -2, 1, -3, 1]/8 - S[3, -2, 1, 1, -3]/8 - S[3, -2, 2, -2, 1]/8 + S[1, -4, 1, 1, -2, 1]/4 + S[1, 1, -4, 1, -2, 1]/4 + S[1, 1, -3, 1, -3, 1]/4 + S[1, 1, -3, 1, 1, -3]/4 + S[1, 1, -3, 2, -2, 1]/4 + S[1, 1, 1, -4, -2, 1]/4 + S[1, 1, 1, -3, -3, 1]/4 + S[1, 1, 1, -3, 1, -3]/4 + S[1, 1, 1, -2, -4, 1]/4 + S[1, 1, 1, -2, 1, -4]/4 + S[1, 1, 1, -2, 2, -3]/4 + S[1, 2, -3, 1, -2, 1]/4 + S[1, 2, -2, 1, -3, 1]/4 + S[1, 2, -2, 1, 1, -3]/4 + S[1, 2, -2, 2, -2, 1]/4 + S[2, -3, 1, 1, -2, 1]/4 + S[2, 1, -3, 1, -2, 1]/4 + S[2, 1, -2, 1, -3, 1]/4 + S[2, 1, -2, 1, 1, -3]/4 + S[2, 1, -2, 2, -2, 1]/4 + S[3, -2, 1, 1, -2, 1]/4 - S[1, 1, -3, 1, 1, -2, 1]/2 - S[1, 1, 1, -3, 1, -2, 1]/2 - S[1, 1, 1, -2, 1, -3, 1]/2 - S[1, 1, 1, -2, 1, 1, -3]/2 - S[1, 1, 1, -2, 2, -2, 1]/2 - S[1, 2, -2, 1, 1, -2, 1]/2 - S[2, 1, -2, 1, 1, -2, 1]/2 + S[1, 1, 1, -2, 1, 1, -2, 1]),
BS[1, 1, 1, 4, 1, 1, 1] -> -256*(-S[10]/128 + S[-6, -4]/64 + S[-5, -5]/64 + S[1, 9]/64 + S[2, 8]/64 + S[3, 7]/64 + S[8, 2]/64 + S[9, 1]/64 - S[-6, -3, 1]/32 - S[-6, -2, 2]/32 - S[-5, -4, 1]/32 - S[-5, -3, 2]/32 - S[-5, 1, -4]/32 - S[1, -5, -4]/32 - S[1, -4, -5]/32 - S[1, 1, 8]/32 - S[1, 2, 7]/32 - S[1, 7, 2]/32 - S[1, 8, 1]/32 - S[2, -4, -4]/32 - S[2, -3, -5]/32 - S[2, 1, 7]/32 - S[2, 6, 2]/32 - S[2, 7, 1]/32 - S[3, -3, -4]/32 - S[3, -2, -5]/32 - S[3, 5, 2]/32 - S[3, 6, 1]/32 - S[8, 1, 1]/32 + S[-6, -2, 1, 1]/16 + S[-5, -3, 1, 1]/16 + S[-5, 1, -3, 1]/16 + S[-5, 1, -2, 2]/16 + S[1, -5, -3, 1]/16 + S[1, -5, -2, 2]/16 + S[1, -4, -4, 1]/16 + S[1, -4, -3, 2]/16 + S[1, -4, 1, -4]/16 + S[1, 1, -4, -4]/16 + S[1, 1, -3, -5]/16 + S[1, 1, 1, 7]/16 + S[1, 1, 6, 2]/16 + S[1, 1, 7, 1]/16 + S[1, 2, -3, -4]/16 + S[1, 2, -2, -5]/16 + S[1, 2, 5, 2]/16 + S[1, 2, 6, 1]/16 + S[1, 7, 1, 1]/16 + S[2, -4, -3, 1]/16 + S[2, -4, -2, 2]/16 + S[2, -3, -4, 1]/16 + S[2, -3, -3, 2]/16 + S[2, -3, 1, -4]/16 + S[2, 1, -3, -4]/16 + S[2, 1, -2, -5]/16 + S[2, 1, 5, 2]/16 + S[2, 1, 6, 1]/16 + S[2, 6, 1, 1]/16 + S[3, -3, -3, 1]/16 + S[3, -3, -2, 2]/16 + S[3, -2, -4, 1]/16 + S[3, -2, -3, 2]/16 + S[3, -2, 1, -4]/16 + S[3, 5, 1, 1]/16 - S[-5, 1, -2, 1, 1]/8 - S[1, -5, -2, 1, 1]/8 - S[1, -4, -3, 1, 1]/8 - S[1, -4, 1, -3, 1]/8 - S[1, -4, 1, -2, 2]/8 - S[1, 1, -4, -3, 1]/8 - S[1, 1, -4, -2, 2]/8 - S[1, 1, -3, -4, 1]/8 - S[1, 1, -3, -3, 2]/8 - S[1, 1, -3, 1, -4]/8 - S[1, 1, 1, -3, -4]/8 - S[1, 1, 1, -2, -5]/8 - S[1, 1, 1, 5, 2]/8 - S[1, 1, 1, 6, 1]/8 - S[1, 1, 6, 1, 1]/8 - S[1, 2, -3, -3, 1]/8 - S[1, 2, -3, -2, 2]/8 - S[1, 2, -2, -4, 1]/8 - S[1, 2, -2, -3, 2]/8 - S[1, 2, -2, 1, -4]/8 - S[1, 2, 5, 1, 1]/8 - S[2, -4, -2, 1, 1]/8 - S[2, -3, -3, 1, 1]/8 - S[2, -3, 1, -3, 1]/8 - S[2, -3, 1, -2, 2]/8 - S[2, 1, -3, -3, 1]/8 - S[2, 1, -3, -2, 2]/8 - S[2, 1, -2, -4, 1]/8 - S[2, 1, -2, -3, 2]/8 - S[2, 1, -2, 1, -4]/8 - S[2, 1, 5, 1, 1]/8 - S[3, -3, -2, 1, 1]/8 - S[3, -2, -3, 1, 1]/8 - S[3, -2, 1, -3, 1]/8 - S[3, -2, 1, -2, 2]/8 + S[1, -4, 1, -2, 1, 1]/4 + S[1, 1, -4, -2, 1, 1]/4 + S[1, 1, -3, -3, 1, 1]/4 + S[1, 1, -3, 1, -3, 1]/4 + S[1, 1, -3, 1, -2, 2]/4 + S[1, 1, 1, -3, -3, 1]/4 + S[1, 1, 1, -3, -2, 2]/4 + S[1, 1, 1, -2, -4, 1]/4 + S[1, 1, 1, -2, -3, 2]/4 + S[1, 1, 1, -2, 1, -4]/4 + S[1, 1, 1, 5, 1, 1]/4 + S[1, 2, -3, -2, 1, 1]/4 + S[1, 2, -2, -3, 1, 1]/4 + S[1, 2, -2, 1, -3, 1]/4 + S[1, 2, -2, 1, -2, 2]/4 + S[2, -3, 1, -2, 1, 1]/4 + S[2, 1, -3, -2, 1, 1]/4 + S[2, 1, -2, -3, 1, 1]/4 + S[2, 1, -2, 1, -3, 1]/4 + S[2, 1, -2, 1, -2, 2]/4 + S[3, -2, 1, -2, 1, 1]/4 - S[1, 1, -3, 1, -2, 1, 1]/2 - S[1, 1, 1, -3, -2, 1, 1]/2 - S[1, 1, 1, -2, -3, 1, 1]/2 - S[1, 1, 1, -2, 1, -3, 1]/2 - S[1, 1, 1, -2, 1, -2, 2]/2 - S[1, 2, -2, 1, -2, 1, 1]/2 - S[2, 1, -2, 1, -2, 1, 1]/2 + S[1, 1, 1, -2, 1, -2, 1, 1]),
BS[1, 1, 1, 3, 1, 1, 1, 1] -> -256*(-S[10]/128 + S[-5, -5]/64 + S[1, 9]/64 + S[2, 8]/64 + S[3, 7]/64 + S[7, 3]/64 + S[8, 2]/64 + S[9, 1]/64 - S[-5, -4, 1]/32 - S[-5, -3, 2]/32 - S[-5, -2, 3]/32 - S[1, -4, -5]/32 - S[1, 1, 8]/32 - S[1, 2, 7]/32 - S[1, 6, 3]/32 - S[1, 7, 2]/32 - S[1, 8, 1]/32 - S[2, -3, -5]/32 - S[2, 1, 7]/32 - S[2, 5, 3]/32 - S[2, 6, 2]/32 - S[2, 7, 1]/32 - S[3, -2, -5]/32 - S[3, 4, 3]/32 - S[3, 5, 2]/32 - S[3, 6, 1]/32 - S[7, 1, 2]/32 - S[7, 2, 1]/32 - S[8, 1, 1]/32 + S[-5, -3, 1, 1]/16 + S[-5, -2, 1, 2]/16 + S[-5, -2, 2, 1]/16 + S[1, -4, -4, 1]/16 + S[1, -4, -3, 2]/16 + S[1, -4, -2, 3]/16 + S[1, 1, -3, -5]/16 + S[1, 1, 1, 7]/16 + S[1, 1, 5, 3]/16 + S[1, 1, 6, 2]/16 + S[1, 1, 7, 1]/16 + S[1, 2, -2, -5]/16 + S[1, 2, 4, 3]/16 + S[1, 2, 5, 2]/16 + S[1, 2, 6, 1]/16 + S[1, 6, 1, 2]/16 + S[1, 6, 2, 1]/16 + S[1, 7, 1, 1]/16 + S[2, -3, -4, 1]/16 + S[2, -3, -3, 2]/16 + S[2, -3, -2, 3]/16 + S[2, 1, -2, -5]/16 + S[2, 1, 4, 3]/16 + S[2, 1, 5, 2]/16 + S[2, 1, 6, 1]/16 + S[2, 5, 1, 2]/16 + S[2, 5, 2, 1]/16 + S[2, 6, 1, 1]/16 + S[3, -2, -4, 1]/16 + S[3, -2, -3, 2]/16 + S[3, -2, -2, 3]/16 + S[3, 4, 1, 2]/16 + S[3, 4, 2, 1]/16 + S[3, 5, 1, 1]/16 + S[7, 1, 1, 1]/16 - S[-5, -2, 1, 1, 1]/8 - S[1, -4, -3, 1, 1]/8 - S[1, -4, -2, 1, 2]/8 - S[1, -4, -2, 2, 1]/8 - S[1, 1, -3, -4, 1]/8 - S[1, 1, -3, -3, 2]/8 - S[1, 1, -3, -2, 3]/8 - S[1, 1, 1, -2, -5]/8 - S[1, 1, 1, 4, 3]/8 - S[1, 1, 1, 5, 2]/8 - S[1, 1, 1, 6, 1]/8 - S[1, 1, 5, 1, 2]/8 - S[1, 1, 5, 2, 1]/8 - S[1, 1, 6, 1, 1]/8 - S[1, 2, -2, -4, 1]/8 - S[1, 2, -2, -3, 2]/8 - S[1, 2, -2, -2, 3]/8 - S[1, 2, 4, 1, 2]/8 - S[1, 2, 4, 2, 1]/8 - S[1, 2, 5, 1, 1]/8 - S[1, 6, 1, 1, 1]/8 - S[2, -3, -3, 1, 1]/8 - S[2, -3, -2, 1, 2]/8 - S[2, -3, -2, 2, 1]/8 - S[2, 1, -2, -4, 1]/8 - S[2, 1, -2, -3, 2]/8 - S[2, 1, -2, -2, 3]/8 - S[2, 1, 4, 1, 2]/8 - S[2, 1, 4, 2, 1]/8 - S[2, 1, 5, 1, 1]/8 - S[2, 5, 1, 1, 1]/8 - S[3, -2, -3, 1, 1]/8 - S[3, -2, -2, 1, 2]/8 - S[3, -2, -2, 2, 1]/8 - S[3, 4, 1, 1, 1]/8 + S[1, -4, -2, 1, 1, 1]/4 + S[1, 1, -3, -3, 1, 1]/4 + S[1, 1, -3, -2, 1, 2]/4 + S[1, 1, -3, -2, 2, 1]/4 + S[1, 1, 1, -2, -4, 1]/4 + S[1, 1, 1, -2, -3, 2]/4 + S[1, 1, 1, -2, -2, 3]/4 + S[1, 1, 1, 4, 1, 2]/4 + S[1, 1, 1, 4, 2, 1]/4 + S[1, 1, 1, 5, 1, 1]/4 + S[1, 1, 5, 1, 1, 1]/4 + S[1, 2, -2, -3, 1, 1]/4 + S[1, 2, -2, -2, 1, 2]/4 + S[1, 2, -2, -2, 2, 1]/4 + S[1, 2, 4, 1, 1, 1]/4 + S[2, -3, -2, 1, 1, 1]/4 + S[2, 1, -2, -3, 1, 1]/4 + S[2, 1, -2, -2, 1, 2]/4 + S[2, 1, -2, -2, 2, 1]/4 + S[2, 1, 4, 1, 1, 1]/4 + S[3, -2, -2, 1, 1, 1]/4 - S[1, 1, -3, -2, 1, 1, 1]/2 - S[1, 1, 1, -2, -3, 1, 1]/2 - S[1, 1, 1, -2, -2, 1, 2]/2 - S[1, 1, 1, -2, -2, 2, 1]/2 - S[1, 1, 1, 4, 1, 1, 1]/2 - S[1, 2, -2, -2, 1, 1, 1]/2 - S[2, 1, -2, -2, 1, 1, 1]/2 + S[1, 1, 1, -2, -2, 1, 1, 1]),
BS[1, 1, 1, 2, 1, 1, 1, 1, 1] -> -256*(-S[10]/128 + S[1, 9]/64 + S[2, 8]/64 + S[3, 7]/64 + S[6, 4]/64 + S[7, 3]/64 + S[8, 2]/64 + S[9, 1]/64 - S[1, 1, 8]/32 - S[1, 2, 7]/32 - S[1, 5, 4]/32 - S[1, 6, 3]/32 - S[1, 7, 2]/32 - S[1, 8, 1]/32 - S[2, 1, 7]/32 - S[2, 4, 4]/32 - S[2, 5, 3]/32 - S[2, 6, 2]/32 - S[2, 7, 1]/32 - S[3, 3, 4]/32 - S[3, 4, 3]/32 - S[3, 5, 2]/32 - S[3, 6, 1]/32 - S[6, 1, 3]/32 - S[6, 2, 2]/32 - S[6, 3, 1]/32 - S[7, 1, 2]/32 - S[7, 2, 1]/32 - S[8, 1, 1]/32 + S[1, 1, 1, 7]/16 + S[1, 1, 4, 4]/16 + S[1, 1, 5, 3]/16 + S[1, 1, 6, 2]/16 + S[1, 1, 7, 1]/16 + S[1, 2, 3, 4]/16 + S[1, 2, 4, 3]/16 + S[1, 2, 5, 2]/16 + S[1, 2, 6, 1]/16 + S[1, 5, 1, 3]/16 + S[1, 5, 2, 2]/16 + S[1, 5, 3, 1]/16 + S[1, 6, 1, 2]/16 + S[1, 6, 2, 1]/16 + S[1, 7, 1, 1]/16 + S[2, 1, 3, 4]/16 + S[2, 1, 4, 3]/16 + S[2, 1, 5, 2]/16 + S[2, 1, 6, 1]/16 + S[2, 4, 1, 3]/16 + S[2, 4, 2, 2]/16 + S[2, 4, 3, 1]/16 + S[2, 5, 1, 2]/16 + S[2, 5, 2, 1]/16 + S[2, 6, 1, 1]/16 + S[3, 3, 1, 3]/16 + S[3, 3, 2, 2]/16 + S[3, 3, 3, 1]/16 + S[3, 4, 1, 2]/16 + S[3, 4, 2, 1]/16 + S[3, 5, 1, 1]/16 + S[6, 1, 1, 2]/16 + S[6, 1, 2, 1]/16 + S[6, 2, 1, 1]/16 + S[7, 1, 1, 1]/16 - S[1, 1, 1, 3, 4]/8 - S[1, 1, 1, 4, 3]/8 - S[1, 1, 1, 5, 2]/8 - S[1, 1, 1, 6, 1]/8 - S[1, 1, 4, 1, 3]/8 - S[1, 1, 4, 2, 2]/8 - S[1, 1, 4, 3, 1]/8 - S[1, 1, 5, 1, 2]/8 - S[1, 1, 5, 2, 1]/8 - S[1, 1, 6, 1, 1]/8 - S[1, 2, 3, 1, 3]/8 - S[1, 2, 3, 2, 2]/8 - S[1, 2, 3, 3, 1]/8 - S[1, 2, 4, 1, 2]/8 - S[1, 2, 4, 2, 1]/8 - S[1, 2, 5, 1, 1]/8 - S[1, 5, 1, 1, 2]/8 - S[1, 5, 1, 2, 1]/8 - S[1, 5, 2, 1, 1]/8 - S[1, 6, 1, 1, 1]/8 - S[2, 1, 3, 1, 3]/8 - S[2, 1, 3, 2, 2]/8 - S[2, 1, 3, 3, 1]/8 - S[2, 1, 4, 1, 2]/8 - S[2, 1, 4, 2, 1]/8 - S[2, 1, 5, 1, 1]/8 - S[2, 4, 1, 1, 2]/8 - S[2, 4, 1, 2, 1]/8 - S[2, 4, 2, 1, 1]/8 - S[2, 5, 1, 1, 1]/8 - S[3, 3, 1, 1, 2]/8 - S[3, 3, 1, 2, 1]/8 - S[3, 3, 2, 1, 1]/8 - S[3, 4, 1, 1, 1]/8 - S[6, 1, 1, 1, 1]/8 + S[1, 1, 1, 3, 1, 3]/4 + S[1, 1, 1, 3, 2, 2]/4 + S[1, 1, 1, 3, 3, 1]/4 + S[1, 1, 1, 4, 1, 2]/4 + S[1, 1, 1, 4, 2, 1]/4 + S[1, 1, 1, 5, 1, 1]/4 + S[1, 1, 4, 1, 1, 2]/4 + S[1, 1, 4, 1, 2, 1]/4 + S[1, 1, 4, 2, 1, 1]/4 + S[1, 1, 5, 1, 1, 1]/4 + S[1, 2, 3, 1, 1, 2]/4 + S[1, 2, 3, 1, 2, 1]/4 + S[1, 2, 3, 2, 1, 1]/4 + S[1, 2, 4, 1, 1, 1]/4 + S[1, 5, 1, 1, 1, 1]/4 + S[2, 1, 3, 1, 1, 2]/4 + S[2, 1, 3, 1, 2, 1]/4 + S[2, 1, 3, 2, 1, 1]/4 + S[2, 1, 4, 1, 1, 1]/4 + S[2, 4, 1, 1, 1, 1]/4 + S[3, 3, 1, 1, 1, 1]/4 - S[1, 1, 1, 3, 1, 1, 2]/2 - S[1, 1, 1, 3, 1, 2, 1]/2 - S[1, 1, 1, 3, 2, 1, 1]/2 - S[1, 1, 1, 4, 1, 1, 1]/2 - S[1, 1, 4, 1, 1, 1, 1]/2 - S[1, 2, 3, 1, 1, 1, 1]/2 - S[2, 1, 3, 1, 1, 1, 1]/2 + S[1, 1, 1, 3, 1, 1, 1, 1]),
BS[1, 1, 7, 1] -> -256*(-S[10]/128 + S[-8, -2]/64 + S[-7, -3]/64 + S[-6, -4]/64 + S[-5, -5]/64 + S[-4, -6]/64 + S[1, 9]/64 + S[2, 8]/64 - S[-7, 1, -2]/32 - S[-6, 1, -3]/32 - S[-6, 2, -2]/32 - S[-5, 1, -4]/32 - S[-5, 2, -3]/32 - S[-5, 3, -2]/32 - S[-4, 1, -5]/32 - S[-4, 2, -4]/32 - S[-4, 3, -3]/32 - S[-4, 4, -2]/32 - S[1, -7, -2]/32 - S[1, -6, -3]/32 - S[1, -5, -4]/32 - S[1, -4, -5]/32 - S[1, -3, -6]/32 - S[1, 1, 8]/32 - S[2, -6, -2]/32 - S[2, -5, -3]/32 - S[2, -4, -4]/32 - S[2, -3, -5]/32 - S[2, -2, -6]/32 + S[-6, 1, 1, -2]/16 + S[-5, 1, 1, -3]/16 + S[-5, 1, 2, -2]/16 + S[-5, 2, 1, -2]/16 + S[-4, 1, 1, -4]/16 + S[-4, 1, 2, -3]/16 + S[-4, 1, 3, -2]/16 + S[-4, 2, 1, -3]/16 + S[-4, 2, 2, -2]/16 + S[-4, 3, 1, -2]/16 + S[1, -6, 1, -2]/16 + S[1, -5, 1, -3]/16 + S[1, -5, 2, -2]/16 + S[1, -4, 1, -4]/16 + S[1, -4, 2, -3]/16 + S[1, -4, 3, -2]/16 + S[1, -3, 1, -5]/16 + S[1, -3, 2, -4]/16 + S[1, -3, 3, -3]/16 + S[1, -3, 4, -2]/16 + S[1, 1, -6, -2]/16 + S[1, 1, -5, -3]/16 + S[1, 1, -4, -4]/16 + S[1, 1, -3, -5]/16 + S[1, 1, -2, -6]/16 + S[2, -5, 1, -2]/16 + S[2, -4, 1, -3]/16 + S[2, -4, 2, -2]/16 + S[2, -3, 1, -4]/16 + S[2, -3, 2, -3]/16 + S[2, -3, 3, -2]/16 + S[2, -2, 1, -5]/16 + S[2, -2, 2, -4]/16 + S[2, -2, 3, -3]/16 + S[2, -2, 4, -2]/16 - S[-5, 1, 1, 1, -2]/8 - S[-4, 1, 1, 1, -3]/8 - S[-4, 1, 1, 2, -2]/8 - S[-4, 1, 2, 1, -2]/8 - S[-4, 2, 1, 1, -2]/8 - S[1, -5, 1, 1, -2]/8 - S[1, -4, 1, 1, -3]/8 - S[1, -4, 1, 2, -2]/8 - S[1, -4, 2, 1, -2]/8 - S[1, -3, 1, 1, -4]/8 - S[1, -3, 1, 2, -3]/8 - S[1, -3, 1, 3, -2]/8 - S[1, -3, 2, 1, -3]/8 - S[1, -3, 2, 2, -2]/8 - S[1, -3, 3, 1, -2]/8 - S[1, 1, -5, 1, -2]/8 - S[1, 1, -4, 1, -3]/8 - S[1, 1, -4, 2, -2]/8 - S[1, 1, -3, 1, -4]/8 - S[1, 1, -3, 2, -3]/8 - S[1, 1, -3, 3, -2]/8 - S[1, 1, -2, 1, -5]/8 - S[1, 1, -2, 2, -4]/8 - S[1, 1, -2, 3, -3]/8 - S[1, 1, -2, 4, -2]/8 - S[2, -4, 1, 1, -2]/8 - S[2, -3, 1, 1, -3]/8 - S[2, -3, 1, 2, -2]/8 - S[2, -3, 2, 1, -2]/8 - S[2, -2, 1, 1, -4]/8 - S[2, -2, 1, 2, -3]/8 - S[2, -2, 1, 3, -2]/8 - S[2, -2, 2, 1, -3]/8 - S[2, -2, 2, 2, -2]/8 - S[2, -2, 3, 1, -2]/8 + S[-4, 1, 1, 1, 1, -2]/4 + S[1, -4, 1, 1, 1, -2]/4 + S[1, -3, 1, 1, 1, -3]/4 + S[1, -3, 1, 1, 2, -2]/4 + S[1, -3, 1, 2, 1, -2]/4 + S[1, -3, 2, 1, 1, -2]/4 + S[1, 1, -4, 1, 1, -2]/4 + S[1, 1, -3, 1, 1, -3]/4 + S[1, 1, -3, 1, 2, -2]/4 + S[1, 1, -3, 2, 1, -2]/4 + S[1, 1, -2, 1, 1, -4]/4 + S[1, 1, -2, 1, 2, -3]/4 + S[1, 1, -2, 1, 3, -2]/4 + S[1, 1, -2, 2, 1, -3]/4 + S[1, 1, -2, 2, 2, -2]/4 + S[1, 1, -2, 3, 1, -2]/4 + S[2, -3, 1, 1, 1, -2]/4 + S[2, -2, 1, 1, 1, -3]/4 + S[2, -2, 1, 1, 2, -2]/4 + S[2, -2, 1, 2, 1, -2]/4 + S[2, -2, 2, 1, 1, -2]/4 - S[1, -3, 1, 1, 1, 1, -2]/2 - S[1, 1, -3, 1, 1, 1, -2]/2 - S[1, 1, -2, 1, 1, 1, -3]/2 - S[1, 1, -2, 1, 1, 2, -2]/2 - S[1, 1, -2, 1, 2, 1, -2]/2 - S[1, 1, -2, 2, 1, 1, -2]/2 - S[2, -2, 1, 1, 1, 1, -2]/2 + S[1, 1, -2, 1, 1, 1, 1, -2]),
BS[1, 1, 6, 1, 1] -> -256*(-S[10]/128 + S[-7, -3]/64 + S[-6, -4]/64 + S[-5, -5]/64 + S[-4, -6]/64 + S[1, 9]/64 + S[2, 8]/64 + S[9, 1]/64 - S[-7, -2, 1]/32 - S[-6, -3, 1]/32 - S[-6, 1, -3]/32 - S[-5, -4, 1]/32 - S[-5, 1, -4]/32 - S[-5, 2, -3]/32 - S[-4, -5, 1]/32 - S[-4, 1, -5]/32 - S[-4, 2, -4]/32 - S[-4, 3, -3]/32 - S[1, -6, -3]/32 - S[1, -5, -4]/32 - S[1, -4, -5]/32 - S[1, -3, -6]/32 - S[1, 1, 8]/32 - S[1, 8, 1]/32 - S[2, -5, -3]/32 - S[2, -4, -4]/32 - S[2, -3, -5]/32 - S[2, -2, -6]/32 - S[2, 7, 1]/32 + S[-6, 1, -2, 1]/16 + S[-5, 1, -3, 1]/16 + S[-5, 1, 1, -3]/16 + S[-5, 2, -2, 1]/16 + S[-4, 1, -4, 1]/16 + S[-4, 1, 1, -4]/16 + S[-4, 1, 2, -3]/16 + S[-4, 2, -3, 1]/16 + S[-4, 2, 1, -3]/16 + S[-4, 3, -2, 1]/16 + S[1, -6, -2, 1]/16 + S[1, -5, -3, 1]/16 + S[1, -5, 1, -3]/16 + S[1, -4, -4, 1]/16 + S[1, -4, 1, -4]/16 + S[1, -4, 2, -3]/16 + S[1, -3, -5, 1]/16 + S[1, -3, 1, -5]/16 + S[1, -3, 2, -4]/16 + S[1, -3, 3, -3]/16 + S[1, 1, -5, -3]/16 + S[1, 1, -4, -4]/16 + S[1, 1, -3, -5]/16 + S[1, 1, -2, -6]/16 + S[1, 1, 7, 1]/16 + S[2, -5, -2, 1]/16 + S[2, -4, -3, 1]/16 + S[2, -4, 1, -3]/16 + S[2, -3, -4, 1]/16 + S[2, -3, 1, -4]/16 + S[2, -3, 2, -3]/16 + S[2, -2, -5, 1]/16 + S[2, -2, 1, -5]/16 + S[2, -2, 2, -4]/16 + S[2, -2, 3, -3]/16 - S[-5, 1, 1, -2, 1]/8 - S[-4, 1, 1, -3, 1]/8 - S[-4, 1, 1, 1, -3]/8 - S[-4, 1, 2, -2, 1]/8 - S[-4, 2, 1, -2, 1]/8 - S[1, -5, 1, -2, 1]/8 - S[1, -4, 1, -3, 1]/8 - S[1, -4, 1, 1, -3]/8 - S[1, -4, 2, -2, 1]/8 - S[1, -3, 1, -4, 1]/8 - S[1, -3, 1, 1, -4]/8 - S[1, -3, 1, 2, -3]/8 - S[1, -3, 2, -3, 1]/8 - S[1, -3, 2, 1, -3]/8 - S[1, -3, 3, -2, 1]/8 - S[1, 1, -5, -2, 1]/8 - S[1, 1, -4, -3, 1]/8 - S[1, 1, -4, 1, -3]/8 - S[1, 1, -3, -4, 1]/8 - S[1, 1, -3, 1, -4]/8 - S[1, 1, -3, 2, -3]/8 - S[1, 1, -2, -5, 1]/8 - S[1, 1, -2, 1, -5]/8 - S[1, 1, -2, 2, -4]/8 - S[1, 1, -2, 3, -3]/8 - S[2, -4, 1, -2, 1]/8 - S[2, -3, 1, -3, 1]/8 - S[2, -3, 1, 1, -3]/8 - S[2, -3, 2, -2, 1]/8 - S[2, -2, 1, -4, 1]/8 - S[2, -2, 1, 1, -4]/8 - S[2, -2, 1, 2, -3]/8 - S[2, -2, 2, -3, 1]/8 - S[2, -2, 2, 1, -3]/8 - S[2, -2, 3, -2, 1]/8 + S[-4, 1, 1, 1, -2, 1]/4 + S[1, -4, 1, 1, -2, 1]/4 + S[1, -3, 1, 1, -3, 1]/4 + S[1, -3, 1, 1, 1, -3]/4 + S[1, -3, 1, 2, -2, 1]/4 + S[1, -3, 2, 1, -2, 1]/4 + S[1, 1, -4, 1, -2, 1]/4 + S[1, 1, -3, 1, -3, 1]/4 + S[1, 1, -3, 1, 1, -3]/4 + S[1, 1, -3, 2, -2, 1]/4 + S[1, 1, -2, 1, -4, 1]/4 + S[1, 1, -2, 1, 1, -4]/4 + S[1, 1, -2, 1, 2, -3]/4 + S[1, 1, -2, 2, -3, 1]/4 + S[1, 1, -2, 2, 1, -3]/4 + S[1, 1, -2, 3, -2, 1]/4 + S[2, -3, 1, 1, -2, 1]/4 + S[2, -2, 1, 1, -3, 1]/4 + S[2, -2, 1, 1, 1, -3]/4 + S[2, -2, 1, 2, -2, 1]/4 + S[2, -2, 2, 1, -2, 1]/4 - S[1, -3, 1, 1, 1, -2, 1]/2 - S[1, 1, -3, 1, 1, -2, 1]/2 - S[1, 1, -2, 1, 1, -3, 1]/2 - S[1, 1, -2, 1, 1, 1, -3]/2 - S[1, 1, -2, 1, 2, -2, 1]/2 - S[1, 1, -2, 2, 1, -2, 1]/2 - S[2, -2, 1, 1, 1, -2, 1]/2 + S[1, 1, -2, 1, 1, 1, -2, 1]),
BS[1, 1, 5, 1, 1, 1] -> -256*(-S[10]/128 + S[-6, -4]/64 + S[-5, -5]/64 + S[-4, -6]/64 + S[1, 9]/64 + S[2, 8]/64 + S[8, 2]/64 + S[9, 1]/64 - S[-6, -3, 1]/32 - S[-6, -2, 2]/32 - S[-5, -4, 1]/32 - S[-5, -3, 2]/32 - S[-5, 1, -4]/32 - S[-4, -5, 1]/32 - S[-4, -4, 2]/32 - S[-4, 1, -5]/32 - S[-4, 2, -4]/32 - S[1, -5, -4]/32 - S[1, -4, -5]/32 - S[1, -3, -6]/32 - S[1, 1, 8]/32 - S[1, 7, 2]/32 - S[1, 8, 1]/32 - S[2, -4, -4]/32 - S[2, -3, -5]/32 - S[2, -2, -6]/32 - S[2, 6, 2]/32 - S[2, 7, 1]/32 - S[8, 1, 1]/32 + S[-6, -2, 1, 1]/16 + S[-5, -3, 1, 1]/16 + S[-5, 1, -3, 1]/16 + S[-5, 1, -2, 2]/16 + S[-4, -4, 1, 1]/16 + S[-4, 1, -4, 1]/16 + S[-4, 1, -3, 2]/16 + S[-4, 1, 1, -4]/16 + S[-4, 2, -3, 1]/16 + S[-4, 2, -2, 2]/16 + S[1, -5, -3, 1]/16 + S[1, -5, -2, 2]/16 + S[1, -4, -4, 1]/16 + S[1, -4, -3, 2]/16 + S[1, -4, 1, -4]/16 + S[1, -3, -5, 1]/16 + S[1, -3, -4, 2]/16 + S[1, -3, 1, -5]/16 + S[1, -3, 2, -4]/16 + S[1, 1, -4, -4]/16 + S[1, 1, -3, -5]/16 + S[1, 1, -2, -6]/16 + S[1, 1, 6, 2]/16 + S[1, 1, 7, 1]/16 + S[1, 7, 1, 1]/16 + S[2, -4, -3, 1]/16 + S[2, -4, -2, 2]/16 + S[2, -3, -4, 1]/16 + S[2, -3, -3, 2]/16 + S[2, -3, 1, -4]/16 + S[2, -2, -5, 1]/16 + S[2, -2, -4, 2]/16 + S[2, -2, 1, -5]/16 + S[2, -2, 2, -4]/16 + S[2, 6, 1, 1]/16 - S[-5, 1, -2, 1, 1]/8 - S[-4, 1, -3, 1, 1]/8 - S[-4, 1, 1, -3, 1]/8 - S[-4, 1, 1, -2, 2]/8 - S[-4, 2, -2, 1, 1]/8 - S[1, -5, -2, 1, 1]/8 - S[1, -4, -3, 1, 1]/8 - S[1, -4, 1, -3, 1]/8 - S[1, -4, 1, -2, 2]/8 - S[1, -3, -4, 1, 1]/8 - S[1, -3, 1, -4, 1]/8 - S[1, -3, 1, -3, 2]/8 - S[1, -3, 1, 1, -4]/8 - S[1, -3, 2, -3, 1]/8 - S[1, -3, 2, -2, 2]/8 - S[1, 1, -4, -3, 1]/8 - S[1, 1, -4, -2, 2]/8 - S[1, 1, -3, -4, 1]/8 - S[1, 1, -3, -3, 2]/8 - S[1, 1, -3, 1, -4]/8 - S[1, 1, -2, -5, 1]/8 - S[1, 1, -2, -4, 2]/8 - S[1, 1, -2, 1, -5]/8 - S[1, 1, -2, 2, -4]/8 - S[1, 1, 6, 1, 1]/8 - S[2, -4, -2, 1, 1]/8 - S[2, -3, -3, 1, 1]/8 - S[2, -3, 1, -3, 1]/8 - S[2, -3, 1, -2, 2]/8 - S[2, -2, -4, 1, 1]/8 - S[2, -2, 1, -4, 1]/8 - S[2, -2, 1, -3, 2]/8 - S[2, -2, 1, 1, -4]/8 - S[2, -2, 2, -3, 1]/8 - S[2, -2, 2, -2, 2]/8 + S[-4, 1, 1, -2, 1, 1]/4 + S[1, -4, 1, -2, 1, 1]/4 + S[1, -3, 1, -3, 1, 1]/4 + S[1, -3, 1, 1, -3, 1]/4 + S[1, -3, 1, 1, -2, 2]/4 + S[1, -3, 2, -2, 1, 1]/4 + S[1, 1, -4, -2, 1, 1]/4 + S[1, 1, -3, -3, 1, 1]/4 + S[1, 1, -3, 1, -3, 1]/4 + S[1, 1, -3, 1, -2, 2]/4 + S[1, 1, -2, -4, 1, 1]/4 + S[1, 1, -2, 1, -4, 1]/4 + S[1, 1, -2, 1, -3, 2]/4 + S[1, 1, -2, 1, 1, -4]/4 + S[1, 1, -2, 2, -3, 1]/4 + S[1, 1, -2, 2, -2, 2]/4 + S[2, -3, 1, -2, 1, 1]/4 + S[2, -2, 1, -3, 1, 1]/4 + S[2, -2, 1, 1, -3, 1]/4 + S[2, -2, 1, 1, -2, 2]/4 + S[2, -2, 2, -2, 1, 1]/4 - S[1, -3, 1, 1, -2, 1, 1]/2 - S[1, 1, -3, 1, -2, 1, 1]/2 - S[1, 1, -2, 1, -3, 1, 1]/2 - S[1, 1, -2, 1, 1, -3, 1]/2 - S[1, 1, -2, 1, 1, -2, 2]/2 - S[1, 1, -2, 2, -2, 1, 1]/2 - S[2, -2, 1, 1, -2, 1, 1]/2 + S[1, 1, -2, 1, 1, -2, 1, 1]),
BS[1, 1, 4, 1, 1, 1, 1] -> -256*(-S[10]/128 + S[-5, -5]/64 + S[-4, -6]/64 + S[1, 9]/64 + S[2, 8]/64 + S[7, 3]/64 + S[8, 2]/64 + S[9, 1]/64 - S[-5, -4, 1]/32 - S[-5, -3, 2]/32 - S[-5, -2, 3]/32 - S[-4, -5, 1]/32 - S[-4, -4, 2]/32 - S[-4, -3, 3]/32 - S[-4, 1, -5]/32 - S[1, -4, -5]/32 - S[1, -3, -6]/32 - S[1, 1, 8]/32 - S[1, 6, 3]/32 - S[1, 7, 2]/32 - S[1, 8, 1]/32 - S[2, -3, -5]/32 - S[2, -2, -6]/32 - S[2, 5, 3]/32 - S[2, 6, 2]/32 - S[2, 7, 1]/32 - S[7, 1, 2]/32 - S[7, 2, 1]/32 - S[8, 1, 1]/32 + S[-5, -3, 1, 1]/16 + S[-5, -2, 1, 2]/16 + S[-5, -2, 2, 1]/16 + S[-4, -4, 1, 1]/16 + S[-4, -3, 1, 2]/16 + S[-4, -3, 2, 1]/16 + S[-4, 1, -4, 1]/16 + S[-4, 1, -3, 2]/16 + S[-4, 1, -2, 3]/16 + S[1, -4, -4, 1]/16 + S[1, -4, -3, 2]/16 + S[1, -4, -2, 3]/16 + S[1, -3, -5, 1]/16 + S[1, -3, -4, 2]/16 + S[1, -3, -3, 3]/16 + S[1, -3, 1, -5]/16 + S[1, 1, -3, -5]/16 + S[1, 1, -2, -6]/16 + S[1, 1, 5, 3]/16 + S[1, 1, 6, 2]/16 + S[1, 1, 7, 1]/16 + S[1, 6, 1, 2]/16 + S[1, 6, 2, 1]/16 + S[1, 7, 1, 1]/16 + S[2, -3, -4, 1]/16 + S[2, -3, -3, 2]/16 + S[2, -3, -2, 3]/16 + S[2, -2, -5, 1]/16 + S[2, -2, -4, 2]/16 + S[2, -2, -3, 3]/16 + S[2, -2, 1, -5]/16 + S[2, 5, 1, 2]/16 + S[2, 5, 2, 1]/16 + S[2, 6, 1, 1]/16 + S[7, 1, 1, 1]/16 - S[-5, -2, 1, 1, 1]/8 - S[-4, -3, 1, 1, 1]/8 - S[-4, 1, -3, 1, 1]/8 - S[-4, 1, -2, 1, 2]/8 - S[-4, 1, -2, 2, 1]/8 - S[1, -4, -3, 1, 1]/8 - S[1, -4, -2, 1, 2]/8 - S[1, -4, -2, 2, 1]/8 - S[1, -3, -4, 1, 1]/8 - S[1, -3, -3, 1, 2]/8 - S[1, -3, -3, 2, 1]/8 - S[1, -3, 1, -4, 1]/8 - S[1, -3, 1, -3, 2]/8 - S[1, -3, 1, -2, 3]/8 - S[1, 1, -3, -4, 1]/8 - S[1, 1, -3, -3, 2]/8 - S[1, 1, -3, -2, 3]/8 - S[1, 1, -2, -5, 1]/8 - S[1, 1, -2, -4, 2]/8 - S[1, 1, -2, -3, 3]/8 - S[1, 1, -2, 1, -5]/8 - S[1, 1, 5, 1, 2]/8 - S[1, 1, 5, 2, 1]/8 - S[1, 1, 6, 1, 1]/8 - S[1, 6, 1, 1, 1]/8 - S[2, -3, -3, 1, 1]/8 - S[2, -3, -2, 1, 2]/8 - S[2, -3, -2, 2, 1]/8 - S[2, -2, -4, 1, 1]/8 - S[2, -2, -3, 1, 2]/8 - S[2, -2, -3, 2, 1]/8 - S[2, -2, 1, -4, 1]/8 - S[2, -2, 1, -3, 2]/8 - S[2, -2, 1, -2, 3]/8 - S[2, 5, 1, 1, 1]/8 + S[-4, 1, -2, 1, 1, 1]/4 + S[1, -4, -2, 1, 1, 1]/4 + S[1, -3, -3, 1, 1, 1]/4 + S[1, -3, 1, -3, 1, 1]/4 + S[1, -3, 1, -2, 1, 2]/4 + S[1, -3, 1, -2, 2, 1]/4 + S[1, 1, -3, -3, 1, 1]/4 + S[1, 1, -3, -2, 1, 2]/4 + S[1, 1, -3, -2, 2, 1]/4 + S[1, 1, -2, -4, 1, 1]/4 + S[1, 1, -2, -3, 1, 2]/4 + S[1, 1, -2, -3, 2, 1]/4 + S[1, 1, -2, 1, -4, 1]/4 + S[1, 1, -2, 1, -3, 2]/4 + S[1, 1, -2, 1, -2, 3]/4 + S[1, 1, 5, 1, 1, 1]/4 + S[2, -3, -2, 1, 1, 1]/4 + S[2, -2, -3, 1, 1, 1]/4 + S[2, -2, 1, -3, 1, 1]/4 + S[2, -2, 1, -2, 1, 2]/4 + S[2, -2, 1, -2, 2, 1]/4 - S[1, -3, 1, -2, 1, 1, 1]/2 - S[1, 1, -3, -2, 1, 1, 1]/2 - S[1, 1, -2, -3, 1, 1, 1]/2 - S[1, 1, -2, 1, -3, 1, 1]/2 - S[1, 1, -2, 1, -2, 1, 2]/2 - S[1, 1, -2, 1, -2, 2, 1]/2 - S[2, -2, 1, -2, 1, 1, 1]/2 + S[1, 1, -2, 1, -2, 1, 1, 1]),
BS[1, 1, 3, 1, 1, 1, 1, 1] -> -256*(-S[10]/128 + S[-4, -6]/64 + S[1, 9]/64 + S[2, 8]/64 + S[6, 4]/64 + S[7, 3]/64 + S[8, 2]/64 + S[9, 1]/64 - S[-4, -5, 1]/32 - S[-4, -4, 2]/32 - S[-4, -3, 3]/32 - S[-4, -2, 4]/32 - S[1, -3, -6]/32 - S[1, 1, 8]/32 - S[1, 5, 4]/32 - S[1, 6, 3]/32 - S[1, 7, 2]/32 - S[1, 8, 1]/32 - S[2, -2, -6]/32 - S[2, 4, 4]/32 - S[2, 5, 3]/32 - S[2, 6, 2]/32 - S[2, 7, 1]/32 - S[6, 1, 3]/32 - S[6, 2, 2]/32 - S[6, 3, 1]/32 - S[7, 1, 2]/32 - S[7, 2, 1]/32 - S[8, 1, 1]/32 + S[-4, -4, 1, 1]/16 + S[-4, -3, 1, 2]/16 + S[-4, -3, 2, 1]/16 + S[-4, -2, 1, 3]/16 + S[-4, -2, 2, 2]/16 + S[-4, -2, 3, 1]/16 + S[1, -3, -5, 1]/16 + S[1, -3, -4, 2]/16 + S[1, -3, -3, 3]/16 + S[1, -3, -2, 4]/16 + S[1, 1, -2, -6]/16 + S[1, 1, 4, 4]/16 + S[1, 1, 5, 3]/16 + S[1, 1, 6, 2]/16 + S[1, 1, 7, 1]/16 + S[1, 5, 1, 3]/16 + S[1, 5, 2, 2]/16 + S[1, 5, 3, 1]/16 + S[1, 6, 1, 2]/16 + S[1, 6, 2, 1]/16 + S[1, 7, 1, 1]/16 + S[2, -2, -5, 1]/16 + S[2, -2, -4, 2]/16 + S[2, -2, -3, 3]/16 + S[2, -2, -2, 4]/16 + S[2, 4, 1, 3]/16 + S[2, 4, 2, 2]/16 + S[2, 4, 3, 1]/16 + S[2, 5, 1, 2]/16 + S[2, 5, 2, 1]/16 + S[2, 6, 1, 1]/16 + S[6, 1, 1, 2]/16 + S[6, 1, 2, 1]/16 + S[6, 2, 1, 1]/16 + S[7, 1, 1, 1]/16 - S[-4, -3, 1, 1, 1]/8 - S[-4, -2, 1, 1, 2]/8 - S[-4, -2, 1, 2, 1]/8 - S[-4, -2, 2, 1, 1]/8 - S[1, -3, -4, 1, 1]/8 - S[1, -3, -3, 1, 2]/8 - S[1, -3, -3, 2, 1]/8 - S[1, -3, -2, 1, 3]/8 - S[1, -3, -2, 2, 2]/8 - S[1, -3, -2, 3, 1]/8 - S[1, 1, -2, -5, 1]/8 - S[1, 1, -2, -4, 2]/8 - S[1, 1, -2, -3, 3]/8 - S[1, 1, -2, -2, 4]/8 - S[1, 1, 4, 1, 3]/8 - S[1, 1, 4, 2, 2]/8 - S[1, 1, 4, 3, 1]/8 - S[1, 1, 5, 1, 2]/8 - S[1, 1, 5, 2, 1]/8 - S[1, 1, 6, 1, 1]/8 - S[1, 5, 1, 1, 2]/8 - S[1, 5, 1, 2, 1]/8 - S[1, 5, 2, 1, 1]/8 - S[1, 6, 1, 1, 1]/8 - S[2, -2, -4, 1, 1]/8 - S[2, -2, -3, 1, 2]/8 - S[2, -2, -3, 2, 1]/8 - S[2, -2, -2, 1, 3]/8 - S[2, -2, -2, 2, 2]/8 - S[2, -2, -2, 3, 1]/8 - S[2, 4, 1, 1, 2]/8 - S[2, 4, 1, 2, 1]/8 - S[2, 4, 2, 1, 1]/8 - S[2, 5, 1, 1, 1]/8 - S[6, 1, 1, 1, 1]/8 + S[-4, -2, 1, 1, 1, 1]/4 + S[1, -3, -3, 1, 1, 1]/4 + S[1, -3, -2, 1, 1, 2]/4 + S[1, -3, -2, 1, 2, 1]/4 + S[1, -3, -2, 2, 1, 1]/4 + S[1, 1, -2, -4, 1, 1]/4 + S[1, 1, -2, -3, 1, 2]/4 + S[1, 1, -2, -3, 2, 1]/4 + S[1, 1, -2, -2, 1, 3]/4 + S[1, 1, -2, -2, 2, 2]/4 + S[1, 1, -2, -2, 3, 1]/4 + S[1, 1, 4, 1, 1, 2]/4 + S[1, 1, 4, 1, 2, 1]/4 + S[1, 1, 4, 2, 1, 1]/4 + S[1, 1, 5, 1, 1, 1]/4 + S[1, 5, 1, 1, 1, 1]/4 + S[2, -2, -3, 1, 1, 1]/4 + S[2, -2, -2, 1, 1, 2]/4 + S[2, -2, -2, 1, 2, 1]/4 + S[2, -2, -2, 2, 1, 1]/4 + S[2, 4, 1, 1, 1, 1]/4 - S[1, -3, -2, 1, 1, 1, 1]/2 - S[1, 1, -2, -3, 1, 1, 1]/2 - S[1, 1, -2, -2, 1, 1, 2]/2 - S[1, 1, -2, -2, 1, 2, 1]/2 - S[1, 1, -2, -2, 2, 1, 1]/2 - S[1, 1, 4, 1, 1, 1, 1]/2 - S[2, -2, -2, 1, 1, 1, 1]/2 + S[1, 1, -2, -2, 1, 1, 1, 1]),
BS[1, 1, 2, 1, 1, 1, 1, 1, 1] -> -256*(-S[10]/128 + S[1, 9]/64 + S[2, 8]/64 + S[5, 5]/64 + S[6, 4]/64 + S[7, 3]/64 + S[8, 2]/64 + S[9, 1]/64 - S[1, 1, 8]/32 - S[1, 4, 5]/32 - S[1, 5, 4]/32 - S[1, 6, 3]/32 - S[1, 7, 2]/32 - S[1, 8, 1]/32 - S[2, 3, 5]/32 - S[2, 4, 4]/32 - S[2, 5, 3]/32 - S[2, 6, 2]/32 - S[2, 7, 1]/32 - S[5, 1, 4]/32 - S[5, 2, 3]/32 - S[5, 3, 2]/32 - S[5, 4, 1]/32 - S[6, 1, 3]/32 - S[6, 2, 2]/32 - S[6, 3, 1]/32 - S[7, 1, 2]/32 - S[7, 2, 1]/32 - S[8, 1, 1]/32 + S[1, 1, 3, 5]/16 + S[1, 1, 4, 4]/16 + S[1, 1, 5, 3]/16 + S[1, 1, 6, 2]/16 + S[1, 1, 7, 1]/16 + S[1, 4, 1, 4]/16 + S[1, 4, 2, 3]/16 + S[1, 4, 3, 2]/16 + S[1, 4, 4, 1]/16 + S[1, 5, 1, 3]/16 + S[1, 5, 2, 2]/16 + S[1, 5, 3, 1]/16 + S[1, 6, 1, 2]/16 + S[1, 6, 2, 1]/16 + S[1, 7, 1, 1]/16 + S[2, 3, 1, 4]/16 + S[2, 3, 2, 3]/16 + S[2, 3, 3, 2]/16 + S[2, 3, 4, 1]/16 + S[2, 4, 1, 3]/16 + S[2, 4, 2, 2]/16 + S[2, 4, 3, 1]/16 + S[2, 5, 1, 2]/16 + S[2, 5, 2, 1]/16 + S[2, 6, 1, 1]/16 + S[5, 1, 1, 3]/16 + S[5, 1, 2, 2]/16 + S[5, 1, 3, 1]/16 + S[5, 2, 1, 2]/16 + S[5, 2, 2, 1]/16 + S[5, 3, 1, 1]/16 + S[6, 1, 1, 2]/16 + S[6, 1, 2, 1]/16 + S[6, 2, 1, 1]/16 + S[7, 1, 1, 1]/16 - S[1, 1, 3, 1, 4]/8 - S[1, 1, 3, 2, 3]/8 - S[1, 1, 3, 3, 2]/8 - S[1, 1, 3, 4, 1]/8 - S[1, 1, 4, 1, 3]/8 - S[1, 1, 4, 2, 2]/8 - S[1, 1, 4, 3, 1]/8 - S[1, 1, 5, 1, 2]/8 - S[1, 1, 5, 2, 1]/8 - S[1, 1, 6, 1, 1]/8 - S[1, 4, 1, 1, 3]/8 - S[1, 4, 1, 2, 2]/8 - S[1, 4, 1, 3, 1]/8 - S[1, 4, 2, 1, 2]/8 - S[1, 4, 2, 2, 1]/8 - S[1, 4, 3, 1, 1]/8 - S[1, 5, 1, 1, 2]/8 - S[1, 5, 1, 2, 1]/8 - S[1, 5, 2, 1, 1]/8 - S[1, 6, 1, 1, 1]/8 - S[2, 3, 1, 1, 3]/8 - S[2, 3, 1, 2, 2]/8 - S[2, 3, 1, 3, 1]/8 - S[2, 3, 2, 1, 2]/8 - S[2, 3, 2, 2, 1]/8 - S[2, 3, 3, 1, 1]/8 - S[2, 4, 1, 1, 2]/8 - S[2, 4, 1, 2, 1]/8 - S[2, 4, 2, 1, 1]/8 - S[2, 5, 1, 1, 1]/8 - S[5, 1, 1, 1, 2]/8 - S[5, 1, 1, 2, 1]/8 - S[5, 1, 2, 1, 1]/8 - S[5, 2, 1, 1, 1]/8 - S[6, 1, 1, 1, 1]/8 + S[1, 1, 3, 1, 1, 3]/4 + S[1, 1, 3, 1, 2, 2]/4 + S[1, 1, 3, 1, 3, 1]/4 + S[1, 1, 3, 2, 1, 2]/4 + S[1, 1, 3, 2, 2, 1]/4 + S[1, 1, 3, 3, 1, 1]/4 + S[1, 1, 4, 1, 1, 2]/4 + S[1, 1, 4, 1, 2, 1]/4 + S[1, 1, 4, 2, 1, 1]/4 + S[1, 1, 5, 1, 1, 1]/4 + S[1, 4, 1, 1, 1, 2]/4 + S[1, 4, 1, 1, 2, 1]/4 + S[1, 4, 1, 2, 1, 1]/4 + S[1, 4, 2, 1, 1, 1]/4 + S[1, 5, 1, 1, 1, 1]/4 + S[2, 3, 1, 1, 1, 2]/4 + S[2, 3, 1, 1, 2, 1]/4 + S[2, 3, 1, 2, 1, 1]/4 + S[2, 3, 2, 1, 1, 1]/4 + S[2, 4, 1, 1, 1, 1]/4 + S[5, 1, 1, 1, 1, 1]/4 - S[1, 1, 3, 1, 1, 1, 2]/2 - S[1, 1, 3, 1, 1, 2, 1]/2 - S[1, 1, 3, 1, 2, 1, 1]/2 - S[1, 1, 3, 2, 1, 1, 1]/2 - S[1, 1, 4, 1, 1, 1, 1]/2 - S[1, 4, 1, 1, 1, 1, 1]/2 - S[2, 3, 1, 1, 1, 1, 1]/2 + S[1, 1, 3, 1, 1, 1, 1, 1]),
BS[1, 8, 1] -> -256*(-S[10]/128 + S[-8, -2]/64 + S[-7, -3]/64 + S[-6, -4]/64 + S[-5, -5]/64 + S[-4, -6]/64 + S[-3, -7]/64 + S[1, 9]/64 - S[-7, 1, -2]/32 - S[-6, 1, -3]/32 - S[-6, 2, -2]/32 - S[-5, 1, -4]/32 - S[-5, 2, -3]/32 - S[-5, 3, -2]/32 - S[-4, 1, -5]/32 - S[-4, 2, -4]/32 - S[-4, 3, -3]/32 - S[-4, 4, -2]/32 - S[-3, 1, -6]/32 - S[-3, 2, -5]/32 - S[-3, 3, -4]/32 - S[-3, 4, -3]/32 - S[-3, 5, -2]/32 - S[1, -7, -2]/32 - S[1, -6, -3]/32 - S[1, -5, -4]/32 - S[1, -4, -5]/32 - S[1, -3, -6]/32 - S[1, -2, -7]/32 + S[-6, 1, 1, -2]/16 + S[-5, 1, 1, -3]/16 + S[-5, 1, 2, -2]/16 + S[-5, 2, 1, -2]/16 + S[-4, 1, 1, -4]/16 + S[-4, 1, 2, -3]/16 + S[-4, 1, 3, -2]/16 + S[-4, 2, 1, -3]/16 + S[-4, 2, 2, -2]/16 + S[-4, 3, 1, -2]/16 + S[-3, 1, 1, -5]/16 + S[-3, 1, 2, -4]/16 + S[-3, 1, 3, -3]/16 + S[-3, 1, 4, -2]/16 + S[-3, 2, 1, -4]/16 + S[-3, 2, 2, -3]/16 + S[-3, 2, 3, -2]/16 + S[-3, 3, 1, -3]/16 + S[-3, 3, 2, -2]/16 + S[-3, 4, 1, -2]/16 + S[1, -6, 1, -2]/16 + S[1, -5, 1, -3]/16 + S[1, -5, 2, -2]/16 + S[1, -4, 1, -4]/16 + S[1, -4, 2, -3]/16 + S[1, -4, 3, -2]/16 + S[1, -3, 1, -5]/16 + S[1, -3, 2, -4]/16 + S[1, -3, 3, -3]/16 + S[1, -3, 4, -2]/16 + S[1, -2, 1, -6]/16 + S[1, -2, 2, -5]/16 + S[1, -2, 3, -4]/16 + S[1, -2, 4, -3]/16 + S[1, -2, 5, -2]/16 - S[-5, 1, 1, 1, -2]/8 - S[-4, 1, 1, 1, -3]/8 - S[-4, 1, 1, 2, -2]/8 - S[-4, 1, 2, 1, -2]/8 - S[-4, 2, 1, 1, -2]/8 - S[-3, 1, 1, 1, -4]/8 - S[-3, 1, 1, 2, -3]/8 - S[-3, 1, 1, 3, -2]/8 - S[-3, 1, 2, 1, -3]/8 - S[-3, 1, 2, 2, -2]/8 - S[-3, 1, 3, 1, -2]/8 - S[-3, 2, 1, 1, -3]/8 - S[-3, 2, 1, 2, -2]/8 - S[-3, 2, 2, 1, -2]/8 - S[-3, 3, 1, 1, -2]/8 - S[1, -5, 1, 1, -2]/8 - S[1, -4, 1, 1, -3]/8 - S[1, -4, 1, 2, -2]/8 - S[1, -4, 2, 1, -2]/8 - S[1, -3, 1, 1, -4]/8 - S[1, -3, 1, 2, -3]/8 - S[1, -3, 1, 3, -2]/8 - S[1, -3, 2, 1, -3]/8 - S[1, -3, 2, 2, -2]/8 - S[1, -3, 3, 1, -2]/8 - S[1, -2, 1, 1, -5]/8 - S[1, -2, 1, 2, -4]/8 - S[1, -2, 1, 3, -3]/8 - S[1, -2, 1, 4, -2]/8 - S[1, -2, 2, 1, -4]/8 - S[1, -2, 2, 2, -3]/8 - S[1, -2, 2, 3, -2]/8 - S[1, -2, 3, 1, -3]/8 - S[1, -2, 3, 2, -2]/8 - S[1, -2, 4, 1, -2]/8 + S[-4, 1, 1, 1, 1, -2]/4 + S[-3, 1, 1, 1, 1, -3]/4 + S[-3, 1, 1, 1, 2, -2]/4 + S[-3, 1, 1, 2, 1, -2]/4 + S[-3, 1, 2, 1, 1, -2]/4 + S[-3, 2, 1, 1, 1, -2]/4 + S[1, -4, 1, 1, 1, -2]/4 + S[1, -3, 1, 1, 1, -3]/4 + S[1, -3, 1, 1, 2, -2]/4 + S[1, -3, 1, 2, 1, -2]/4 + S[1, -3, 2, 1, 1, -2]/4 + S[1, -2, 1, 1, 1, -4]/4 + S[1, -2, 1, 1, 2, -3]/4 + S[1, -2, 1, 1, 3, -2]/4 + S[1, -2, 1, 2, 1, -3]/4 + S[1, -2, 1, 2, 2, -2]/4 + S[1, -2, 1, 3, 1, -2]/4 + S[1, -2, 2, 1, 1, -3]/4 + S[1, -2, 2, 1, 2, -2]/4 + S[1, -2, 2, 2, 1, -2]/4 + S[1, -2, 3, 1, 1, -2]/4 - S[-3, 1, 1, 1, 1, 1, -2]/2 - S[1, -3, 1, 1, 1, 1, -2]/2 - S[1, -2, 1, 1, 1, 1, -3]/2 - S[1, -2, 1, 1, 1, 2, -2]/2 - S[1, -2, 1, 1, 2, 1, -2]/2 - S[1, -2, 1, 2, 1, 1, -2]/2 - S[1, -2, 2, 1, 1, 1, -2]/2 + S[1, -2, 1, 1, 1, 1, 1, -2]),
BS[1, 7, 1, 1] -> -256*(-S[10]/128 + S[-7, -3]/64 + S[-6, -4]/64 + S[-5, -5]/64 + S[-4, -6]/64 + S[-3, -7]/64 + S[1, 9]/64 + S[9, 1]/64 - S[-7, -2, 1]/32 - S[-6, -3, 1]/32 - S[-6, 1, -3]/32 - S[-5, -4, 1]/32 - S[-5, 1, -4]/32 - S[-5, 2, -3]/32 - S[-4, -5, 1]/32 - S[-4, 1, -5]/32 - S[-4, 2, -4]/32 - S[-4, 3, -3]/32 - S[-3, -6, 1]/32 - S[-3, 1, -6]/32 - S[-3, 2, -5]/32 - S[-3, 3, -4]/32 - S[-3, 4, -3]/32 - S[1, -6, -3]/32 - S[1, -5, -4]/32 - S[1, -4, -5]/32 - S[1, -3, -6]/32 - S[1, -2, -7]/32 - S[1, 8, 1]/32 + S[-6, 1, -2, 1]/16 + S[-5, 1, -3, 1]/16 + S[-5, 1, 1, -3]/16 + S[-5, 2, -2, 1]/16 + S[-4, 1, -4, 1]/16 + S[-4, 1, 1, -4]/16 + S[-4, 1, 2, -3]/16 + S[-4, 2, -3, 1]/16 + S[-4, 2, 1, -3]/16 + S[-4, 3, -2, 1]/16 + S[-3, 1, -5, 1]/16 + S[-3, 1, 1, -5]/16 + S[-3, 1, 2, -4]/16 + S[-3, 1, 3, -3]/16 + S[-3, 2, -4, 1]/16 + S[-3, 2, 1, -4]/16 + S[-3, 2, 2, -3]/16 + S[-3, 3, -3, 1]/16 + S[-3, 3, 1, -3]/16 + S[-3, 4, -2, 1]/16 + S[1, -6, -2, 1]/16 + S[1, -5, -3, 1]/16 + S[1, -5, 1, -3]/16 + S[1, -4, -4, 1]/16 + S[1, -4, 1, -4]/16 + S[1, -4, 2, -3]/16 + S[1, -3, -5, 1]/16 + S[1, -3, 1, -5]/16 + S[1, -3, 2, -4]/16 + S[1, -3, 3, -3]/16 + S[1, -2, -6, 1]/16 + S[1, -2, 1, -6]/16 + S[1, -2, 2, -5]/16 + S[1, -2, 3, -4]/16 + S[1, -2, 4, -3]/16 - S[-5, 1, 1, -2, 1]/8 - S[-4, 1, 1, -3, 1]/8 - S[-4, 1, 1, 1, -3]/8 - S[-4, 1, 2, -2, 1]/8 - S[-4, 2, 1, -2, 1]/8 - S[-3, 1, 1, -4, 1]/8 - S[-3, 1, 1, 1, -4]/8 - S[-3, 1, 1, 2, -3]/8 - S[-3, 1, 2, -3, 1]/8 - S[-3, 1, 2, 1, -3]/8 - S[-3, 1, 3, -2, 1]/8 - S[-3, 2, 1, -3, 1]/8 - S[-3, 2, 1, 1, -3]/8 - S[-3, 2, 2, -2, 1]/8 - S[-3, 3, 1, -2, 1]/8 - S[1, -5, 1, -2, 1]/8 - S[1, -4, 1, -3, 1]/8 - S[1, -4, 1, 1, -3]/8 - S[1, -4, 2, -2, 1]/8 - S[1, -3, 1, -4, 1]/8 - S[1, -3, 1, 1, -4]/8 - S[1, -3, 1, 2, -3]/8 - S[1, -3, 2, -3, 1]/8 - S[1, -3, 2, 1, -3]/8 - S[1, -3, 3, -2, 1]/8 - S[1, -2, 1, -5, 1]/8 - S[1, -2, 1, 1, -5]/8 - S[1, -2, 1, 2, -4]/8 - S[1, -2, 1, 3, -3]/8 - S[1, -2, 2, -4, 1]/8 - S[1, -2, 2, 1, -4]/8 - S[1, -2, 2, 2, -3]/8 - S[1, -2, 3, -3, 1]/8 - S[1, -2, 3, 1, -3]/8 - S[1, -2, 4, -2, 1]/8 + S[-4, 1, 1, 1, -2, 1]/4 + S[-3, 1, 1, 1, -3, 1]/4 + S[-3, 1, 1, 1, 1, -3]/4 + S[-3, 1, 1, 2, -2, 1]/4 + S[-3, 1, 2, 1, -2, 1]/4 + S[-3, 2, 1, 1, -2, 1]/4 + S[1, -4, 1, 1, -2, 1]/4 + S[1, -3, 1, 1, -3, 1]/4 + S[1, -3, 1, 1, 1, -3]/4 + S[1, -3, 1, 2, -2, 1]/4 + S[1, -3, 2, 1, -2, 1]/4 + S[1, -2, 1, 1, -4, 1]/4 + S[1, -2, 1, 1, 1, -4]/4 + S[1, -2, 1, 1, 2, -3]/4 + S[1, -2, 1, 2, -3, 1]/4 + S[1, -2, 1, 2, 1, -3]/4 + S[1, -2, 1, 3, -2, 1]/4 + S[1, -2, 2, 1, -3, 1]/4 + S[1, -2, 2, 1, 1, -3]/4 + S[1, -2, 2, 2, -2, 1]/4 + S[1, -2, 3, 1, -2, 1]/4 - S[-3, 1, 1, 1, 1, -2, 1]/2 - S[1, -3, 1, 1, 1, -2, 1]/2 - S[1, -2, 1, 1, 1, -3, 1]/2 - S[1, -2, 1, 1, 1, 1, -3]/2 - S[1, -2, 1, 1, 2, -2, 1]/2 - S[1, -2, 1, 2, 1, -2, 1]/2 - S[1, -2, 2, 1, 1, -2, 1]/2 + S[1, -2, 1, 1, 1, 1, -2, 1]),
BS[1, 6, 1, 1, 1] -> -256*(-S[10]/128 + S[-6, -4]/64 + S[-5, -5]/64 + S[-4, -6]/64 + S[-3, -7]/64 + S[1, 9]/64 + S[8, 2]/64 + S[9, 1]/64 - S[-6, -3, 1]/32 - S[-6, -2, 2]/32 - S[-5, -4, 1]/32 - S[-5, -3, 2]/32 - S[-5, 1, -4]/32 - S[-4, -5, 1]/32 - S[-4, -4, 2]/32 - S[-4, 1, -5]/32 - S[-4, 2, -4]/32 - S[-3, -6, 1]/32 - S[-3, -5, 2]/32 - S[-3, 1, -6]/32 - S[-3, 2, -5]/32 - S[-3, 3, -4]/32 - S[1, -5, -4]/32 - S[1, -4, -5]/32 - S[1, -3, -6]/32 - S[1, -2, -7]/32 - S[1, 7, 2]/32 - S[1, 8, 1]/32 - S[8, 1, 1]/32 + S[-6, -2, 1, 1]/16 + S[-5, -3, 1, 1]/16 + S[-5, 1, -3, 1]/16 + S[-5, 1, -2, 2]/16 + S[-4, -4, 1, 1]/16 + S[-4, 1, -4, 1]/16 + S[-4, 1, -3, 2]/16 + S[-4, 1, 1, -4]/16 + S[-4, 2, -3, 1]/16 + S[-4, 2, -2, 2]/16 + S[-3, -5, 1, 1]/16 + S[-3, 1, -5, 1]/16 + S[-3, 1, -4, 2]/16 + S[-3, 1, 1, -5]/16 + S[-3, 1, 2, -4]/16 + S[-3, 2, -4, 1]/16 + S[-3, 2, -3, 2]/16 + S[-3, 2, 1, -4]/16 + S[-3, 3, -3, 1]/16 + S[-3, 3, -2, 2]/16 + S[1, -5, -3, 1]/16 + S[1, -5, -2, 2]/16 + S[1, -4, -4, 1]/16 + S[1, -4, -3, 2]/16 + S[1, -4, 1, -4]/16 + S[1, -3, -5, 1]/16 + S[1, -3, -4, 2]/16 + S[1, -3, 1, -5]/16 + S[1, -3, 2, -4]/16 + S[1, -2, -6, 1]/16 + S[1, -2, -5, 2]/16 + S[1, -2, 1, -6]/16 + S[1, -2, 2, -5]/16 + S[1, -2, 3, -4]/16 + S[1, 7, 1, 1]/16 - S[-5, 1, -2, 1, 1]/8 - S[-4, 1, -3, 1, 1]/8 - S[-4, 1, 1, -3, 1]/8 - S[-4, 1, 1, -2, 2]/8 - S[-4, 2, -2, 1, 1]/8 - S[-3, 1, -4, 1, 1]/8 - S[-3, 1, 1, -4, 1]/8 - S[-3, 1, 1, -3, 2]/8 - S[-3, 1, 1, 1, -4]/8 - S[-3, 1, 2, -3, 1]/8 - S[-3, 1, 2, -2, 2]/8 - S[-3, 2, -3, 1, 1]/8 - S[-3, 2, 1, -3, 1]/8 - S[-3, 2, 1, -2, 2]/8 - S[-3, 3, -2, 1, 1]/8 - S[1, -5, -2, 1, 1]/8 - S[1, -4, -3, 1, 1]/8 - S[1, -4, 1, -3, 1]/8 - S[1, -4, 1, -2, 2]/8 - S[1, -3, -4, 1, 1]/8 - S[1, -3, 1, -4, 1]/8 - S[1, -3, 1, -3, 2]/8 - S[1, -3, 1, 1, -4]/8 - S[1, -3, 2, -3, 1]/8 - S[1, -3, 2, -2, 2]/8 - S[1, -2, -5, 1, 1]/8 - S[1, -2, 1, -5, 1]/8 - S[1, -2, 1, -4, 2]/8 - S[1, -2, 1, 1, -5]/8 - S[1, -2, 1, 2, -4]/8 - S[1, -2, 2, -4, 1]/8 - S[1, -2, 2, -3, 2]/8 - S[1, -2, 2, 1, -4]/8 - S[1, -2, 3, -3, 1]/8 - S[1, -2, 3, -2, 2]/8 + S[-4, 1, 1, -2, 1, 1]/4 + S[-3, 1, 1, -3, 1, 1]/4 + S[-3, 1, 1, 1, -3, 1]/4 + S[-3, 1, 1, 1, -2, 2]/4 + S[-3, 1, 2, -2, 1, 1]/4 + S[-3, 2, 1, -2, 1, 1]/4 + S[1, -4, 1, -2, 1, 1]/4 + S[1, -3, 1, -3, 1, 1]/4 + S[1, -3, 1, 1, -3, 1]/4 + S[1, -3, 1, 1, -2, 2]/4 + S[1, -3, 2, -2, 1, 1]/4 + S[1, -2, 1, -4, 1, 1]/4 + S[1, -2, 1, 1, -4, 1]/4 + S[1, -2, 1, 1, -3, 2]/4 + S[1, -2, 1, 1, 1, -4]/4 + S[1, -2, 1, 2, -3, 1]/4 + S[1, -2, 1, 2, -2, 2]/4 + S[1, -2, 2, -3, 1, 1]/4 + S[1, -2, 2, 1, -3, 1]/4 + S[1, -2, 2, 1, -2, 2]/4 + S[1, -2, 3, -2, 1, 1]/4 - S[-3, 1, 1, 1, -2, 1, 1]/2 - S[1, -3, 1, 1, -2, 1, 1]/2 - S[1, -2, 1, 1, -3, 1, 1]/2 - S[1, -2, 1, 1, 1, -3, 1]/2 - S[1, -2, 1, 1, 1, -2, 2]/2 - S[1, -2, 1, 2, -2, 1, 1]/2 - S[1, -2, 2, 1, -2, 1, 1]/2 + S[1, -2, 1, 1, 1, -2, 1, 1]),
BS[1, 5, 1, 1, 1, 1] -> -256*(-S[10]/128 + S[-5, -5]/64 + S[-4, -6]/64 + S[-3, -7]/64 + S[1, 9]/64 + S[7, 3]/64 + S[8, 2]/64 + S[9, 1]/64 - S[-5, -4, 1]/32 - S[-5, -3, 2]/32 - S[-5, -2, 3]/32 - S[-4, -5, 1]/32 - S[-4, -4, 2]/32 - S[-4, -3, 3]/32 - S[-4, 1, -5]/32 - S[-3, -6, 1]/32 - S[-3, -5, 2]/32 - S[-3, -4, 3]/32 - S[-3, 1, -6]/32 - S[-3, 2, -5]/32 - S[1, -4, -5]/32 - S[1, -3, -6]/32 - S[1, -2, -7]/32 - S[1, 6, 3]/32 - S[1, 7, 2]/32 - S[1, 8, 1]/32 - S[7, 1, 2]/32 - S[7, 2, 1]/32 - S[8, 1, 1]/32 + S[-5, -3, 1, 1]/16 + S[-5, -2, 1, 2]/16 + S[-5, -2, 2, 1]/16 + S[-4, -4, 1, 1]/16 + S[-4, -3, 1, 2]/16 + S[-4, -3, 2, 1]/16 + S[-4, 1, -4, 1]/16 + S[-4, 1, -3, 2]/16 + S[-4, 1, -2, 3]/16 + S[-3, -5, 1, 1]/16 + S[-3, -4, 1, 2]/16 + S[-3, -4, 2, 1]/16 + S[-3, 1, -5, 1]/16 + S[-3, 1, -4, 2]/16 + S[-3, 1, -3, 3]/16 + S[-3, 1, 1, -5]/16 + S[-3, 2, -4, 1]/16 + S[-3, 2, -3, 2]/16 + S[-3, 2, -2, 3]/16 + S[1, -4, -4, 1]/16 + S[1, -4, -3, 2]/16 + S[1, -4, -2, 3]/16 + S[1, -3, -5, 1]/16 + S[1, -3, -4, 2]/16 + S[1, -3, -3, 3]/16 + S[1, -3, 1, -5]/16 + S[1, -2, -6, 1]/16 + S[1, -2, -5, 2]/16 + S[1, -2, -4, 3]/16 + S[1, -2, 1, -6]/16 + S[1, -2, 2, -5]/16 + S[1, 6, 1, 2]/16 + S[1, 6, 2, 1]/16 + S[1, 7, 1, 1]/16 + S[7, 1, 1, 1]/16 - S[-5, -2, 1, 1, 1]/8 - S[-4, -3, 1, 1, 1]/8 - S[-4, 1, -3, 1, 1]/8 - S[-4, 1, -2, 1, 2]/8 - S[-4, 1, -2, 2, 1]/8 - S[-3, -4, 1, 1, 1]/8 - S[-3, 1, -4, 1, 1]/8 - S[-3, 1, -3, 1, 2]/8 - S[-3, 1, -3, 2, 1]/8 - S[-3, 1, 1, -4, 1]/8 - S[-3, 1, 1, -3, 2]/8 - S[-3, 1, 1, -2, 3]/8 - S[-3, 2, -3, 1, 1]/8 - S[-3, 2, -2, 1, 2]/8 - S[-3, 2, -2, 2, 1]/8 - S[1, -4, -3, 1, 1]/8 - S[1, -4, -2, 1, 2]/8 - S[1, -4, -2, 2, 1]/8 - S[1, -3, -4, 1, 1]/8 - S[1, -3, -3, 1, 2]/8 - S[1, -3, -3, 2, 1]/8 - S[1, -3, 1, -4, 1]/8 - S[1, -3, 1, -3, 2]/8 - S[1, -3, 1, -2, 3]/8 - S[1, -2, -5, 1, 1]/8 - S[1, -2, -4, 1, 2]/8 - S[1, -2, -4, 2, 1]/8 - S[1, -2, 1, -5, 1]/8 - S[1, -2, 1, -4, 2]/8 - S[1, -2, 1, -3, 3]/8 - S[1, -2, 1, 1, -5]/8 - S[1, -2, 2, -4, 1]/8 - S[1, -2, 2, -3, 2]/8 - S[1, -2, 2, -2, 3]/8 - S[1, 6, 1, 1, 1]/8 + S[-4, 1, -2, 1, 1, 1]/4 + S[-3, 1, -3, 1, 1, 1]/4 + S[-3, 1, 1, -3, 1, 1]/4 + S[-3, 1, 1, -2, 1, 2]/4 + S[-3, 1, 1, -2, 2, 1]/4 + S[-3, 2, -2, 1, 1, 1]/4 + S[1, -4, -2, 1, 1, 1]/4 + S[1, -3, -3, 1, 1, 1]/4 + S[1, -3, 1, -3, 1, 1]/4 + S[1, -3, 1, -2, 1, 2]/4 + S[1, -3, 1, -2, 2, 1]/4 + S[1, -2, -4, 1, 1, 1]/4 + S[1, -2, 1, -4, 1, 1]/4 + S[1, -2, 1, -3, 1, 2]/4 + S[1, -2, 1, -3, 2, 1]/4 + S[1, -2, 1, 1, -4, 1]/4 + S[1, -2, 1, 1, -3, 2]/4 + S[1, -2, 1, 1, -2, 3]/4 + S[1, -2, 2, -3, 1, 1]/4 + S[1, -2, 2, -2, 1, 2]/4 + S[1, -2, 2, -2, 2, 1]/4 - S[-3, 1, 1, -2, 1, 1, 1]/2 - S[1, -3, 1, -2, 1, 1, 1]/2 - S[1, -2, 1, -3, 1, 1, 1]/2 - S[1, -2, 1, 1, -3, 1, 1]/2 - S[1, -2, 1, 1, -2, 1, 2]/2 - S[1, -2, 1, 1, -2, 2, 1]/2 - S[1, -2, 2, -2, 1, 1, 1]/2 + S[1, -2, 1, 1, -2, 1, 1, 1]),
BS[1, 4, 1, 1, 1, 1, 1] -> -256*(-S[10]/128 + S[-4, -6]/64 + S[-3, -7]/64 + S[1, 9]/64 + S[6, 4]/64 + S[7, 3]/64 + S[8, 2]/64 + S[9, 1]/64 - S[-4, -5, 1]/32 - S[-4, -4, 2]/32 - S[-4, -3, 3]/32 - S[-4, -2, 4]/32 - S[-3, -6, 1]/32 - S[-3, -5, 2]/32 - S[-3, -4, 3]/32 - S[-3, -3, 4]/32 - S[-3, 1, -6]/32 - S[1, -3, -6]/32 - S[1, -2, -7]/32 - S[1, 5, 4]/32 - S[1, 6, 3]/32 - S[1, 7, 2]/32 - S[1, 8, 1]/32 - S[6, 1, 3]/32 - S[6, 2, 2]/32 - S[6, 3, 1]/32 - S[7, 1, 2]/32 - S[7, 2, 1]/32 - S[8, 1, 1]/32 + S[-4, -4, 1, 1]/16 + S[-4, -3, 1, 2]/16 + S[-4, -3, 2, 1]/16 + S[-4, -2, 1, 3]/16 + S[-4, -2, 2, 2]/16 + S[-4, -2, 3, 1]/16 + S[-3, -5, 1, 1]/16 + S[-3, -4, 1, 2]/16 + S[-3, -4, 2, 1]/16 + S[-3, -3, 1, 3]/16 + S[-3, -3, 2, 2]/16 + S[-3, -3, 3, 1]/16 + S[-3, 1, -5, 1]/16 + S[-3, 1, -4, 2]/16 + S[-3, 1, -3, 3]/16 + S[-3, 1, -2, 4]/16 + S[1, -3, -5, 1]/16 + S[1, -3, -4, 2]/16 + S[1, -3, -3, 3]/16 + S[1, -3, -2, 4]/16 + S[1, -2, -6, 1]/16 + S[1, -2, -5, 2]/16 + S[1, -2, -4, 3]/16 + S[1, -2, -3, 4]/16 + S[1, -2, 1, -6]/16 + S[1, 5, 1, 3]/16 + S[1, 5, 2, 2]/16 + S[1, 5, 3, 1]/16 + S[1, 6, 1, 2]/16 + S[1, 6, 2, 1]/16 + S[1, 7, 1, 1]/16 + S[6, 1, 1, 2]/16 + S[6, 1, 2, 1]/16 + S[6, 2, 1, 1]/16 + S[7, 1, 1, 1]/16 - S[-4, -3, 1, 1, 1]/8 - S[-4, -2, 1, 1, 2]/8 - S[-4, -2, 1, 2, 1]/8 - S[-4, -2, 2, 1, 1]/8 - S[-3, -4, 1, 1, 1]/8 - S[-3, -3, 1, 1, 2]/8 - S[-3, -3, 1, 2, 1]/8 - S[-3, -3, 2, 1, 1]/8 - S[-3, 1, -4, 1, 1]/8 - S[-3, 1, -3, 1, 2]/8 - S[-3, 1, -3, 2, 1]/8 - S[-3, 1, -2, 1, 3]/8 - S[-3, 1, -2, 2, 2]/8 - S[-3, 1, -2, 3, 1]/8 - S[1, -3, -4, 1, 1]/8 - S[1, -3, -3, 1, 2]/8 - S[1, -3, -3, 2, 1]/8 - S[1, -3, -2, 1, 3]/8 - S[1, -3, -2, 2, 2]/8 - S[1, -3, -2, 3, 1]/8 - S[1, -2, -5, 1, 1]/8 - S[1, -2, -4, 1, 2]/8 - S[1, -2, -4, 2, 1]/8 - S[1, -2, -3, 1, 3]/8 - S[1, -2, -3, 2, 2]/8 - S[1, -2, -3, 3, 1]/8 - S[1, -2, 1, -5, 1]/8 - S[1, -2, 1, -4, 2]/8 - S[1, -2, 1, -3, 3]/8 - S[1, -2, 1, -2, 4]/8 - S[1, 5, 1, 1, 2]/8 - S[1, 5, 1, 2, 1]/8 - S[1, 5, 2, 1, 1]/8 - S[1, 6, 1, 1, 1]/8 - S[6, 1, 1, 1, 1]/8 + S[-4, -2, 1, 1, 1, 1]/4 + S[-3, -3, 1, 1, 1, 1]/4 + S[-3, 1, -3, 1, 1, 1]/4 + S[-3, 1, -2, 1, 1, 2]/4 + S[-3, 1, -2, 1, 2, 1]/4 + S[-3, 1, -2, 2, 1, 1]/4 + S[1, -3, -3, 1, 1, 1]/4 + S[1, -3, -2, 1, 1, 2]/4 + S[1, -3, -2, 1, 2, 1]/4 + S[1, -3, -2, 2, 1, 1]/4 + S[1, -2, -4, 1, 1, 1]/4 + S[1, -2, -3, 1, 1, 2]/4 + S[1, -2, -3, 1, 2, 1]/4 + S[1, -2, -3, 2, 1, 1]/4 + S[1, -2, 1, -4, 1, 1]/4 + S[1, -2, 1, -3, 1, 2]/4 + S[1, -2, 1, -3, 2, 1]/4 + S[1, -2, 1, -2, 1, 3]/4 + S[1, -2, 1, -2, 2, 2]/4 + S[1, -2, 1, -2, 3, 1]/4 + S[1, 5, 1, 1, 1, 1]/4 - S[-3, 1, -2, 1, 1, 1, 1]/2 - S[1, -3, -2, 1, 1, 1, 1]/2 - S[1, -2, -3, 1, 1, 1, 1]/2 - S[1, -2, 1, -3, 1, 1, 1]/2 - S[1, -2, 1, -2, 1, 1, 2]/2 - S[1, -2, 1, -2, 1, 2, 1]/2 - S[1, -2, 1, -2, 2, 1, 1]/2 + S[1, -2, 1, -2, 1, 1, 1, 1]),
BS[1, 3, 1, 1, 1, 1, 1, 1] -> -256*(-S[10]/128 + S[-3, -7]/64 + S[1, 9]/64 + S[5, 5]/64 + S[6, 4]/64 + S[7, 3]/64 + S[8, 2]/64 + S[9, 1]/64 - S[-3, -6, 1]/32 - S[-3, -5, 2]/32 - S[-3, -4, 3]/32 - S[-3, -3, 4]/32 - S[-3, -2, 5]/32 - S[1, -2, -7]/32 - S[1, 4, 5]/32 - S[1, 5, 4]/32 - S[1, 6, 3]/32 - S[1, 7, 2]/32 - S[1, 8, 1]/32 - S[5, 1, 4]/32 - S[5, 2, 3]/32 - S[5, 3, 2]/32 - S[5, 4, 1]/32 - S[6, 1, 3]/32 - S[6, 2, 2]/32 - S[6, 3, 1]/32 - S[7, 1, 2]/32 - S[7, 2, 1]/32 - S[8, 1, 1]/32 + S[-3, -5, 1, 1]/16 + S[-3, -4, 1, 2]/16 + S[-3, -4, 2, 1]/16 + S[-3, -3, 1, 3]/16 + S[-3, -3, 2, 2]/16 + S[-3, -3, 3, 1]/16 + S[-3, -2, 1, 4]/16 + S[-3, -2, 2, 3]/16 + S[-3, -2, 3, 2]/16 + S[-3, -2, 4, 1]/16 + S[1, -2, -6, 1]/16 + S[1, -2, -5, 2]/16 + S[1, -2, -4, 3]/16 + S[1, -2, -3, 4]/16 + S[1, -2, -2, 5]/16 + S[1, 4, 1, 4]/16 + S[1, 4, 2, 3]/16 + S[1, 4, 3, 2]/16 + S[1, 4, 4, 1]/16 + S[1, 5, 1, 3]/16 + S[1, 5, 2, 2]/16 + S[1, 5, 3, 1]/16 + S[1, 6, 1, 2]/16 + S[1, 6, 2, 1]/16 + S[1, 7, 1, 1]/16 + S[5, 1, 1, 3]/16 + S[5, 1, 2, 2]/16 + S[5, 1, 3, 1]/16 + S[5, 2, 1, 2]/16 + S[5, 2, 2, 1]/16 + S[5, 3, 1, 1]/16 + S[6, 1, 1, 2]/16 + S[6, 1, 2, 1]/16 + S[6, 2, 1, 1]/16 + S[7, 1, 1, 1]/16 - S[-3, -4, 1, 1, 1]/8 - S[-3, -3, 1, 1, 2]/8 - S[-3, -3, 1, 2, 1]/8 - S[-3, -3, 2, 1, 1]/8 - S[-3, -2, 1, 1, 3]/8 - S[-3, -2, 1, 2, 2]/8 - S[-3, -2, 1, 3, 1]/8 - S[-3, -2, 2, 1, 2]/8 - S[-3, -2, 2, 2, 1]/8 - S[-3, -2, 3, 1, 1]/8 - S[1, -2, -5, 1, 1]/8 - S[1, -2, -4, 1, 2]/8 - S[1, -2, -4, 2, 1]/8 - S[1, -2, -3, 1, 3]/8 - S[1, -2, -3, 2, 2]/8 - S[1, -2, -3, 3, 1]/8 - S[1, -2, -2, 1, 4]/8 - S[1, -2, -2, 2, 3]/8 - S[1, -2, -2, 3, 2]/8 - S[1, -2, -2, 4, 1]/8 - S[1, 4, 1, 1, 3]/8 - S[1, 4, 1, 2, 2]/8 - S[1, 4, 1, 3, 1]/8 - S[1, 4, 2, 1, 2]/8 - S[1, 4, 2, 2, 1]/8 - S[1, 4, 3, 1, 1]/8 - S[1, 5, 1, 1, 2]/8 - S[1, 5, 1, 2, 1]/8 - S[1, 5, 2, 1, 1]/8 - S[1, 6, 1, 1, 1]/8 - S[5, 1, 1, 1, 2]/8 - S[5, 1, 1, 2, 1]/8 - S[5, 1, 2, 1, 1]/8 - S[5, 2, 1, 1, 1]/8 - S[6, 1, 1, 1, 1]/8 + S[-3, -3, 1, 1, 1, 1]/4 + S[-3, -2, 1, 1, 1, 2]/4 + S[-3, -2, 1, 1, 2, 1]/4 + S[-3, -2, 1, 2, 1, 1]/4 + S[-3, -2, 2, 1, 1, 1]/4 + S[1, -2, -4, 1, 1, 1]/4 + S[1, -2, -3, 1, 1, 2]/4 + S[1, -2, -3, 1, 2, 1]/4 + S[1, -2, -3, 2, 1, 1]/4 + S[1, -2, -2, 1, 1, 3]/4 + S[1, -2, -2, 1, 2, 2]/4 + S[1, -2, -2, 1, 3, 1]/4 + S[1, -2, -2, 2, 1, 2]/4 + S[1, -2, -2, 2, 2, 1]/4 + S[1, -2, -2, 3, 1, 1]/4 + S[1, 4, 1, 1, 1, 2]/4 + S[1, 4, 1, 1, 2, 1]/4 + S[1, 4, 1, 2, 1, 1]/4 + S[1, 4, 2, 1, 1, 1]/4 + S[1, 5, 1, 1, 1, 1]/4 + S[5, 1, 1, 1, 1, 1]/4 - S[-3, -2, 1, 1, 1, 1, 1]/2 - S[1, -2, -3, 1, 1, 1, 1]/2 - S[1, -2, -2, 1, 1, 1, 2]/2 - S[1, -2, -2, 1, 1, 2, 1]/2 - S[1, -2, -2, 1, 2, 1, 1]/2 - S[1, -2, -2, 2, 1, 1, 1]/2 - S[1, 4, 1, 1, 1, 1, 1]/2 + S[1, -2, -2, 1, 1, 1, 1, 1]),
BS[1, 2, 1, 1, 1, 1, 1, 1, 1] -> -256*(-S[10]/128 + S[1, 9]/64 + S[4, 6]/64 + S[5, 5]/64 + S[6, 4]/64 + S[7, 3]/64 + S[8, 2]/64 + S[9, 1]/64 - S[1, 3, 6]/32 - S[1, 4, 5]/32 - S[1, 5, 4]/32 - S[1, 6, 3]/32 - S[1, 7, 2]/32 - S[1, 8, 1]/32 - S[4, 1, 5]/32 - S[4, 2, 4]/32 - S[4, 3, 3]/32 - S[4, 4, 2]/32 - S[4, 5, 1]/32 - S[5, 1, 4]/32 - S[5, 2, 3]/32 - S[5, 3, 2]/32 - S[5, 4, 1]/32 - S[6, 1, 3]/32 - S[6, 2, 2]/32 - S[6, 3, 1]/32 - S[7, 1, 2]/32 - S[7, 2, 1]/32 - S[8, 1, 1]/32 + S[1, 3, 1, 5]/16 + S[1, 3, 2, 4]/16 + S[1, 3, 3, 3]/16 + S[1, 3, 4, 2]/16 + S[1, 3, 5, 1]/16 + S[1, 4, 1, 4]/16 + S[1, 4, 2, 3]/16 + S[1, 4, 3, 2]/16 + S[1, 4, 4, 1]/16 + S[1, 5, 1, 3]/16 + S[1, 5, 2, 2]/16 + S[1, 5, 3, 1]/16 + S[1, 6, 1, 2]/16 + S[1, 6, 2, 1]/16 + S[1, 7, 1, 1]/16 + S[4, 1, 1, 4]/16 + S[4, 1, 2, 3]/16 + S[4, 1, 3, 2]/16 + S[4, 1, 4, 1]/16 + S[4, 2, 1, 3]/16 + S[4, 2, 2, 2]/16 + S[4, 2, 3, 1]/16 + S[4, 3, 1, 2]/16 + S[4, 3, 2, 1]/16 + S[4, 4, 1, 1]/16 + S[5, 1, 1, 3]/16 + S[5, 1, 2, 2]/16 + S[5, 1, 3, 1]/16 + S[5, 2, 1, 2]/16 + S[5, 2, 2, 1]/16 + S[5, 3, 1, 1]/16 + S[6, 1, 1, 2]/16 + S[6, 1, 2, 1]/16 + S[6, 2, 1, 1]/16 + S[7, 1, 1, 1]/16 - S[1, 3, 1, 1, 4]/8 - S[1, 3, 1, 2, 3]/8 - S[1, 3, 1, 3, 2]/8 - S[1, 3, 1, 4, 1]/8 - S[1, 3, 2, 1, 3]/8 - S[1, 3, 2, 2, 2]/8 - S[1, 3, 2, 3, 1]/8 - S[1, 3, 3, 1, 2]/8 - S[1, 3, 3, 2, 1]/8 - S[1, 3, 4, 1, 1]/8 - S[1, 4, 1, 1, 3]/8 - S[1, 4, 1, 2, 2]/8 - S[1, 4, 1, 3, 1]/8 - S[1, 4, 2, 1, 2]/8 - S[1, 4, 2, 2, 1]/8 - S[1, 4, 3, 1, 1]/8 - S[1, 5, 1, 1, 2]/8 - S[1, 5, 1, 2, 1]/8 - S[1, 5, 2, 1, 1]/8 - S[1, 6, 1, 1, 1]/8 - S[4, 1, 1, 1, 3]/8 - S[4, 1, 1, 2, 2]/8 - S[4, 1, 1, 3, 1]/8 - S[4, 1, 2, 1, 2]/8 - S[4, 1, 2, 2, 1]/8 - S[4, 1, 3, 1, 1]/8 - S[4, 2, 1, 1, 2]/8 - S[4, 2, 1, 2, 1]/8 - S[4, 2, 2, 1, 1]/8 - S[4, 3, 1, 1, 1]/8 - S[5, 1, 1, 1, 2]/8 - S[5, 1, 1, 2, 1]/8 - S[5, 1, 2, 1, 1]/8 - S[5, 2, 1, 1, 1]/8 - S[6, 1, 1, 1, 1]/8 + S[1, 3, 1, 1, 1, 3]/4 + S[1, 3, 1, 1, 2, 2]/4 + S[1, 3, 1, 1, 3, 1]/4 + S[1, 3, 1, 2, 1, 2]/4 + S[1, 3, 1, 2, 2, 1]/4 + S[1, 3, 1, 3, 1, 1]/4 + S[1, 3, 2, 1, 1, 2]/4 + S[1, 3, 2, 1, 2, 1]/4 + S[1, 3, 2, 2, 1, 1]/4 + S[1, 3, 3, 1, 1, 1]/4 + S[1, 4, 1, 1, 1, 2]/4 + S[1, 4, 1, 1, 2, 1]/4 + S[1, 4, 1, 2, 1, 1]/4 + S[1, 4, 2, 1, 1, 1]/4 + S[1, 5, 1, 1, 1, 1]/4 + S[4, 1, 1, 1, 1, 2]/4 + S[4, 1, 1, 1, 2, 1]/4 + S[4, 1, 1, 2, 1, 1]/4 + S[4, 1, 2, 1, 1, 1]/4 + S[4, 2, 1, 1, 1, 1]/4 + S[5, 1, 1, 1, 1, 1]/4 - S[1, 3, 1, 1, 1, 1, 2]/2 - S[1, 3, 1, 1, 1, 2, 1]/2 - S[1, 3, 1, 1, 2, 1, 1]/2 - S[1, 3, 1, 2, 1, 1, 1]/2 - S[1, 3, 2, 1, 1, 1, 1]/2 - S[1, 4, 1, 1, 1, 1, 1]/2 - S[4, 1, 1, 1, 1, 1, 1]/2 + S[1, 3, 1, 1, 1, 1, 1, 1]),
BS[9, 1] -> -256*(-S[10]/128 + S[-8, -2]/64 + S[-7, -3]/64 + S[-6, -4]/64 + S[-5, -5]/64 + S[-4, -6]/64 + S[-3, -7]/64 + S[-2, -8]/64 - S[-7, 1, -2]/32 - S[-6, 1, -3]/32 - S[-6, 2, -2]/32 - S[-5, 1, -4]/32 - S[-5, 2, -3]/32 - S[-5, 3, -2]/32 - S[-4, 1, -5]/32 - S[-4, 2, -4]/32 - S[-4, 3, -3]/32 - S[-4, 4, -2]/32 - S[-3, 1, -6]/32 - S[-3, 2, -5]/32 - S[-3, 3, -4]/32 - S[-3, 4, -3]/32 - S[-3, 5, -2]/32 - S[-2, 1, -7]/32 - S[-2, 2, -6]/32 - S[-2, 3, -5]/32 - S[-2, 4, -4]/32 - S[-2, 5, -3]/32 - S[-2, 6, -2]/32 + S[-6, 1, 1, -2]/16 + S[-5, 1, 1, -3]/16 + S[-5, 1, 2, -2]/16 + S[-5, 2, 1, -2]/16 + S[-4, 1, 1, -4]/16 + S[-4, 1, 2, -3]/16 + S[-4, 1, 3, -2]/16 + S[-4, 2, 1, -3]/16 + S[-4, 2, 2, -2]/16 + S[-4, 3, 1, -2]/16 + S[-3, 1, 1, -5]/16 + S[-3, 1, 2, -4]/16 + S[-3, 1, 3, -3]/16 + S[-3, 1, 4, -2]/16 + S[-3, 2, 1, -4]/16 + S[-3, 2, 2, -3]/16 + S[-3, 2, 3, -2]/16 + S[-3, 3, 1, -3]/16 + S[-3, 3, 2, -2]/16 + S[-3, 4, 1, -2]/16 + S[-2, 1, 1, -6]/16 + S[-2, 1, 2, -5]/16 + S[-2, 1, 3, -4]/16 + S[-2, 1, 4, -3]/16 + S[-2, 1, 5, -2]/16 + S[-2, 2, 1, -5]/16 + S[-2, 2, 2, -4]/16 + S[-2, 2, 3, -3]/16 + S[-2, 2, 4, -2]/16 + S[-2, 3, 1, -4]/16 + S[-2, 3, 2, -3]/16 + S[-2, 3, 3, -2]/16 + S[-2, 4, 1, -3]/16 + S[-2, 4, 2, -2]/16 + S[-2, 5, 1, -2]/16 - S[-5, 1, 1, 1, -2]/8 - S[-4, 1, 1, 1, -3]/8 - S[-4, 1, 1, 2, -2]/8 - S[-4, 1, 2, 1, -2]/8 - S[-4, 2, 1, 1, -2]/8 - S[-3, 1, 1, 1, -4]/8 - S[-3, 1, 1, 2, -3]/8 - S[-3, 1, 1, 3, -2]/8 - S[-3, 1, 2, 1, -3]/8 - S[-3, 1, 2, 2, -2]/8 - S[-3, 1, 3, 1, -2]/8 - S[-3, 2, 1, 1, -3]/8 - S[-3, 2, 1, 2, -2]/8 - S[-3, 2, 2, 1, -2]/8 - S[-3, 3, 1, 1, -2]/8 - S[-2, 1, 1, 1, -5]/8 - S[-2, 1, 1, 2, -4]/8 - S[-2, 1, 1, 3, -3]/8 - S[-2, 1, 1, 4, -2]/8 - S[-2, 1, 2, 1, -4]/8 - S[-2, 1, 2, 2, -3]/8 - S[-2, 1, 2, 3, -2]/8 - S[-2, 1, 3, 1, -3]/8 - S[-2, 1, 3, 2, -2]/8 - S[-2, 1, 4, 1, -2]/8 - S[-2, 2, 1, 1, -4]/8 - S[-2, 2, 1, 2, -3]/8 - S[-2, 2, 1, 3, -2]/8 - S[-2, 2, 2, 1, -3]/8 - S[-2, 2, 2, 2, -2]/8 - S[-2, 2, 3, 1, -2]/8 - S[-2, 3, 1, 1, -3]/8 - S[-2, 3, 1, 2, -2]/8 - S[-2, 3, 2, 1, -2]/8 - S[-2, 4, 1, 1, -2]/8 + S[-4, 1, 1, 1, 1, -2]/4 + S[-3, 1, 1, 1, 1, -3]/4 + S[-3, 1, 1, 1, 2, -2]/4 + S[-3, 1, 1, 2, 1, -2]/4 + S[-3, 1, 2, 1, 1, -2]/4 + S[-3, 2, 1, 1, 1, -2]/4 + S[-2, 1, 1, 1, 1, -4]/4 + S[-2, 1, 1, 1, 2, -3]/4 + S[-2, 1, 1, 1, 3, -2]/4 + S[-2, 1, 1, 2, 1, -3]/4 + S[-2, 1, 1, 2, 2, -2]/4 + S[-2, 1, 1, 3, 1, -2]/4 + S[-2, 1, 2, 1, 1, -3]/4 + S[-2, 1, 2, 1, 2, -2]/4 + S[-2, 1, 2, 2, 1, -2]/4 + S[-2, 1, 3, 1, 1, -2]/4 + S[-2, 2, 1, 1, 1, -3]/4 + S[-2, 2, 1, 1, 2, -2]/4 + S[-2, 2, 1, 2, 1, -2]/4 + S[-2, 2, 2, 1, 1, -2]/4 + S[-2, 3, 1, 1, 1, -2]/4 - S[-3, 1, 1, 1, 1, 1, -2]/2 - S[-2, 1, 1, 1, 1, 1, -3]/2 - S[-2, 1, 1, 1, 1, 2, -2]/2 - S[-2, 1, 1, 1, 2, 1, -2]/2 - S[-2, 1, 1, 2, 1, 1, -2]/2 - S[-2, 1, 2, 1, 1, 1, -2]/2 - S[-2, 2, 1, 1, 1, 1, -2]/2 + S[-2, 1, 1, 1, 1, 1, 1, -2]),
BS[8, 1, 1] -> -256*(-S[10]/128 + S[-7, -3]/64 + S[-6, -4]/64 + S[-5, -5]/64 + S[-4, -6]/64 + S[-3, -7]/64 + S[-2, -8]/64 + S[9, 1]/64 - S[-7, -2, 1]/32 - S[-6, -3, 1]/32 - S[-6, 1, -3]/32 - S[-5, -4, 1]/32 - S[-5, 1, -4]/32 - S[-5, 2, -3]/32 - S[-4, -5, 1]/32 - S[-4, 1, -5]/32 - S[-4, 2, -4]/32 - S[-4, 3, -3]/32 - S[-3, -6, 1]/32 - S[-3, 1, -6]/32 - S[-3, 2, -5]/32 - S[-3, 3, -4]/32 - S[-3, 4, -3]/32 - S[-2, -7, 1]/32 - S[-2, 1, -7]/32 - S[-2, 2, -6]/32 - S[-2, 3, -5]/32 - S[-2, 4, -4]/32 - S[-2, 5, -3]/32 + S[-6, 1, -2, 1]/16 + S[-5, 1, -3, 1]/16 + S[-5, 1, 1, -3]/16 + S[-5, 2, -2, 1]/16 + S[-4, 1, -4, 1]/16 + S[-4, 1, 1, -4]/16 + S[-4, 1, 2, -3]/16 + S[-4, 2, -3, 1]/16 + S[-4, 2, 1, -3]/16 + S[-4, 3, -2, 1]/16 + S[-3, 1, -5, 1]/16 + S[-3, 1, 1, -5]/16 + S[-3, 1, 2, -4]/16 + S[-3, 1, 3, -3]/16 + S[-3, 2, -4, 1]/16 + S[-3, 2, 1, -4]/16 + S[-3, 2, 2, -3]/16 + S[-3, 3, -3, 1]/16 + S[-3, 3, 1, -3]/16 + S[-3, 4, -2, 1]/16 + S[-2, 1, -6, 1]/16 + S[-2, 1, 1, -6]/16 + S[-2, 1, 2, -5]/16 + S[-2, 1, 3, -4]/16 + S[-2, 1, 4, -3]/16 + S[-2, 2, -5, 1]/16 + S[-2, 2, 1, -5]/16 + S[-2, 2, 2, -4]/16 + S[-2, 2, 3, -3]/16 + S[-2, 3, -4, 1]/16 + S[-2, 3, 1, -4]/16 + S[-2, 3, 2, -3]/16 + S[-2, 4, -3, 1]/16 + S[-2, 4, 1, -3]/16 + S[-2, 5, -2, 1]/16 - S[-5, 1, 1, -2, 1]/8 - S[-4, 1, 1, -3, 1]/8 - S[-4, 1, 1, 1, -3]/8 - S[-4, 1, 2, -2, 1]/8 - S[-4, 2, 1, -2, 1]/8 - S[-3, 1, 1, -4, 1]/8 - S[-3, 1, 1, 1, -4]/8 - S[-3, 1, 1, 2, -3]/8 - S[-3, 1, 2, -3, 1]/8 - S[-3, 1, 2, 1, -3]/8 - S[-3, 1, 3, -2, 1]/8 - S[-3, 2, 1, -3, 1]/8 - S[-3, 2, 1, 1, -3]/8 - S[-3, 2, 2, -2, 1]/8 - S[-3, 3, 1, -2, 1]/8 - S[-2, 1, 1, -5, 1]/8 - S[-2, 1, 1, 1, -5]/8 - S[-2, 1, 1, 2, -4]/8 - S[-2, 1, 1, 3, -3]/8 - S[-2, 1, 2, -4, 1]/8 - S[-2, 1, 2, 1, -4]/8 - S[-2, 1, 2, 2, -3]/8 - S[-2, 1, 3, -3, 1]/8 - S[-2, 1, 3, 1, -3]/8 - S[-2, 1, 4, -2, 1]/8 - S[-2, 2, 1, -4, 1]/8 - S[-2, 2, 1, 1, -4]/8 - S[-2, 2, 1, 2, -3]/8 - S[-2, 2, 2, -3, 1]/8 - S[-2, 2, 2, 1, -3]/8 - S[-2, 2, 3, -2, 1]/8 - S[-2, 3, 1, -3, 1]/8 - S[-2, 3, 1, 1, -3]/8 - S[-2, 3, 2, -2, 1]/8 - S[-2, 4, 1, -2, 1]/8 + S[-4, 1, 1, 1, -2, 1]/4 + S[-3, 1, 1, 1, -3, 1]/4 + S[-3, 1, 1, 1, 1, -3]/4 + S[-3, 1, 1, 2, -2, 1]/4 + S[-3, 1, 2, 1, -2, 1]/4 + S[-3, 2, 1, 1, -2, 1]/4 + S[-2, 1, 1, 1, -4, 1]/4 + S[-2, 1, 1, 1, 1, -4]/4 + S[-2, 1, 1, 1, 2, -3]/4 + S[-2, 1, 1, 2, -3, 1]/4 + S[-2, 1, 1, 2, 1, -3]/4 + S[-2, 1, 1, 3, -2, 1]/4 + S[-2, 1, 2, 1, -3, 1]/4 + S[-2, 1, 2, 1, 1, -3]/4 + S[-2, 1, 2, 2, -2, 1]/4 + S[-2, 1, 3, 1, -2, 1]/4 + S[-2, 2, 1, 1, -3, 1]/4 + S[-2, 2, 1, 1, 1, -3]/4 + S[-2, 2, 1, 2, -2, 1]/4 + S[-2, 2, 2, 1, -2, 1]/4 + S[-2, 3, 1, 1, -2, 1]/4 - S[-3, 1, 1, 1, 1, -2, 1]/2 - S[-2, 1, 1, 1, 1, -3, 1]/2 - S[-2, 1, 1, 1, 1, 1, -3]/2 - S[-2, 1, 1, 1, 2, -2, 1]/2 - S[-2, 1, 1, 2, 1, -2, 1]/2 - S[-2, 1, 2, 1, 1, -2, 1]/2 - S[-2, 2, 1, 1, 1, -2, 1]/2 + S[-2, 1, 1, 1, 1, 1, -2, 1]),
BS[7, 1, 1, 1] -> -256*(-S[10]/128 + S[-6, -4]/64 + S[-5, -5]/64 + S[-4, -6]/64 + S[-3, -7]/64 + S[-2, -8]/64 + S[8, 2]/64 + S[9, 1]/64 - S[-6, -3, 1]/32 - S[-6, -2, 2]/32 - S[-5, -4, 1]/32 - S[-5, -3, 2]/32 - S[-5, 1, -4]/32 - S[-4, -5, 1]/32 - S[-4, -4, 2]/32 - S[-4, 1, -5]/32 - S[-4, 2, -4]/32 - S[-3, -6, 1]/32 - S[-3, -5, 2]/32 - S[-3, 1, -6]/32 - S[-3, 2, -5]/32 - S[-3, 3, -4]/32 - S[-2, -7, 1]/32 - S[-2, -6, 2]/32 - S[-2, 1, -7]/32 - S[-2, 2, -6]/32 - S[-2, 3, -5]/32 - S[-2, 4, -4]/32 - S[8, 1, 1]/32 + S[-6, -2, 1, 1]/16 + S[-5, -3, 1, 1]/16 + S[-5, 1, -3, 1]/16 + S[-5, 1, -2, 2]/16 + S[-4, -4, 1, 1]/16 + S[-4, 1, -4, 1]/16 + S[-4, 1, -3, 2]/16 + S[-4, 1, 1, -4]/16 + S[-4, 2, -3, 1]/16 + S[-4, 2, -2, 2]/16 + S[-3, -5, 1, 1]/16 + S[-3, 1, -5, 1]/16 + S[-3, 1, -4, 2]/16 + S[-3, 1, 1, -5]/16 + S[-3, 1, 2, -4]/16 + S[-3, 2, -4, 1]/16 + S[-3, 2, -3, 2]/16 + S[-3, 2, 1, -4]/16 + S[-3, 3, -3, 1]/16 + S[-3, 3, -2, 2]/16 + S[-2, -6, 1, 1]/16 + S[-2, 1, -6, 1]/16 + S[-2, 1, -5, 2]/16 + S[-2, 1, 1, -6]/16 + S[-2, 1, 2, -5]/16 + S[-2, 1, 3, -4]/16 + S[-2, 2, -5, 1]/16 + S[-2, 2, -4, 2]/16 + S[-2, 2, 1, -5]/16 + S[-2, 2, 2, -4]/16 + S[-2, 3, -4, 1]/16 + S[-2, 3, -3, 2]/16 + S[-2, 3, 1, -4]/16 + S[-2, 4, -3, 1]/16 + S[-2, 4, -2, 2]/16 - S[-5, 1, -2, 1, 1]/8 - S[-4, 1, -3, 1, 1]/8 - S[-4, 1, 1, -3, 1]/8 - S[-4, 1, 1, -2, 2]/8 - S[-4, 2, -2, 1, 1]/8 - S[-3, 1, -4, 1, 1]/8 - S[-3, 1, 1, -4, 1]/8 - S[-3, 1, 1, -3, 2]/8 - S[-3, 1, 1, 1, -4]/8 - S[-3, 1, 2, -3, 1]/8 - S[-3, 1, 2, -2, 2]/8 - S[-3, 2, -3, 1, 1]/8 - S[-3, 2, 1, -3, 1]/8 - S[-3, 2, 1, -2, 2]/8 - S[-3, 3, -2, 1, 1]/8 - S[-2, 1, -5, 1, 1]/8 - S[-2, 1, 1, -5, 1]/8 - S[-2, 1, 1, -4, 2]/8 - S[-2, 1, 1, 1, -5]/8 - S[-2, 1, 1, 2, -4]/8 - S[-2, 1, 2, -4, 1]/8 - S[-2, 1, 2, -3, 2]/8 - S[-2, 1, 2, 1, -4]/8 - S[-2, 1, 3, -3, 1]/8 - S[-2, 1, 3, -2, 2]/8 - S[-2, 2, -4, 1, 1]/8 - S[-2, 2, 1, -4, 1]/8 - S[-2, 2, 1, -3, 2]/8 - S[-2, 2, 1, 1, -4]/8 - S[-2, 2, 2, -3, 1]/8 - S[-2, 2, 2, -2, 2]/8 - S[-2, 3, -3, 1, 1]/8 - S[-2, 3, 1, -3, 1]/8 - S[-2, 3, 1, -2, 2]/8 - S[-2, 4, -2, 1, 1]/8 + S[-4, 1, 1, -2, 1, 1]/4 + S[-3, 1, 1, -3, 1, 1]/4 + S[-3, 1, 1, 1, -3, 1]/4 + S[-3, 1, 1, 1, -2, 2]/4 + S[-3, 1, 2, -2, 1, 1]/4 + S[-3, 2, 1, -2, 1, 1]/4 + S[-2, 1, 1, -4, 1, 1]/4 + S[-2, 1, 1, 1, -4, 1]/4 + S[-2, 1, 1, 1, -3, 2]/4 + S[-2, 1, 1, 1, 1, -4]/4 + S[-2, 1, 1, 2, -3, 1]/4 + S[-2, 1, 1, 2, -2, 2]/4 + S[-2, 1, 2, -3, 1, 1]/4 + S[-2, 1, 2, 1, -3, 1]/4 + S[-2, 1, 2, 1, -2, 2]/4 + S[-2, 1, 3, -2, 1, 1]/4 + S[-2, 2, 1, -3, 1, 1]/4 + S[-2, 2, 1, 1, -3, 1]/4 + S[-2, 2, 1, 1, -2, 2]/4 + S[-2, 2, 2, -2, 1, 1]/4 + S[-2, 3, 1, -2, 1, 1]/4 - S[-3, 1, 1, 1, -2, 1, 1]/2 - S[-2, 1, 1, 1, -3, 1, 1]/2 - S[-2, 1, 1, 1, 1, -3, 1]/2 - S[-2, 1, 1, 1, 1, -2, 2]/2 - S[-2, 1, 1, 2, -2, 1, 1]/2 - S[-2, 1, 2, 1, -2, 1, 1]/2 - S[-2, 2, 1, 1, -2, 1, 1]/2 + S[-2, 1, 1, 1, 1, -2, 1, 1]),
BS[6, 1, 1, 1, 1] -> -256*(-S[10]/128 + S[-5, -5]/64 + S[-4, -6]/64 + S[-3, -7]/64 + S[-2, -8]/64 + S[7, 3]/64 + S[8, 2]/64 + S[9, 1]/64 - S[-5, -4, 1]/32 - S[-5, -3, 2]/32 - S[-5, -2, 3]/32 - S[-4, -5, 1]/32 - S[-4, -4, 2]/32 - S[-4, -3, 3]/32 - S[-4, 1, -5]/32 - S[-3, -6, 1]/32 - S[-3, -5, 2]/32 - S[-3, -4, 3]/32 - S[-3, 1, -6]/32 - S[-3, 2, -5]/32 - S[-2, -7, 1]/32 - S[-2, -6, 2]/32 - S[-2, -5, 3]/32 - S[-2, 1, -7]/32 - S[-2, 2, -6]/32 - S[-2, 3, -5]/32 - S[7, 1, 2]/32 - S[7, 2, 1]/32 - S[8, 1, 1]/32 + S[-5, -3, 1, 1]/16 + S[-5, -2, 1, 2]/16 + S[-5, -2, 2, 1]/16 + S[-4, -4, 1, 1]/16 + S[-4, -3, 1, 2]/16 + S[-4, -3, 2, 1]/16 + S[-4, 1, -4, 1]/16 + S[-4, 1, -3, 2]/16 + S[-4, 1, -2, 3]/16 + S[-3, -5, 1, 1]/16 + S[-3, -4, 1, 2]/16 + S[-3, -4, 2, 1]/16 + S[-3, 1, -5, 1]/16 + S[-3, 1, -4, 2]/16 + S[-3, 1, -3, 3]/16 + S[-3, 1, 1, -5]/16 + S[-3, 2, -4, 1]/16 + S[-3, 2, -3, 2]/16 + S[-3, 2, -2, 3]/16 + S[-2, -6, 1, 1]/16 + S[-2, -5, 1, 2]/16 + S[-2, -5, 2, 1]/16 + S[-2, 1, -6, 1]/16 + S[-2, 1, -5, 2]/16 + S[-2, 1, -4, 3]/16 + S[-2, 1, 1, -6]/16 + S[-2, 1, 2, -5]/16 + S[-2, 2, -5, 1]/16 + S[-2, 2, -4, 2]/16 + S[-2, 2, -3, 3]/16 + S[-2, 2, 1, -5]/16 + S[-2, 3, -4, 1]/16 + S[-2, 3, -3, 2]/16 + S[-2, 3, -2, 3]/16 + S[7, 1, 1, 1]/16 - S[-5, -2, 1, 1, 1]/8 - S[-4, -3, 1, 1, 1]/8 - S[-4, 1, -3, 1, 1]/8 - S[-4, 1, -2, 1, 2]/8 - S[-4, 1, -2, 2, 1]/8 - S[-3, -4, 1, 1, 1]/8 - S[-3, 1, -4, 1, 1]/8 - S[-3, 1, -3, 1, 2]/8 - S[-3, 1, -3, 2, 1]/8 - S[-3, 1, 1, -4, 1]/8 - S[-3, 1, 1, -3, 2]/8 - S[-3, 1, 1, -2, 3]/8 - S[-3, 2, -3, 1, 1]/8 - S[-3, 2, -2, 1, 2]/8 - S[-3, 2, -2, 2, 1]/8 - S[-2, -5, 1, 1, 1]/8 - S[-2, 1, -5, 1, 1]/8 - S[-2, 1, -4, 1, 2]/8 - S[-2, 1, -4, 2, 1]/8 - S[-2, 1, 1, -5, 1]/8 - S[-2, 1, 1, -4, 2]/8 - S[-2, 1, 1, -3, 3]/8 - S[-2, 1, 1, 1, -5]/8 - S[-2, 1, 2, -4, 1]/8 - S[-2, 1, 2, -3, 2]/8 - S[-2, 1, 2, -2, 3]/8 - S[-2, 2, -4, 1, 1]/8 - S[-2, 2, -3, 1, 2]/8 - S[-2, 2, -3, 2, 1]/8 - S[-2, 2, 1, -4, 1]/8 - S[-2, 2, 1, -3, 2]/8 - S[-2, 2, 1, -2, 3]/8 - S[-2, 3, -3, 1, 1]/8 - S[-2, 3, -2, 1, 2]/8 - S[-2, 3, -2, 2, 1]/8 + S[-4, 1, -2, 1, 1, 1]/4 + S[-3, 1, -3, 1, 1, 1]/4 + S[-3, 1, 1, -3, 1, 1]/4 + S[-3, 1, 1, -2, 1, 2]/4 + S[-3, 1, 1, -2, 2, 1]/4 + S[-3, 2, -2, 1, 1, 1]/4 + S[-2, 1, -4, 1, 1, 1]/4 + S[-2, 1, 1, -4, 1, 1]/4 + S[-2, 1, 1, -3, 1, 2]/4 + S[-2, 1, 1, -3, 2, 1]/4 + S[-2, 1, 1, 1, -4, 1]/4 + S[-2, 1, 1, 1, -3, 2]/4 + S[-2, 1, 1, 1, -2, 3]/4 + S[-2, 1, 2, -3, 1, 1]/4 + S[-2, 1, 2, -2, 1, 2]/4 + S[-2, 1, 2, -2, 2, 1]/4 + S[-2, 2, -3, 1, 1, 1]/4 + S[-2, 2, 1, -3, 1, 1]/4 + S[-2, 2, 1, -2, 1, 2]/4 + S[-2, 2, 1, -2, 2, 1]/4 + S[-2, 3, -2, 1, 1, 1]/4 - S[-3, 1, 1, -2, 1, 1, 1]/2 - S[-2, 1, 1, -3, 1, 1, 1]/2 - S[-2, 1, 1, 1, -3, 1, 1]/2 - S[-2, 1, 1, 1, -2, 1, 2]/2 - S[-2, 1, 1, 1, -2, 2, 1]/2 - S[-2, 1, 2, -2, 1, 1, 1]/2 - S[-2, 2, 1, -2, 1, 1, 1]/2 + S[-2, 1, 1, 1, -2, 1, 1, 1]),
BS[5, 1, 1, 1, 1, 1] -> -256*(-S[10]/128 + S[-4, -6]/64 + S[-3, -7]/64 + S[-2, -8]/64 + S[6, 4]/64 + S[7, 3]/64 + S[8, 2]/64 + S[9, 1]/64 - S[-4, -5, 1]/32 - S[-4, -4, 2]/32 - S[-4, -3, 3]/32 - S[-4, -2, 4]/32 - S[-3, -6, 1]/32 - S[-3, -5, 2]/32 - S[-3, -4, 3]/32 - S[-3, -3, 4]/32 - S[-3, 1, -6]/32 - S[-2, -7, 1]/32 - S[-2, -6, 2]/32 - S[-2, -5, 3]/32 - S[-2, -4, 4]/32 - S[-2, 1, -7]/32 - S[-2, 2, -6]/32 - S[6, 1, 3]/32 - S[6, 2, 2]/32 - S[6, 3, 1]/32 - S[7, 1, 2]/32 - S[7, 2, 1]/32 - S[8, 1, 1]/32 + S[-4, -4, 1, 1]/16 + S[-4, -3, 1, 2]/16 + S[-4, -3, 2, 1]/16 + S[-4, -2, 1, 3]/16 + S[-4, -2, 2, 2]/16 + S[-4, -2, 3, 1]/16 + S[-3, -5, 1, 1]/16 + S[-3, -4, 1, 2]/16 + S[-3, -4, 2, 1]/16 + S[-3, -3, 1, 3]/16 + S[-3, -3, 2, 2]/16 + S[-3, -3, 3, 1]/16 + S[-3, 1, -5, 1]/16 + S[-3, 1, -4, 2]/16 + S[-3, 1, -3, 3]/16 + S[-3, 1, -2, 4]/16 + S[-2, -6, 1, 1]/16 + S[-2, -5, 1, 2]/16 + S[-2, -5, 2, 1]/16 + S[-2, -4, 1, 3]/16 + S[-2, -4, 2, 2]/16 + S[-2, -4, 3, 1]/16 + S[-2, 1, -6, 1]/16 + S[-2, 1, -5, 2]/16 + S[-2, 1, -4, 3]/16 + S[-2, 1, -3, 4]/16 + S[-2, 1, 1, -6]/16 + S[-2, 2, -5, 1]/16 + S[-2, 2, -4, 2]/16 + S[-2, 2, -3, 3]/16 + S[-2, 2, -2, 4]/16 + S[6, 1, 1, 2]/16 + S[6, 1, 2, 1]/16 + S[6, 2, 1, 1]/16 + S[7, 1, 1, 1]/16 - S[-4, -3, 1, 1, 1]/8 - S[-4, -2, 1, 1, 2]/8 - S[-4, -2, 1, 2, 1]/8 - S[-4, -2, 2, 1, 1]/8 - S[-3, -4, 1, 1, 1]/8 - S[-3, -3, 1, 1, 2]/8 - S[-3, -3, 1, 2, 1]/8 - S[-3, -3, 2, 1, 1]/8 - S[-3, 1, -4, 1, 1]/8 - S[-3, 1, -3, 1, 2]/8 - S[-3, 1, -3, 2, 1]/8 - S[-3, 1, -2, 1, 3]/8 - S[-3, 1, -2, 2, 2]/8 - S[-3, 1, -2, 3, 1]/8 - S[-2, -5, 1, 1, 1]/8 - S[-2, -4, 1, 1, 2]/8 - S[-2, -4, 1, 2, 1]/8 - S[-2, -4, 2, 1, 1]/8 - S[-2, 1, -5, 1, 1]/8 - S[-2, 1, -4, 1, 2]/8 - S[-2, 1, -4, 2, 1]/8 - S[-2, 1, -3, 1, 3]/8 - S[-2, 1, -3, 2, 2]/8 - S[-2, 1, -3, 3, 1]/8 - S[-2, 1, 1, -5, 1]/8 - S[-2, 1, 1, -4, 2]/8 - S[-2, 1, 1, -3, 3]/8 - S[-2, 1, 1, -2, 4]/8 - S[-2, 2, -4, 1, 1]/8 - S[-2, 2, -3, 1, 2]/8 - S[-2, 2, -3, 2, 1]/8 - S[-2, 2, -2, 1, 3]/8 - S[-2, 2, -2, 2, 2]/8 - S[-2, 2, -2, 3, 1]/8 - S[6, 1, 1, 1, 1]/8 + S[-4, -2, 1, 1, 1, 1]/4 + S[-3, -3, 1, 1, 1, 1]/4 + S[-3, 1, -3, 1, 1, 1]/4 + S[-3, 1, -2, 1, 1, 2]/4 + S[-3, 1, -2, 1, 2, 1]/4 + S[-3, 1, -2, 2, 1, 1]/4 + S[-2, -4, 1, 1, 1, 1]/4 + S[-2, 1, -4, 1, 1, 1]/4 + S[-2, 1, -3, 1, 1, 2]/4 + S[-2, 1, -3, 1, 2, 1]/4 + S[-2, 1, -3, 2, 1, 1]/4 + S[-2, 1, 1, -4, 1, 1]/4 + S[-2, 1, 1, -3, 1, 2]/4 + S[-2, 1, 1, -3, 2, 1]/4 + S[-2, 1, 1, -2, 1, 3]/4 + S[-2, 1, 1, -2, 2, 2]/4 + S[-2, 1, 1, -2, 3, 1]/4 + S[-2, 2, -3, 1, 1, 1]/4 + S[-2, 2, -2, 1, 1, 2]/4 + S[-2, 2, -2, 1, 2, 1]/4 + S[-2, 2, -2, 2, 1, 1]/4 - S[-3, 1, -2, 1, 1, 1, 1]/2 - S[-2, 1, -3, 1, 1, 1, 1]/2 - S[-2, 1, 1, -3, 1, 1, 1]/2 - S[-2, 1, 1, -2, 1, 1, 2]/2 - S[-2, 1, 1, -2, 1, 2, 1]/2 - S[-2, 1, 1, -2, 2, 1, 1]/2 - S[-2, 2, -2, 1, 1, 1, 1]/2 + S[-2, 1, 1, -2, 1, 1, 1, 1]),
BS[4, 1, 1, 1, 1, 1, 1] -> -256*(-S[10]/128 + S[-3, -7]/64 + S[-2, -8]/64 + S[5, 5]/64 + S[6, 4]/64 + S[7, 3]/64 + S[8, 2]/64 + S[9, 1]/64 - S[-3, -6, 1]/32 - S[-3, -5, 2]/32 - S[-3, -4, 3]/32 - S[-3, -3, 4]/32 - S[-3, -2, 5]/32 - S[-2, -7, 1]/32 - S[-2, -6, 2]/32 - S[-2, -5, 3]/32 - S[-2, -4, 4]/32 - S[-2, -3, 5]/32 - S[-2, 1, -7]/32 - S[5, 1, 4]/32 - S[5, 2, 3]/32 - S[5, 3, 2]/32 - S[5, 4, 1]/32 - S[6, 1, 3]/32 - S[6, 2, 2]/32 - S[6, 3, 1]/32 - S[7, 1, 2]/32 - S[7, 2, 1]/32 - S[8, 1, 1]/32 + S[-3, -5, 1, 1]/16 + S[-3, -4, 1, 2]/16 + S[-3, -4, 2, 1]/16 + S[-3, -3, 1, 3]/16 + S[-3, -3, 2, 2]/16 + S[-3, -3, 3, 1]/16 + S[-3, -2, 1, 4]/16 + S[-3, -2, 2, 3]/16 + S[-3, -2, 3, 2]/16 + S[-3, -2, 4, 1]/16 + S[-2, -6, 1, 1]/16 + S[-2, -5, 1, 2]/16 + S[-2, -5, 2, 1]/16 + S[-2, -4, 1, 3]/16 + S[-2, -4, 2, 2]/16 + S[-2, -4, 3, 1]/16 + S[-2, -3, 1, 4]/16 + S[-2, -3, 2, 3]/16 + S[-2, -3, 3, 2]/16 + S[-2, -3, 4, 1]/16 + S[-2, 1, -6, 1]/16 + S[-2, 1, -5, 2]/16 + S[-2, 1, -4, 3]/16 + S[-2, 1, -3, 4]/16 + S[-2, 1, -2, 5]/16 + S[5, 1, 1, 3]/16 + S[5, 1, 2, 2]/16 + S[5, 1, 3, 1]/16 + S[5, 2, 1, 2]/16 + S[5, 2, 2, 1]/16 + S[5, 3, 1, 1]/16 + S[6, 1, 1, 2]/16 + S[6, 1, 2, 1]/16 + S[6, 2, 1, 1]/16 + S[7, 1, 1, 1]/16 - S[-3, -4, 1, 1, 1]/8 - S[-3, -3, 1, 1, 2]/8 - S[-3, -3, 1, 2, 1]/8 - S[-3, -3, 2, 1, 1]/8 - S[-3, -2, 1, 1, 3]/8 - S[-3, -2, 1, 2, 2]/8 - S[-3, -2, 1, 3, 1]/8 - S[-3, -2, 2, 1, 2]/8 - S[-3, -2, 2, 2, 1]/8 - S[-3, -2, 3, 1, 1]/8 - S[-2, -5, 1, 1, 1]/8 - S[-2, -4, 1, 1, 2]/8 - S[-2, -4, 1, 2, 1]/8 - S[-2, -4, 2, 1, 1]/8 - S[-2, -3, 1, 1, 3]/8 - S[-2, -3, 1, 2, 2]/8 - S[-2, -3, 1, 3, 1]/8 - S[-2, -3, 2, 1, 2]/8 - S[-2, -3, 2, 2, 1]/8 - S[-2, -3, 3, 1, 1]/8 - S[-2, 1, -5, 1, 1]/8 - S[-2, 1, -4, 1, 2]/8 - S[-2, 1, -4, 2, 1]/8 - S[-2, 1, -3, 1, 3]/8 - S[-2, 1, -3, 2, 2]/8 - S[-2, 1, -3, 3, 1]/8 - S[-2, 1, -2, 1, 4]/8 - S[-2, 1, -2, 2, 3]/8 - S[-2, 1, -2, 3, 2]/8 - S[-2, 1, -2, 4, 1]/8 - S[5, 1, 1, 1, 2]/8 - S[5, 1, 1, 2, 1]/8 - S[5, 1, 2, 1, 1]/8 - S[5, 2, 1, 1, 1]/8 - S[6, 1, 1, 1, 1]/8 + S[-3, -3, 1, 1, 1, 1]/4 + S[-3, -2, 1, 1, 1, 2]/4 + S[-3, -2, 1, 1, 2, 1]/4 + S[-3, -2, 1, 2, 1, 1]/4 + S[-3, -2, 2, 1, 1, 1]/4 + S[-2, -4, 1, 1, 1, 1]/4 + S[-2, -3, 1, 1, 1, 2]/4 + S[-2, -3, 1, 1, 2, 1]/4 + S[-2, -3, 1, 2, 1, 1]/4 + S[-2, -3, 2, 1, 1, 1]/4 + S[-2, 1, -4, 1, 1, 1]/4 + S[-2, 1, -3, 1, 1, 2]/4 + S[-2, 1, -3, 1, 2, 1]/4 + S[-2, 1, -3, 2, 1, 1]/4 + S[-2, 1, -2, 1, 1, 3]/4 + S[-2, 1, -2, 1, 2, 2]/4 + S[-2, 1, -2, 1, 3, 1]/4 + S[-2, 1, -2, 2, 1, 2]/4 + S[-2, 1, -2, 2, 2, 1]/4 + S[-2, 1, -2, 3, 1, 1]/4 + S[5, 1, 1, 1, 1, 1]/4 - S[-3, -2, 1, 1, 1, 1, 1]/2 - S[-2, -3, 1, 1, 1, 1, 1]/2 - S[-2, 1, -3, 1, 1, 1, 1]/2 - S[-2, 1, -2, 1, 1, 1, 2]/2 - S[-2, 1, -2, 1, 1, 2, 1]/2 - S[-2, 1, -2, 1, 2, 1, 1]/2 - S[-2, 1, -2, 2, 1, 1, 1]/2 + S[-2, 1, -2, 1, 1, 1, 1, 1]),
BS[3, 1, 1, 1, 1, 1, 1, 1] -> -256*(-S[10]/128 + S[-2, -8]/64 + S[4, 6]/64 + S[5, 5]/64 + S[6, 4]/64 + S[7, 3]/64 + S[8, 2]/64 + S[9, 1]/64 - S[-2, -7, 1]/32 - S[-2, -6, 2]/32 - S[-2, -5, 3]/32 - S[-2, -4, 4]/32 - S[-2, -3, 5]/32 - S[-2, -2, 6]/32 - S[4, 1, 5]/32 - S[4, 2, 4]/32 - S[4, 3, 3]/32 - S[4, 4, 2]/32 - S[4, 5, 1]/32 - S[5, 1, 4]/32 - S[5, 2, 3]/32 - S[5, 3, 2]/32 - S[5, 4, 1]/32 - S[6, 1, 3]/32 - S[6, 2, 2]/32 - S[6, 3, 1]/32 - S[7, 1, 2]/32 - S[7, 2, 1]/32 - S[8, 1, 1]/32 + S[-2, -6, 1, 1]/16 + S[-2, -5, 1, 2]/16 + S[-2, -5, 2, 1]/16 + S[-2, -4, 1, 3]/16 + S[-2, -4, 2, 2]/16 + S[-2, -4, 3, 1]/16 + S[-2, -3, 1, 4]/16 + S[-2, -3, 2, 3]/16 + S[-2, -3, 3, 2]/16 + S[-2, -3, 4, 1]/16 + S[-2, -2, 1, 5]/16 + S[-2, -2, 2, 4]/16 + S[-2, -2, 3, 3]/16 + S[-2, -2, 4, 2]/16 + S[-2, -2, 5, 1]/16 + S[4, 1, 1, 4]/16 + S[4, 1, 2, 3]/16 + S[4, 1, 3, 2]/16 + S[4, 1, 4, 1]/16 + S[4, 2, 1, 3]/16 + S[4, 2, 2, 2]/16 + S[4, 2, 3, 1]/16 + S[4, 3, 1, 2]/16 + S[4, 3, 2, 1]/16 + S[4, 4, 1, 1]/16 + S[5, 1, 1, 3]/16 + S[5, 1, 2, 2]/16 + S[5, 1, 3, 1]/16 + S[5, 2, 1, 2]/16 + S[5, 2, 2, 1]/16 + S[5, 3, 1, 1]/16 + S[6, 1, 1, 2]/16 + S[6, 1, 2, 1]/16 + S[6, 2, 1, 1]/16 + S[7, 1, 1, 1]/16 - S[-2, -5, 1, 1, 1]/8 - S[-2, -4, 1, 1, 2]/8 - S[-2, -4, 1, 2, 1]/8 - S[-2, -4, 2, 1, 1]/8 - S[-2, -3, 1, 1, 3]/8 - S[-2, -3, 1, 2, 2]/8 - S[-2, -3, 1, 3, 1]/8 - S[-2, -3, 2, 1, 2]/8 - S[-2, -3, 2, 2, 1]/8 - S[-2, -3, 3, 1, 1]/8 - S[-2, -2, 1, 1, 4]/8 - S[-2, -2, 1, 2, 3]/8 - S[-2, -2, 1, 3, 2]/8 - S[-2, -2, 1, 4, 1]/8 - S[-2, -2, 2, 1, 3]/8 - S[-2, -2, 2, 2, 2]/8 - S[-2, -2, 2, 3, 1]/8 - S[-2, -2, 3, 1, 2]/8 - S[-2, -2, 3, 2, 1]/8 - S[-2, -2, 4, 1, 1]/8 - S[4, 1, 1, 1, 3]/8 - S[4, 1, 1, 2, 2]/8 - S[4, 1, 1, 3, 1]/8 - S[4, 1, 2, 1, 2]/8 - S[4, 1, 2, 2, 1]/8 - S[4, 1, 3, 1, 1]/8 - S[4, 2, 1, 1, 2]/8 - S[4, 2, 1, 2, 1]/8 - S[4, 2, 2, 1, 1]/8 - S[4, 3, 1, 1, 1]/8 - S[5, 1, 1, 1, 2]/8 - S[5, 1, 1, 2, 1]/8 - S[5, 1, 2, 1, 1]/8 - S[5, 2, 1, 1, 1]/8 - S[6, 1, 1, 1, 1]/8 + S[-2, -4, 1, 1, 1, 1]/4 + S[-2, -3, 1, 1, 1, 2]/4 + S[-2, -3, 1, 1, 2, 1]/4 + S[-2, -3, 1, 2, 1, 1]/4 + S[-2, -3, 2, 1, 1, 1]/4 + S[-2, -2, 1, 1, 1, 3]/4 + S[-2, -2, 1, 1, 2, 2]/4 + S[-2, -2, 1, 1, 3, 1]/4 + S[-2, -2, 1, 2, 1, 2]/4 + S[-2, -2, 1, 2, 2, 1]/4 + S[-2, -2, 1, 3, 1, 1]/4 + S[-2, -2, 2, 1, 1, 2]/4 + S[-2, -2, 2, 1, 2, 1]/4 + S[-2, -2, 2, 2, 1, 1]/4 + S[-2, -2, 3, 1, 1, 1]/4 + S[4, 1, 1, 1, 1, 2]/4 + S[4, 1, 1, 1, 2, 1]/4 + S[4, 1, 1, 2, 1, 1]/4 + S[4, 1, 2, 1, 1, 1]/4 + S[4, 2, 1, 1, 1, 1]/4 + S[5, 1, 1, 1, 1, 1]/4 - S[-2, -3, 1, 1, 1, 1, 1]/2 - S[-2, -2, 1, 1, 1, 1, 2]/2 - S[-2, -2, 1, 1, 1, 2, 1]/2 - S[-2, -2, 1, 1, 2, 1, 1]/2 - S[-2, -2, 1, 2, 1, 1, 1]/2 - S[-2, -2, 2, 1, 1, 1, 1]/2 - S[4, 1, 1, 1, 1, 1, 1]/2 + S[-2, -2, 1, 1, 1, 1, 1, 1]),
BS[2, 1, 1, 1, 1, 1, 1, 1, 1] -> -256*(-S[10]/128 + S[3, 7]/64 + S[4, 6]/64 + S[5, 5]/64 + S[6, 4]/64 + S[7, 3]/64 + S[8, 2]/64 + S[9, 1]/64 - S[3, 1, 6]/32 - S[3, 2, 5]/32 - S[3, 3, 4]/32 - S[3, 4, 3]/32 - S[3, 5, 2]/32 - S[3, 6, 1]/32 - S[4, 1, 5]/32 - S[4, 2, 4]/32 - S[4, 3, 3]/32 - S[4, 4, 2]/32 - S[4, 5, 1]/32 - S[5, 1, 4]/32 - S[5, 2, 3]/32 - S[5, 3, 2]/32 - S[5, 4, 1]/32 - S[6, 1, 3]/32 - S[6, 2, 2]/32 - S[6, 3, 1]/32 - S[7, 1, 2]/32 - S[7, 2, 1]/32 - S[8, 1, 1]/32 + S[3, 1, 1, 5]/16 + S[3, 1, 2, 4]/16 + S[3, 1, 3, 3]/16 + S[3, 1, 4, 2]/16 + S[3, 1, 5, 1]/16 + S[3, 2, 1, 4]/16 + S[3, 2, 2, 3]/16 + S[3, 2, 3, 2]/16 + S[3, 2, 4, 1]/16 + S[3, 3, 1, 3]/16 + S[3, 3, 2, 2]/16 + S[3, 3, 3, 1]/16 + S[3, 4, 1, 2]/16 + S[3, 4, 2, 1]/16 + S[3, 5, 1, 1]/16 + S[4, 1, 1, 4]/16 + S[4, 1, 2, 3]/16 + S[4, 1, 3, 2]/16 + S[4, 1, 4, 1]/16 + S[4, 2, 1, 3]/16 + S[4, 2, 2, 2]/16 + S[4, 2, 3, 1]/16 + S[4, 3, 1, 2]/16 + S[4, 3, 2, 1]/16 + S[4, 4, 1, 1]/16 + S[5, 1, 1, 3]/16 + S[5, 1, 2, 2]/16 + S[5, 1, 3, 1]/16 + S[5, 2, 1, 2]/16 + S[5, 2, 2, 1]/16 + S[5, 3, 1, 1]/16 + S[6, 1, 1, 2]/16 + S[6, 1, 2, 1]/16 + S[6, 2, 1, 1]/16 + S[7, 1, 1, 1]/16 - S[3, 1, 1, 1, 4]/8 - S[3, 1, 1, 2, 3]/8 - S[3, 1, 1, 3, 2]/8 - S[3, 1, 1, 4, 1]/8 - S[3, 1, 2, 1, 3]/8 - S[3, 1, 2, 2, 2]/8 - S[3, 1, 2, 3, 1]/8 - S[3, 1, 3, 1, 2]/8 - S[3, 1, 3, 2, 1]/8 - S[3, 1, 4, 1, 1]/8 - S[3, 2, 1, 1, 3]/8 - S[3, 2, 1, 2, 2]/8 - S[3, 2, 1, 3, 1]/8 - S[3, 2, 2, 1, 2]/8 - S[3, 2, 2, 2, 1]/8 - S[3, 2, 3, 1, 1]/8 - S[3, 3, 1, 1, 2]/8 - S[3, 3, 1, 2, 1]/8 - S[3, 3, 2, 1, 1]/8 - S[3, 4, 1, 1, 1]/8 - S[4, 1, 1, 1, 3]/8 - S[4, 1, 1, 2, 2]/8 - S[4, 1, 1, 3, 1]/8 - S[4, 1, 2, 1, 2]/8 - S[4, 1, 2, 2, 1]/8 - S[4, 1, 3, 1, 1]/8 - S[4, 2, 1, 1, 2]/8 - S[4, 2, 1, 2, 1]/8 - S[4, 2, 2, 1, 1]/8 - S[4, 3, 1, 1, 1]/8 - S[5, 1, 1, 1, 2]/8 - S[5, 1, 1, 2, 1]/8 - S[5, 1, 2, 1, 1]/8 - S[5, 2, 1, 1, 1]/8 - S[6, 1, 1, 1, 1]/8 + S[3, 1, 1, 1, 1, 3]/4 + S[3, 1, 1, 1, 2, 2]/4 + S[3, 1, 1, 1, 3, 1]/4 + S[3, 1, 1, 2, 1, 2]/4 + S[3, 1, 1, 2, 2, 1]/4 + S[3, 1, 1, 3, 1, 1]/4 + S[3, 1, 2, 1, 1, 2]/4 + S[3, 1, 2, 1, 2, 1]/4 + S[3, 1, 2, 2, 1, 1]/4 + S[3, 1, 3, 1, 1, 1]/4 + S[3, 2, 1, 1, 1, 2]/4 + S[3, 2, 1, 1, 2, 1]/4 + S[3, 2, 1, 2, 1, 1]/4 + S[3, 2, 2, 1, 1, 1]/4 + S[3, 3, 1, 1, 1, 1]/4 + S[4, 1, 1, 1, 1, 2]/4 + S[4, 1, 1, 1, 2, 1]/4 + S[4, 1, 1, 2, 1, 1]/4 + S[4, 1, 2, 1, 1, 1]/4 + S[4, 2, 1, 1, 1, 1]/4 + S[5, 1, 1, 1, 1, 1]/4 - S[3, 1, 1, 1, 1, 1, 2]/2 - S[3, 1, 1, 1, 1, 2, 1]/2 - S[3, 1, 1, 1, 2, 1, 1]/2 - S[3, 1, 1, 2, 1, 1, 1]/2 - S[3, 1, 2, 1, 1, 1, 1]/2 - S[3, 2, 1, 1, 1, 1, 1]/2 - S[4, 1, 1, 1, 1, 1, 1]/2 + S[3, 1, 1, 1, 1, 1, 1, 1]),
BS[1, 1, 1, 1, 1, 1, 1, 1, 2] -> 512*(S[-10]/256 - S[1, -9]/128 - S[2, -8]/128 - S[3, -7]/128 - S[4, -6]/128 - S[5, -5]/128 - S[6, -4]/128 - S[7, -3]/128 - S[8, -2]/128 + S[1, 1, -8]/64 + S[1, 2, -7]/64 + S[1, 3, -6]/64 + S[1, 4, -5]/64 + S[1, 5, -4]/64 + S[1, 6, -3]/64 + S[1, 7, -2]/64 + S[2, 1, -7]/64 + S[2, 2, -6]/64 + S[2, 3, -5]/64 + S[2, 4, -4]/64 + S[2, 5, -3]/64 + S[2, 6, -2]/64 + S[3, 1, -6]/64 + S[3, 2, -5]/64 + S[3, 3, -4]/64 + S[3, 4, -3]/64 + S[3, 5, -2]/64 + S[4, 1, -5]/64 + S[4, 2, -4]/64 + S[4, 3, -3]/64 + S[4, 4, -2]/64 + S[5, 1, -4]/64 + S[5, 2, -3]/64 + S[5, 3, -2]/64 + S[6, 1, -3]/64 + S[6, 2, -2]/64 + S[7, 1, -2]/64 - S[1, 1, 1, -7]/32 - S[1, 1, 2, -6]/32 - S[1, 1, 3, -5]/32 - S[1, 1, 4, -4]/32 - S[1, 1, 5, -3]/32 - S[1, 1, 6, -2]/32 - S[1, 2, 1, -6]/32 - S[1, 2, 2, -5]/32 - S[1, 2, 3, -4]/32 - S[1, 2, 4, -3]/32 - S[1, 2, 5, -2]/32 - S[1, 3, 1, -5]/32 - S[1, 3, 2, -4]/32 - S[1, 3, 3, -3]/32 - S[1, 3, 4, -2]/32 - S[1, 4, 1, -4]/32 - S[1, 4, 2, -3]/32 - S[1, 4, 3, -2]/32 - S[1, 5, 1, -3]/32 - S[1, 5, 2, -2]/32 - S[1, 6, 1, -2]/32 - S[2, 1, 1, -6]/32 - S[2, 1, 2, -5]/32 - S[2, 1, 3, -4]/32 - S[2, 1, 4, -3]/32 - S[2, 1, 5, -2]/32 - S[2, 2, 1, -5]/32 - S[2, 2, 2, -4]/32 - S[2, 2, 3, -3]/32 - S[2, 2, 4, -2]/32 - S[2, 3, 1, -4]/32 - S[2, 3, 2, -3]/32 - S[2, 3, 3, -2]/32 - S[2, 4, 1, -3]/32 - S[2, 4, 2, -2]/32 - S[2, 5, 1, -2]/32 - S[3, 1, 1, -5]/32 - S[3, 1, 2, -4]/32 - S[3, 1, 3, -3]/32 - S[3, 1, 4, -2]/32 - S[3, 2, 1, -4]/32 - S[3, 2, 2, -3]/32 - S[3, 2, 3, -2]/32 - S[3, 3, 1, -3]/32 - S[3, 3, 2, -2]/32 - S[3, 4, 1, -2]/32 - S[4, 1, 1, -4]/32 - S[4, 1, 2, -3]/32 - S[4, 1, 3, -2]/32 - S[4, 2, 1, -3]/32 - S[4, 2, 2, -2]/32 - S[4, 3, 1, -2]/32 - S[5, 1, 1, -3]/32 - S[5, 1, 2, -2]/32 - S[5, 2, 1, -2]/32 - S[6, 1, 1, -2]/32 + S[1, 1, 1, 1, -6]/16 + S[1, 1, 1, 2, -5]/16 + S[1, 1, 1, 3, -4]/16 + S[1, 1, 1, 4, -3]/16 + S[1, 1, 1, 5, -2]/16 + S[1, 1, 2, 1, -5]/16 + S[1, 1, 2, 2, -4]/16 + S[1, 1, 2, 3, -3]/16 + S[1, 1, 2, 4, -2]/16 + S[1, 1, 3, 1, -4]/16 + S[1, 1, 3, 2, -3]/16 + S[1, 1, 3, 3, -2]/16 + S[1, 1, 4, 1, -3]/16 + S[1, 1, 4, 2, -2]/16 + S[1, 1, 5, 1, -2]/16 + S[1, 2, 1, 1, -5]/16 + S[1, 2, 1, 2, -4]/16 + S[1, 2, 1, 3, -3]/16 + S[1, 2, 1, 4, -2]/16 + S[1, 2, 2, 1, -4]/16 + S[1, 2, 2, 2, -3]/16 + S[1, 2, 2, 3, -2]/16 + S[1, 2, 3, 1, -3]/16 + S[1, 2, 3, 2, -2]/16 + S[1, 2, 4, 1, -2]/16 + S[1, 3, 1, 1, -4]/16 + S[1, 3, 1, 2, -3]/16 + S[1, 3, 1, 3, -2]/16 + S[1, 3, 2, 1, -3]/16 + S[1, 3, 2, 2, -2]/16 + S[1, 3, 3, 1, -2]/16 + S[1, 4, 1, 1, -3]/16 + S[1, 4, 1, 2, -2]/16 + S[1, 4, 2, 1, -2]/16 + S[1, 5, 1, 1, -2]/16 + S[2, 1, 1, 1, -5]/16 + S[2, 1, 1, 2, -4]/16 + S[2, 1, 1, 3, -3]/16 + S[2, 1, 1, 4, -2]/16 + S[2, 1, 2, 1, -4]/16 + S[2, 1, 2, 2, -3]/16 + S[2, 1, 2, 3, -2]/16 + S[2, 1, 3, 1, -3]/16 + S[2, 1, 3, 2, -2]/16 + S[2, 1, 4, 1, -2]/16 + S[2, 2, 1, 1, -4]/16 + S[2, 2, 1, 2, -3]/16 + S[2, 2, 1, 3, -2]/16 + S[2, 2, 2, 1, -3]/16 + S[2, 2, 2, 2, -2]/16 + S[2, 2, 3, 1, -2]/16 + S[2, 3, 1, 1, -3]/16 + S[2, 3, 1, 2, -2]/16 + S[2, 3, 2, 1, -2]/16 + S[2, 4, 1, 1, -2]/16 + S[3, 1, 1, 1, -4]/16 + S[3, 1, 1, 2, -3]/16 + S[3, 1, 1, 3, -2]/16 + S[3, 1, 2, 1, -3]/16 + S[3, 1, 2, 2, -2]/16 + S[3, 1, 3, 1, -2]/16 + S[3, 2, 1, 1, -3]/16 + S[3, 2, 1, 2, -2]/16 + S[3, 2, 2, 1, -2]/16 + S[3, 3, 1, 1, -2]/16 + S[4, 1, 1, 1, -3]/16 + S[4, 1, 1, 2, -2]/16 + S[4, 1, 2, 1, -2]/16 + S[4, 2, 1, 1, -2]/16 + S[5, 1, 1, 1, -2]/16 - S[1, 1, 1, 1, 1, -5]/8 - S[1, 1, 1, 1, 2, -4]/8 - S[1, 1, 1, 1, 3, -3]/8 - S[1, 1, 1, 1, 4, -2]/8 - S[1, 1, 1, 2, 1, -4]/8 - S[1, 1, 1, 2, 2, -3]/8 - S[1, 1, 1, 2, 3, -2]/8 - S[1, 1, 1, 3, 1, -3]/8 - S[1, 1, 1, 3, 2, -2]/8 - S[1, 1, 1, 4, 1, -2]/8 - S[1, 1, 2, 1, 1, -4]/8 - S[1, 1, 2, 1, 2, -3]/8 - S[1, 1, 2, 1, 3, -2]/8 - S[1, 1, 2, 2, 1, -3]/8 - S[1, 1, 2, 2, 2, -2]/8 - S[1, 1, 2, 3, 1, -2]/8 - S[1, 1, 3, 1, 1, -3]/8 - S[1, 1, 3, 1, 2, -2]/8 - S[1, 1, 3, 2, 1, -2]/8 - S[1, 1, 4, 1, 1, -2]/8 - S[1, 2, 1, 1, 1, -4]/8 - S[1, 2, 1, 1, 2, -3]/8 - S[1, 2, 1, 1, 3, -2]/8 - S[1, 2, 1, 2, 1, -3]/8 - S[1, 2, 1, 2, 2, -2]/8 - S[1, 2, 1, 3, 1, -2]/8 - S[1, 2, 2, 1, 1, -3]/8 - S[1, 2, 2, 1, 2, -2]/8 - S[1, 2, 2, 2, 1, -2]/8 - S[1, 2, 3, 1, 1, -2]/8 - S[1, 3, 1, 1, 1, -3]/8 - S[1, 3, 1, 1, 2, -2]/8 - S[1, 3, 1, 2, 1, -2]/8 - S[1, 3, 2, 1, 1, -2]/8 - S[1, 4, 1, 1, 1, -2]/8 - S[2, 1, 1, 1, 1, -4]/8 - S[2, 1, 1, 1, 2, -3]/8 - S[2, 1, 1, 1, 3, -2]/8 - S[2, 1, 1, 2, 1, -3]/8 - S[2, 1, 1, 2, 2, -2]/8 - S[2, 1, 1, 3, 1, -2]/8 - S[2, 1, 2, 1, 1, -3]/8 - S[2, 1, 2, 1, 2, -2]/8 - S[2, 1, 2, 2, 1, -2]/8 - S[2, 1, 3, 1, 1, -2]/8 - S[2, 2, 1, 1, 1, -3]/8 - S[2, 2, 1, 1, 2, -2]/8 - S[2, 2, 1, 2, 1, -2]/8 - S[2, 2, 2, 1, 1, -2]/8 - S[2, 3, 1, 1, 1, -2]/8 - S[3, 1, 1, 1, 1, -3]/8 - S[3, 1, 1, 1, 2, -2]/8 - S[3, 1, 1, 2, 1, -2]/8 - S[3, 1, 2, 1, 1, -2]/8 - S[3, 2, 1, 1, 1, -2]/8 - S[4, 1, 1, 1, 1, -2]/8 + S[1, 1, 1, 1, 1, 1, -4]/4 + S[1, 1, 1, 1, 1, 2, -3]/4 + S[1, 1, 1, 1, 1, 3, -2]/4 + S[1, 1, 1, 1, 2, 1, -3]/4 + S[1, 1, 1, 1, 2, 2, -2]/4 + S[1, 1, 1, 1, 3, 1, -2]/4 + S[1, 1, 1, 2, 1, 1, -3]/4 + S[1, 1, 1, 2, 1, 2, -2]/4 + S[1, 1, 1, 2, 2, 1, -2]/4 + S[1, 1, 1, 3, 1, 1, -2]/4 + S[1, 1, 2, 1, 1, 1, -3]/4 + S[1, 1, 2, 1, 1, 2, -2]/4 + S[1, 1, 2, 1, 2, 1, -2]/4 + S[1, 1, 2, 2, 1, 1, -2]/4 + S[1, 1, 3, 1, 1, 1, -2]/4 + S[1, 2, 1, 1, 1, 1, -3]/4 + S[1, 2, 1, 1, 1, 2, -2]/4 + S[1, 2, 1, 1, 2, 1, -2]/4 + S[1, 2, 1, 2, 1, 1, -2]/4 + S[1, 2, 2, 1, 1, 1, -2]/4 + S[1, 3, 1, 1, 1, 1, -2]/4 + S[2, 1, 1, 1, 1, 1, -3]/4 + S[2, 1, 1, 1, 1, 2, -2]/4 + S[2, 1, 1, 1, 2, 1, -2]/4 + S[2, 1, 1, 2, 1, 1, -2]/4 + S[2, 1, 2, 1, 1, 1, -2]/4 + S[2, 2, 1, 1, 1, 1, -2]/4 + S[3, 1, 1, 1, 1, 1, -2]/4 - S[1, 1, 1, 1, 1, 1, 1, -3]/2 - S[1, 1, 1, 1, 1, 1, 2, -2]/2 - S[1, 1, 1, 1, 1, 2, 1, -2]/2 - S[1, 1, 1, 1, 2, 1, 1, -2]/2 - S[1, 1, 1, 2, 1, 1, 1, -2]/2 - S[1, 1, 2, 1, 1, 1, 1, -2]/2 - S[1, 2, 1, 1, 1, 1, 1, -2]/2 - S[2, 1, 1, 1, 1, 1, 1, -2]/2 + S[1, 1, 1, 1, 1, 1, 1, 1, -2]),
BS[1, 1, 1, 1, 1, 1, 1, 3] -> 512*(S[-10]/256 - S[-9, 1]/128 - S[1, -9]/128 - S[2, -8]/128 - S[3, -7]/128 - S[4, -6]/128 - S[5, -5]/128 - S[6, -4]/128 - S[7, -3]/128 + S[1, -8, 1]/64 + S[1, 1, -8]/64 + S[1, 2, -7]/64 + S[1, 3, -6]/64 + S[1, 4, -5]/64 + S[1, 5, -4]/64 + S[1, 6, -3]/64 + S[2, -7, 1]/64 + S[2, 1, -7]/64 + S[2, 2, -6]/64 + S[2, 3, -5]/64 + S[2, 4, -4]/64 + S[2, 5, -3]/64 + S[3, -6, 1]/64 + S[3, 1, -6]/64 + S[3, 2, -5]/64 + S[3, 3, -4]/64 + S[3, 4, -3]/64 + S[4, -5, 1]/64 + S[4, 1, -5]/64 + S[4, 2, -4]/64 + S[4, 3, -3]/64 + S[5, -4, 1]/64 + S[5, 1, -4]/64 + S[5, 2, -3]/64 + S[6, -3, 1]/64 + S[6, 1, -3]/64 + S[7, -2, 1]/64 - S[1, 1, -7, 1]/32 - S[1, 1, 1, -7]/32 - S[1, 1, 2, -6]/32 - S[1, 1, 3, -5]/32 - S[1, 1, 4, -4]/32 - S[1, 1, 5, -3]/32 - S[1, 2, -6, 1]/32 - S[1, 2, 1, -6]/32 - S[1, 2, 2, -5]/32 - S[1, 2, 3, -4]/32 - S[1, 2, 4, -3]/32 - S[1, 3, -5, 1]/32 - S[1, 3, 1, -5]/32 - S[1, 3, 2, -4]/32 - S[1, 3, 3, -3]/32 - S[1, 4, -4, 1]/32 - S[1, 4, 1, -4]/32 - S[1, 4, 2, -3]/32 - S[1, 5, -3, 1]/32 - S[1, 5, 1, -3]/32 - S[1, 6, -2, 1]/32 - S[2, 1, -6, 1]/32 - S[2, 1, 1, -6]/32 - S[2, 1, 2, -5]/32 - S[2, 1, 3, -4]/32 - S[2, 1, 4, -3]/32 - S[2, 2, -5, 1]/32 - S[2, 2, 1, -5]/32 - S[2, 2, 2, -4]/32 - S[2, 2, 3, -3]/32 - S[2, 3, -4, 1]/32 - S[2, 3, 1, -4]/32 - S[2, 3, 2, -3]/32 - S[2, 4, -3, 1]/32 - S[2, 4, 1, -3]/32 - S[2, 5, -2, 1]/32 - S[3, 1, -5, 1]/32 - S[3, 1, 1, -5]/32 - S[3, 1, 2, -4]/32 - S[3, 1, 3, -3]/32 - S[3, 2, -4, 1]/32 - S[3, 2, 1, -4]/32 - S[3, 2, 2, -3]/32 - S[3, 3, -3, 1]/32 - S[3, 3, 1, -3]/32 - S[3, 4, -2, 1]/32 - S[4, 1, -4, 1]/32 - S[4, 1, 1, -4]/32 - S[4, 1, 2, -3]/32 - S[4, 2, -3, 1]/32 - S[4, 2, 1, -3]/32 - S[4, 3, -2, 1]/32 - S[5, 1, -3, 1]/32 - S[5, 1, 1, -3]/32 - S[5, 2, -2, 1]/32 - S[6, 1, -2, 1]/32 + S[1, 1, 1, -6, 1]/16 + S[1, 1, 1, 1, -6]/16 + S[1, 1, 1, 2, -5]/16 + S[1, 1, 1, 3, -4]/16 + S[1, 1, 1, 4, -3]/16 + S[1, 1, 2, -5, 1]/16 + S[1, 1, 2, 1, -5]/16 + S[1, 1, 2, 2, -4]/16 + S[1, 1, 2, 3, -3]/16 + S[1, 1, 3, -4, 1]/16 + S[1, 1, 3, 1, -4]/16 + S[1, 1, 3, 2, -3]/16 + S[1, 1, 4, -3, 1]/16 + S[1, 1, 4, 1, -3]/16 + S[1, 1, 5, -2, 1]/16 + S[1, 2, 1, -5, 1]/16 + S[1, 2, 1, 1, -5]/16 + S[1, 2, 1, 2, -4]/16 + S[1, 2, 1, 3, -3]/16 + S[1, 2, 2, -4, 1]/16 + S[1, 2, 2, 1, -4]/16 + S[1, 2, 2, 2, -3]/16 + S[1, 2, 3, -3, 1]/16 + S[1, 2, 3, 1, -3]/16 + S[1, 2, 4, -2, 1]/16 + S[1, 3, 1, -4, 1]/16 + S[1, 3, 1, 1, -4]/16 + S[1, 3, 1, 2, -3]/16 + S[1, 3, 2, -3, 1]/16 + S[1, 3, 2, 1, -3]/16 + S[1, 3, 3, -2, 1]/16 + S[1, 4, 1, -3, 1]/16 + S[1, 4, 1, 1, -3]/16 + S[1, 4, 2, -2, 1]/16 + S[1, 5, 1, -2, 1]/16 + S[2, 1, 1, -5, 1]/16 + S[2, 1, 1, 1, -5]/16 + S[2, 1, 1, 2, -4]/16 + S[2, 1, 1, 3, -3]/16 + S[2, 1, 2, -4, 1]/16 + S[2, 1, 2, 1, -4]/16 + S[2, 1, 2, 2, -3]/16 + S[2, 1, 3, -3, 1]/16 + S[2, 1, 3, 1, -3]/16 + S[2, 1, 4, -2, 1]/16 + S[2, 2, 1, -4, 1]/16 + S[2, 2, 1, 1, -4]/16 + S[2, 2, 1, 2, -3]/16 + S[2, 2, 2, -3, 1]/16 + S[2, 2, 2, 1, -3]/16 + S[2, 2, 3, -2, 1]/16 + S[2, 3, 1, -3, 1]/16 + S[2, 3, 1, 1, -3]/16 + S[2, 3, 2, -2, 1]/16 + S[2, 4, 1, -2, 1]/16 + S[3, 1, 1, -4, 1]/16 + S[3, 1, 1, 1, -4]/16 + S[3, 1, 1, 2, -3]/16 + S[3, 1, 2, -3, 1]/16 + S[3, 1, 2, 1, -3]/16 + S[3, 1, 3, -2, 1]/16 + S[3, 2, 1, -3, 1]/16 + S[3, 2, 1, 1, -3]/16 + S[3, 2, 2, -2, 1]/16 + S[3, 3, 1, -2, 1]/16 + S[4, 1, 1, -3, 1]/16 + S[4, 1, 1, 1, -3]/16 + S[4, 1, 2, -2, 1]/16 + S[4, 2, 1, -2, 1]/16 + S[5, 1, 1, -2, 1]/16 - S[1, 1, 1, 1, -5, 1]/8 - S[1, 1, 1, 1, 1, -5]/8 - S[1, 1, 1, 1, 2, -4]/8 - S[1, 1, 1, 1, 3, -3]/8 - S[1, 1, 1, 2, -4, 1]/8 - S[1, 1, 1, 2, 1, -4]/8 - S[1, 1, 1, 2, 2, -3]/8 - S[1, 1, 1, 3, -3, 1]/8 - S[1, 1, 1, 3, 1, -3]/8 - S[1, 1, 1, 4, -2, 1]/8 - S[1, 1, 2, 1, -4, 1]/8 - S[1, 1, 2, 1, 1, -4]/8 - S[1, 1, 2, 1, 2, -3]/8 - S[1, 1, 2, 2, -3, 1]/8 - S[1, 1, 2, 2, 1, -3]/8 - S[1, 1, 2, 3, -2, 1]/8 - S[1, 1, 3, 1, -3, 1]/8 - S[1, 1, 3, 1, 1, -3]/8 - S[1, 1, 3, 2, -2, 1]/8 - S[1, 1, 4, 1, -2, 1]/8 - S[1, 2, 1, 1, -4, 1]/8 - S[1, 2, 1, 1, 1, -4]/8 - S[1, 2, 1, 1, 2, -3]/8 - S[1, 2, 1, 2, -3, 1]/8 - S[1, 2, 1, 2, 1, -3]/8 - S[1, 2, 1, 3, -2, 1]/8 - S[1, 2, 2, 1, -3, 1]/8 - S[1, 2, 2, 1, 1, -3]/8 - S[1, 2, 2, 2, -2, 1]/8 - S[1, 2, 3, 1, -2, 1]/8 - S[1, 3, 1, 1, -3, 1]/8 - S[1, 3, 1, 1, 1, -3]/8 - S[1, 3, 1, 2, -2, 1]/8 - S[1, 3, 2, 1, -2, 1]/8 - S[1, 4, 1, 1, -2, 1]/8 - S[2, 1, 1, 1, -4, 1]/8 - S[2, 1, 1, 1, 1, -4]/8 - S[2, 1, 1, 1, 2, -3]/8 - S[2, 1, 1, 2, -3, 1]/8 - S[2, 1, 1, 2, 1, -3]/8 - S[2, 1, 1, 3, -2, 1]/8 - S[2, 1, 2, 1, -3, 1]/8 - S[2, 1, 2, 1, 1, -3]/8 - S[2, 1, 2, 2, -2, 1]/8 - S[2, 1, 3, 1, -2, 1]/8 - S[2, 2, 1, 1, -3, 1]/8 - S[2, 2, 1, 1, 1, -3]/8 - S[2, 2, 1, 2, -2, 1]/8 - S[2, 2, 2, 1, -2, 1]/8 - S[2, 3, 1, 1, -2, 1]/8 - S[3, 1, 1, 1, -3, 1]/8 - S[3, 1, 1, 1, 1, -3]/8 - S[3, 1, 1, 2, -2, 1]/8 - S[3, 1, 2, 1, -2, 1]/8 - S[3, 2, 1, 1, -2, 1]/8 - S[4, 1, 1, 1, -2, 1]/8 + S[1, 1, 1, 1, 1, -4, 1]/4 + S[1, 1, 1, 1, 1, 1, -4]/4 + S[1, 1, 1, 1, 1, 2, -3]/4 + S[1, 1, 1, 1, 2, -3, 1]/4 + S[1, 1, 1, 1, 2, 1, -3]/4 + S[1, 1, 1, 1, 3, -2, 1]/4 + S[1, 1, 1, 2, 1, -3, 1]/4 + S[1, 1, 1, 2, 1, 1, -3]/4 + S[1, 1, 1, 2, 2, -2, 1]/4 + S[1, 1, 1, 3, 1, -2, 1]/4 + S[1, 1, 2, 1, 1, -3, 1]/4 + S[1, 1, 2, 1, 1, 1, -3]/4 + S[1, 1, 2, 1, 2, -2, 1]/4 + S[1, 1, 2, 2, 1, -2, 1]/4 + S[1, 1, 3, 1, 1, -2, 1]/4 + S[1, 2, 1, 1, 1, -3, 1]/4 + S[1, 2, 1, 1, 1, 1, -3]/4 + S[1, 2, 1, 1, 2, -2, 1]/4 + S[1, 2, 1, 2, 1, -2, 1]/4 + S[1, 2, 2, 1, 1, -2, 1]/4 + S[1, 3, 1, 1, 1, -2, 1]/4 + S[2, 1, 1, 1, 1, -3, 1]/4 + S[2, 1, 1, 1, 1, 1, -3]/4 + S[2, 1, 1, 1, 2, -2, 1]/4 + S[2, 1, 1, 2, 1, -2, 1]/4 + S[2, 1, 2, 1, 1, -2, 1]/4 + S[2, 2, 1, 1, 1, -2, 1]/4 + S[3, 1, 1, 1, 1, -2, 1]/4 - S[1, 1, 1, 1, 1, 1, -3, 1]/2 - S[1, 1, 1, 1, 1, 1, 1, -3]/2 - S[1, 1, 1, 1, 1, 2, -2, 1]/2 - S[1, 1, 1, 1, 2, 1, -2, 1]/2 - S[1, 1, 1, 2, 1, 1, -2, 1]/2 - S[1, 1, 2, 1, 1, 1, -2, 1]/2 - S[1, 2, 1, 1, 1, 1, -2, 1]/2 - S[2, 1, 1, 1, 1, 1, -2, 1]/2 + S[1, 1, 1, 1, 1, 1, 1, -2, 1]),
BS[1, 1, 1, 1, 1, 1, 4] -> 512*(S[-10]/256 - S[-9, 1]/128 - S[-8, 2]/128 - S[1, -9]/128 - S[2, -8]/128 - S[3, -7]/128 - S[4, -6]/128 - S[5, -5]/128 - S[6, -4]/128 + S[-8, 1, 1]/64 + S[1, -8, 1]/64 + S[1, -7, 2]/64 + S[1, 1, -8]/64 + S[1, 2, -7]/64 + S[1, 3, -6]/64 + S[1, 4, -5]/64 + S[1, 5, -4]/64 + S[2, -7, 1]/64 + S[2, -6, 2]/64 + S[2, 1, -7]/64 + S[2, 2, -6]/64 + S[2, 3, -5]/64 + S[2, 4, -4]/64 + S[3, -6, 1]/64 + S[3, -5, 2]/64 + S[3, 1, -6]/64 + S[3, 2, -5]/64 + S[3, 3, -4]/64 + S[4, -5, 1]/64 + S[4, -4, 2]/64 + S[4, 1, -5]/64 + S[4, 2, -4]/64 + S[5, -4, 1]/64 + S[5, -3, 2]/64 + S[5, 1, -4]/64 + S[6, -3, 1]/64 + S[6, -2, 2]/64 - S[1, -7, 1, 1]/32 - S[1, 1, -7, 1]/32 - S[1, 1, -6, 2]/32 - S[1, 1, 1, -7]/32 - S[1, 1, 2, -6]/32 - S[1, 1, 3, -5]/32 - S[1, 1, 4, -4]/32 - S[1, 2, -6, 1]/32 - S[1, 2, -5, 2]/32 - S[1, 2, 1, -6]/32 - S[1, 2, 2, -5]/32 - S[1, 2, 3, -4]/32 - S[1, 3, -5, 1]/32 - S[1, 3, -4, 2]/32 - S[1, 3, 1, -5]/32 - S[1, 3, 2, -4]/32 - S[1, 4, -4, 1]/32 - S[1, 4, -3, 2]/32 - S[1, 4, 1, -4]/32 - S[1, 5, -3, 1]/32 - S[1, 5, -2, 2]/32 - S[2, -6, 1, 1]/32 - S[2, 1, -6, 1]/32 - S[2, 1, -5, 2]/32 - S[2, 1, 1, -6]/32 - S[2, 1, 2, -5]/32 - S[2, 1, 3, -4]/32 - S[2, 2, -5, 1]/32 - S[2, 2, -4, 2]/32 - S[2, 2, 1, -5]/32 - S[2, 2, 2, -4]/32 - S[2, 3, -4, 1]/32 - S[2, 3, -3, 2]/32 - S[2, 3, 1, -4]/32 - S[2, 4, -3, 1]/32 - S[2, 4, -2, 2]/32 - S[3, -5, 1, 1]/32 - S[3, 1, -5, 1]/32 - S[3, 1, -4, 2]/32 - S[3, 1, 1, -5]/32 - S[3, 1, 2, -4]/32 - S[3, 2, -4, 1]/32 - S[3, 2, -3, 2]/32 - S[3, 2, 1, -4]/32 - S[3, 3, -3, 1]/32 - S[3, 3, -2, 2]/32 - S[4, -4, 1, 1]/32 - S[4, 1, -4, 1]/32 - S[4, 1, -3, 2]/32 - S[4, 1, 1, -4]/32 - S[4, 2, -3, 1]/32 - S[4, 2, -2, 2]/32 - S[5, -3, 1, 1]/32 - S[5, 1, -3, 1]/32 - S[5, 1, -2, 2]/32 - S[6, -2, 1, 1]/32 + S[1, 1, -6, 1, 1]/16 + S[1, 1, 1, -6, 1]/16 + S[1, 1, 1, -5, 2]/16 + S[1, 1, 1, 1, -6]/16 + S[1, 1, 1, 2, -5]/16 + S[1, 1, 1, 3, -4]/16 + S[1, 1, 2, -5, 1]/16 + S[1, 1, 2, -4, 2]/16 + S[1, 1, 2, 1, -5]/16 + S[1, 1, 2, 2, -4]/16 + S[1, 1, 3, -4, 1]/16 + S[1, 1, 3, -3, 2]/16 + S[1, 1, 3, 1, -4]/16 + S[1, 1, 4, -3, 1]/16 + S[1, 1, 4, -2, 2]/16 + S[1, 2, -5, 1, 1]/16 + S[1, 2, 1, -5, 1]/16 + S[1, 2, 1, -4, 2]/16 + S[1, 2, 1, 1, -5]/16 + S[1, 2, 1, 2, -4]/16 + S[1, 2, 2, -4, 1]/16 + S[1, 2, 2, -3, 2]/16 + S[1, 2, 2, 1, -4]/16 + S[1, 2, 3, -3, 1]/16 + S[1, 2, 3, -2, 2]/16 + S[1, 3, -4, 1, 1]/16 + S[1, 3, 1, -4, 1]/16 + S[1, 3, 1, -3, 2]/16 + S[1, 3, 1, 1, -4]/16 + S[1, 3, 2, -3, 1]/16 + S[1, 3, 2, -2, 2]/16 + S[1, 4, -3, 1, 1]/16 + S[1, 4, 1, -3, 1]/16 + S[1, 4, 1, -2, 2]/16 + S[1, 5, -2, 1, 1]/16 + S[2, 1, -5, 1, 1]/16 + S[2, 1, 1, -5, 1]/16 + S[2, 1, 1, -4, 2]/16 + S[2, 1, 1, 1, -5]/16 + S[2, 1, 1, 2, -4]/16 + S[2, 1, 2, -4, 1]/16 + S[2, 1, 2, -3, 2]/16 + S[2, 1, 2, 1, -4]/16 + S[2, 1, 3, -3, 1]/16 + S[2, 1, 3, -2, 2]/16 + S[2, 2, -4, 1, 1]/16 + S[2, 2, 1, -4, 1]/16 + S[2, 2, 1, -3, 2]/16 + S[2, 2, 1, 1, -4]/16 + S[2, 2, 2, -3, 1]/16 + S[2, 2, 2, -2, 2]/16 + S[2, 3, -3, 1, 1]/16 + S[2, 3, 1, -3, 1]/16 + S[2, 3, 1, -2, 2]/16 + S[2, 4, -2, 1, 1]/16 + S[3, 1, -4, 1, 1]/16 + S[3, 1, 1, -4, 1]/16 + S[3, 1, 1, -3, 2]/16 + S[3, 1, 1, 1, -4]/16 + S[3, 1, 2, -3, 1]/16 + S[3, 1, 2, -2, 2]/16 + S[3, 2, -3, 1, 1]/16 + S[3, 2, 1, -3, 1]/16 + S[3, 2, 1, -2, 2]/16 + S[3, 3, -2, 1, 1]/16 + S[4, 1, -3, 1, 1]/16 + S[4, 1, 1, -3, 1]/16 + S[4, 1, 1, -2, 2]/16 + S[4, 2, -2, 1, 1]/16 + S[5, 1, -2, 1, 1]/16 - S[1, 1, 1, -5, 1, 1]/8 - S[1, 1, 1, 1, -5, 1]/8 - S[1, 1, 1, 1, -4, 2]/8 - S[1, 1, 1, 1, 1, -5]/8 - S[1, 1, 1, 1, 2, -4]/8 - S[1, 1, 1, 2, -4, 1]/8 - S[1, 1, 1, 2, -3, 2]/8 - S[1, 1, 1, 2, 1, -4]/8 - S[1, 1, 1, 3, -3, 1]/8 - S[1, 1, 1, 3, -2, 2]/8 - S[1, 1, 2, -4, 1, 1]/8 - S[1, 1, 2, 1, -4, 1]/8 - S[1, 1, 2, 1, -3, 2]/8 - S[1, 1, 2, 1, 1, -4]/8 - S[1, 1, 2, 2, -3, 1]/8 - S[1, 1, 2, 2, -2, 2]/8 - S[1, 1, 3, -3, 1, 1]/8 - S[1, 1, 3, 1, -3, 1]/8 - S[1, 1, 3, 1, -2, 2]/8 - S[1, 1, 4, -2, 1, 1]/8 - S[1, 2, 1, -4, 1, 1]/8 - S[1, 2, 1, 1, -4, 1]/8 - S[1, 2, 1, 1, -3, 2]/8 - S[1, 2, 1, 1, 1, -4]/8 - S[1, 2, 1, 2, -3, 1]/8 - S[1, 2, 1, 2, -2, 2]/8 - S[1, 2, 2, -3, 1, 1]/8 - S[1, 2, 2, 1, -3, 1]/8 - S[1, 2, 2, 1, -2, 2]/8 - S[1, 2, 3, -2, 1, 1]/8 - S[1, 3, 1, -3, 1, 1]/8 - S[1, 3, 1, 1, -3, 1]/8 - S[1, 3, 1, 1, -2, 2]/8 - S[1, 3, 2, -2, 1, 1]/8 - S[1, 4, 1, -2, 1, 1]/8 - S[2, 1, 1, -4, 1, 1]/8 - S[2, 1, 1, 1, -4, 1]/8 - S[2, 1, 1, 1, -3, 2]/8 - S[2, 1, 1, 1, 1, -4]/8 - S[2, 1, 1, 2, -3, 1]/8 - S[2, 1, 1, 2, -2, 2]/8 - S[2, 1, 2, -3, 1, 1]/8 - S[2, 1, 2, 1, -3, 1]/8 - S[2, 1, 2, 1, -2, 2]/8 - S[2, 1, 3, -2, 1, 1]/8 - S[2, 2, 1, -3, 1, 1]/8 - S[2, 2, 1, 1, -3, 1]/8 - S[2, 2, 1, 1, -2, 2]/8 - S[2, 2, 2, -2, 1, 1]/8 - S[2, 3, 1, -2, 1, 1]/8 - S[3, 1, 1, -3, 1, 1]/8 - S[3, 1, 1, 1, -3, 1]/8 - S[3, 1, 1, 1, -2, 2]/8 - S[3, 1, 2, -2, 1, 1]/8 - S[3, 2, 1, -2, 1, 1]/8 - S[4, 1, 1, -2, 1, 1]/8 + S[1, 1, 1, 1, -4, 1, 1]/4 + S[1, 1, 1, 1, 1, -4, 1]/4 + S[1, 1, 1, 1, 1, -3, 2]/4 + S[1, 1, 1, 1, 1, 1, -4]/4 + S[1, 1, 1, 1, 2, -3, 1]/4 + S[1, 1, 1, 1, 2, -2, 2]/4 + S[1, 1, 1, 2, -3, 1, 1]/4 + S[1, 1, 1, 2, 1, -3, 1]/4 + S[1, 1, 1, 2, 1, -2, 2]/4 + S[1, 1, 1, 3, -2, 1, 1]/4 + S[1, 1, 2, 1, -3, 1, 1]/4 + S[1, 1, 2, 1, 1, -3, 1]/4 + S[1, 1, 2, 1, 1, -2, 2]/4 + S[1, 1, 2, 2, -2, 1, 1]/4 + S[1, 1, 3, 1, -2, 1, 1]/4 + S[1, 2, 1, 1, -3, 1, 1]/4 + S[1, 2, 1, 1, 1, -3, 1]/4 + S[1, 2, 1, 1, 1, -2, 2]/4 + S[1, 2, 1, 2, -2, 1, 1]/4 + S[1, 2, 2, 1, -2, 1, 1]/4 + S[1, 3, 1, 1, -2, 1, 1]/4 + S[2, 1, 1, 1, -3, 1, 1]/4 + S[2, 1, 1, 1, 1, -3, 1]/4 + S[2, 1, 1, 1, 1, -2, 2]/4 + S[2, 1, 1, 2, -2, 1, 1]/4 + S[2, 1, 2, 1, -2, 1, 1]/4 + S[2, 2, 1, 1, -2, 1, 1]/4 + S[3, 1, 1, 1, -2, 1, 1]/4 - S[1, 1, 1, 1, 1, -3, 1, 1]/2 - S[1, 1, 1, 1, 1, 1, -3, 1]/2 - S[1, 1, 1, 1, 1, 1, -2, 2]/2 - S[1, 1, 1, 1, 2, -2, 1, 1]/2 - S[1, 1, 1, 2, 1, -2, 1, 1]/2 - S[1, 1, 2, 1, 1, -2, 1, 1]/2 - S[1, 2, 1, 1, 1, -2, 1, 1]/2 - S[2, 1, 1, 1, 1, -2, 1, 1]/2 + S[1, 1, 1, 1, 1, 1, -2, 1, 1]),
BS[1, 1, 1, 1, 1, 5] -> 512*(S[-10]/256 - S[-9, 1]/128 - S[-8, 2]/128 - S[-7, 3]/128 - S[1, -9]/128 - S[2, -8]/128 - S[3, -7]/128 - S[4, -6]/128 - S[5, -5]/128 + S[-8, 1, 1]/64 + S[-7, 1, 2]/64 + S[-7, 2, 1]/64 + S[1, -8, 1]/64 + S[1, -7, 2]/64 + S[1, -6, 3]/64 + S[1, 1, -8]/64 + S[1, 2, -7]/64 + S[1, 3, -6]/64 + S[1, 4, -5]/64 + S[2, -7, 1]/64 + S[2, -6, 2]/64 + S[2, -5, 3]/64 + S[2, 1, -7]/64 + S[2, 2, -6]/64 + S[2, 3, -5]/64 + S[3, -6, 1]/64 + S[3, -5, 2]/64 + S[3, -4, 3]/64 + S[3, 1, -6]/64 + S[3, 2, -5]/64 + S[4, -5, 1]/64 + S[4, -4, 2]/64 + S[4, -3, 3]/64 + S[4, 1, -5]/64 + S[5, -4, 1]/64 + S[5, -3, 2]/64 + S[5, -2, 3]/64 - S[-7, 1, 1, 1]/32 - S[1, -7, 1, 1]/32 - S[1, -6, 1, 2]/32 - S[1, -6, 2, 1]/32 - S[1, 1, -7, 1]/32 - S[1, 1, -6, 2]/32 - S[1, 1, -5, 3]/32 - S[1, 1, 1, -7]/32 - S[1, 1, 2, -6]/32 - S[1, 1, 3, -5]/32 - S[1, 2, -6, 1]/32 - S[1, 2, -5, 2]/32 - S[1, 2, -4, 3]/32 - S[1, 2, 1, -6]/32 - S[1, 2, 2, -5]/32 - S[1, 3, -5, 1]/32 - S[1, 3, -4, 2]/32 - S[1, 3, -3, 3]/32 - S[1, 3, 1, -5]/32 - S[1, 4, -4, 1]/32 - S[1, 4, -3, 2]/32 - S[1, 4, -2, 3]/32 - S[2, -6, 1, 1]/32 - S[2, -5, 1, 2]/32 - S[2, -5, 2, 1]/32 - S[2, 1, -6, 1]/32 - S[2, 1, -5, 2]/32 - S[2, 1, -4, 3]/32 - S[2, 1, 1, -6]/32 - S[2, 1, 2, -5]/32 - S[2, 2, -5, 1]/32 - S[2, 2, -4, 2]/32 - S[2, 2, -3, 3]/32 - S[2, 2, 1, -5]/32 - S[2, 3, -4, 1]/32 - S[2, 3, -3, 2]/32 - S[2, 3, -2, 3]/32 - S[3, -5, 1, 1]/32 - S[3, -4, 1, 2]/32 - S[3, -4, 2, 1]/32 - S[3, 1, -5, 1]/32 - S[3, 1, -4, 2]/32 - S[3, 1, -3, 3]/32 - S[3, 1, 1, -5]/32 - S[3, 2, -4, 1]/32 - S[3, 2, -3, 2]/32 - S[3, 2, -2, 3]/32 - S[4, -4, 1, 1]/32 - S[4, -3, 1, 2]/32 - S[4, -3, 2, 1]/32 - S[4, 1, -4, 1]/32 - S[4, 1, -3, 2]/32 - S[4, 1, -2, 3]/32 - S[5, -3, 1, 1]/32 - S[5, -2, 1, 2]/32 - S[5, -2, 2, 1]/32 + S[1, -6, 1, 1, 1]/16 + S[1, 1, -6, 1, 1]/16 + S[1, 1, -5, 1, 2]/16 + S[1, 1, -5, 2, 1]/16 + S[1, 1, 1, -6, 1]/16 + S[1, 1, 1, -5, 2]/16 + S[1, 1, 1, -4, 3]/16 + S[1, 1, 1, 1, -6]/16 + S[1, 1, 1, 2, -5]/16 + S[1, 1, 2, -5, 1]/16 + S[1, 1, 2, -4, 2]/16 + S[1, 1, 2, -3, 3]/16 + S[1, 1, 2, 1, -5]/16 + S[1, 1, 3, -4, 1]/16 + S[1, 1, 3, -3, 2]/16 + S[1, 1, 3, -2, 3]/16 + S[1, 2, -5, 1, 1]/16 + S[1, 2, -4, 1, 2]/16 + S[1, 2, -4, 2, 1]/16 + S[1, 2, 1, -5, 1]/16 + S[1, 2, 1, -4, 2]/16 + S[1, 2, 1, -3, 3]/16 + S[1, 2, 1, 1, -5]/16 + S[1, 2, 2, -4, 1]/16 + S[1, 2, 2, -3, 2]/16 + S[1, 2, 2, -2, 3]/16 + S[1, 3, -4, 1, 1]/16 + S[1, 3, -3, 1, 2]/16 + S[1, 3, -3, 2, 1]/16 + S[1, 3, 1, -4, 1]/16 + S[1, 3, 1, -3, 2]/16 + S[1, 3, 1, -2, 3]/16 + S[1, 4, -3, 1, 1]/16 + S[1, 4, -2, 1, 2]/16 + S[1, 4, -2, 2, 1]/16 + S[2, -5, 1, 1, 1]/16 + S[2, 1, -5, 1, 1]/16 + S[2, 1, -4, 1, 2]/16 + S[2, 1, -4, 2, 1]/16 + S[2, 1, 1, -5, 1]/16 + S[2, 1, 1, -4, 2]/16 + S[2, 1, 1, -3, 3]/16 + S[2, 1, 1, 1, -5]/16 + S[2, 1, 2, -4, 1]/16 + S[2, 1, 2, -3, 2]/16 + S[2, 1, 2, -2, 3]/16 + S[2, 2, -4, 1, 1]/16 + S[2, 2, -3, 1, 2]/16 + S[2, 2, -3, 2, 1]/16 + S[2, 2, 1, -4, 1]/16 + S[2, 2, 1, -3, 2]/16 + S[2, 2, 1, -2, 3]/16 + S[2, 3, -3, 1, 1]/16 + S[2, 3, -2, 1, 2]/16 + S[2, 3, -2, 2, 1]/16 + S[3, -4, 1, 1, 1]/16 + S[3, 1, -4, 1, 1]/16 + S[3, 1, -3, 1, 2]/16 + S[3, 1, -3, 2, 1]/16 + S[3, 1, 1, -4, 1]/16 + S[3, 1, 1, -3, 2]/16 + S[3, 1, 1, -2, 3]/16 + S[3, 2, -3, 1, 1]/16 + S[3, 2, -2, 1, 2]/16 + S[3, 2, -2, 2, 1]/16 + S[4, -3, 1, 1, 1]/16 + S[4, 1, -3, 1, 1]/16 + S[4, 1, -2, 1, 2]/16 + S[4, 1, -2, 2, 1]/16 + S[5, -2, 1, 1, 1]/16 - S[1, 1, -5, 1, 1, 1]/8 - S[1, 1, 1, -5, 1, 1]/8 - S[1, 1, 1, -4, 1, 2]/8 - S[1, 1, 1, -4, 2, 1]/8 - S[1, 1, 1, 1, -5, 1]/8 - S[1, 1, 1, 1, -4, 2]/8 - S[1, 1, 1, 1, -3, 3]/8 - S[1, 1, 1, 1, 1, -5]/8 - S[1, 1, 1, 2, -4, 1]/8 - S[1, 1, 1, 2, -3, 2]/8 - S[1, 1, 1, 2, -2, 3]/8 - S[1, 1, 2, -4, 1, 1]/8 - S[1, 1, 2, -3, 1, 2]/8 - S[1, 1, 2, -3, 2, 1]/8 - S[1, 1, 2, 1, -4, 1]/8 - S[1, 1, 2, 1, -3, 2]/8 - S[1, 1, 2, 1, -2, 3]/8 - S[1, 1, 3, -3, 1, 1]/8 - S[1, 1, 3, -2, 1, 2]/8 - S[1, 1, 3, -2, 2, 1]/8 - S[1, 2, -4, 1, 1, 1]/8 - S[1, 2, 1, -4, 1, 1]/8 - S[1, 2, 1, -3, 1, 2]/8 - S[1, 2, 1, -3, 2, 1]/8 - S[1, 2, 1, 1, -4, 1]/8 - S[1, 2, 1, 1, -3, 2]/8 - S[1, 2, 1, 1, -2, 3]/8 - S[1, 2, 2, -3, 1, 1]/8 - S[1, 2, 2, -2, 1, 2]/8 - S[1, 2, 2, -2, 2, 1]/8 - S[1, 3, -3, 1, 1, 1]/8 - S[1, 3, 1, -3, 1, 1]/8 - S[1, 3, 1, -2, 1, 2]/8 - S[1, 3, 1, -2, 2, 1]/8 - S[1, 4, -2, 1, 1, 1]/8 - S[2, 1, -4, 1, 1, 1]/8 - S[2, 1, 1, -4, 1, 1]/8 - S[2, 1, 1, -3, 1, 2]/8 - S[2, 1, 1, -3, 2, 1]/8 - S[2, 1, 1, 1, -4, 1]/8 - S[2, 1, 1, 1, -3, 2]/8 - S[2, 1, 1, 1, -2, 3]/8 - S[2, 1, 2, -3, 1, 1]/8 - S[2, 1, 2, -2, 1, 2]/8 - S[2, 1, 2, -2, 2, 1]/8 - S[2, 2, -3, 1, 1, 1]/8 - S[2, 2, 1, -3, 1, 1]/8 - S[2, 2, 1, -2, 1, 2]/8 - S[2, 2, 1, -2, 2, 1]/8 - S[2, 3, -2, 1, 1, 1]/8 - S[3, 1, -3, 1, 1, 1]/8 - S[3, 1, 1, -3, 1, 1]/8 - S[3, 1, 1, -2, 1, 2]/8 - S[3, 1, 1, -2, 2, 1]/8 - S[3, 2, -2, 1, 1, 1]/8 - S[4, 1, -2, 1, 1, 1]/8 + S[1, 1, 1, -4, 1, 1, 1]/4 + S[1, 1, 1, 1, -4, 1, 1]/4 + S[1, 1, 1, 1, -3, 1, 2]/4 + S[1, 1, 1, 1, -3, 2, 1]/4 + S[1, 1, 1, 1, 1, -4, 1]/4 + S[1, 1, 1, 1, 1, -3, 2]/4 + S[1, 1, 1, 1, 1, -2, 3]/4 + S[1, 1, 1, 2, -3, 1, 1]/4 + S[1, 1, 1, 2, -2, 1, 2]/4 + S[1, 1, 1, 2, -2, 2, 1]/4 + S[1, 1, 2, -3, 1, 1, 1]/4 + S[1, 1, 2, 1, -3, 1, 1]/4 + S[1, 1, 2, 1, -2, 1, 2]/4 + S[1, 1, 2, 1, -2, 2, 1]/4 + S[1, 1, 3, -2, 1, 1, 1]/4 + S[1, 2, 1, -3, 1, 1, 1]/4 + S[1, 2, 1, 1, -3, 1, 1]/4 + S[1, 2, 1, 1, -2, 1, 2]/4 + S[1, 2, 1, 1, -2, 2, 1]/4 + S[1, 2, 2, -2, 1, 1, 1]/4 + S[1, 3, 1, -2, 1, 1, 1]/4 + S[2, 1, 1, -3, 1, 1, 1]/4 + S[2, 1, 1, 1, -3, 1, 1]/4 + S[2, 1, 1, 1, -2, 1, 2]/4 + S[2, 1, 1, 1, -2, 2, 1]/4 + S[2, 1, 2, -2, 1, 1, 1]/4 + S[2, 2, 1, -2, 1, 1, 1]/4 + S[3, 1, 1, -2, 1, 1, 1]/4 - S[1, 1, 1, 1, -3, 1, 1, 1]/2 - S[1, 1, 1, 1, 1, -3, 1, 1]/2 - S[1, 1, 1, 1, 1, -2, 1, 2]/2 - S[1, 1, 1, 1, 1, -2, 2, 1]/2 - S[1, 1, 1, 2, -2, 1, 1, 1]/2 - S[1, 1, 2, 1, -2, 1, 1, 1]/2 - S[1, 2, 1, 1, -2, 1, 1, 1]/2 - S[2, 1, 1, 1, -2, 1, 1, 1]/2 + S[1, 1, 1, 1, 1, -2, 1, 1, 1]),
BS[1, 1, 1, 1, 6] -> 512*(S[-10]/256 - S[-9, 1]/128 - S[-8, 2]/128 - S[-7, 3]/128 - S[-6, 4]/128 - S[1, -9]/128 - S[2, -8]/128 - S[3, -7]/128 - S[4, -6]/128 + S[-8, 1, 1]/64 + S[-7, 1, 2]/64 + S[-7, 2, 1]/64 + S[-6, 1, 3]/64 + S[-6, 2, 2]/64 + S[-6, 3, 1]/64 + S[1, -8, 1]/64 + S[1, -7, 2]/64 + S[1, -6, 3]/64 + S[1, -5, 4]/64 + S[1, 1, -8]/64 + S[1, 2, -7]/64 + S[1, 3, -6]/64 + S[2, -7, 1]/64 + S[2, -6, 2]/64 + S[2, -5, 3]/64 + S[2, -4, 4]/64 + S[2, 1, -7]/64 + S[2, 2, -6]/64 + S[3, -6, 1]/64 + S[3, -5, 2]/64 + S[3, -4, 3]/64 + S[3, -3, 4]/64 + S[3, 1, -6]/64 + S[4, -5, 1]/64 + S[4, -4, 2]/64 + S[4, -3, 3]/64 + S[4, -2, 4]/64 - S[-7, 1, 1, 1]/32 - S[-6, 1, 1, 2]/32 - S[-6, 1, 2, 1]/32 - S[-6, 2, 1, 1]/32 - S[1, -7, 1, 1]/32 - S[1, -6, 1, 2]/32 - S[1, -6, 2, 1]/32 - S[1, -5, 1, 3]/32 - S[1, -5, 2, 2]/32 - S[1, -5, 3, 1]/32 - S[1, 1, -7, 1]/32 - S[1, 1, -6, 2]/32 - S[1, 1, -5, 3]/32 - S[1, 1, -4, 4]/32 - S[1, 1, 1, -7]/32 - S[1, 1, 2, -6]/32 - S[1, 2, -6, 1]/32 - S[1, 2, -5, 2]/32 - S[1, 2, -4, 3]/32 - S[1, 2, -3, 4]/32 - S[1, 2, 1, -6]/32 - S[1, 3, -5, 1]/32 - S[1, 3, -4, 2]/32 - S[1, 3, -3, 3]/32 - S[1, 3, -2, 4]/32 - S[2, -6, 1, 1]/32 - S[2, -5, 1, 2]/32 - S[2, -5, 2, 1]/32 - S[2, -4, 1, 3]/32 - S[2, -4, 2, 2]/32 - S[2, -4, 3, 1]/32 - S[2, 1, -6, 1]/32 - S[2, 1, -5, 2]/32 - S[2, 1, -4, 3]/32 - S[2, 1, -3, 4]/32 - S[2, 1, 1, -6]/32 - S[2, 2, -5, 1]/32 - S[2, 2, -4, 2]/32 - S[2, 2, -3, 3]/32 - S[2, 2, -2, 4]/32 - S[3, -5, 1, 1]/32 - S[3, -4, 1, 2]/32 - S[3, -4, 2, 1]/32 - S[3, -3, 1, 3]/32 - S[3, -3, 2, 2]/32 - S[3, -3, 3, 1]/32 - S[3, 1, -5, 1]/32 - S[3, 1, -4, 2]/32 - S[3, 1, -3, 3]/32 - S[3, 1, -2, 4]/32 - S[4, -4, 1, 1]/32 - S[4, -3, 1, 2]/32 - S[4, -3, 2, 1]/32 - S[4, -2, 1, 3]/32 - S[4, -2, 2, 2]/32 - S[4, -2, 3, 1]/32 + S[-6, 1, 1, 1, 1]/16 + S[1, -6, 1, 1, 1]/16 + S[1, -5, 1, 1, 2]/16 + S[1, -5, 1, 2, 1]/16 + S[1, -5, 2, 1, 1]/16 + S[1, 1, -6, 1, 1]/16 + S[1, 1, -5, 1, 2]/16 + S[1, 1, -5, 2, 1]/16 + S[1, 1, -4, 1, 3]/16 + S[1, 1, -4, 2, 2]/16 + S[1, 1, -4, 3, 1]/16 + S[1, 1, 1, -6, 1]/16 + S[1, 1, 1, -5, 2]/16 + S[1, 1, 1, -4, 3]/16 + S[1, 1, 1, -3, 4]/16 + S[1, 1, 1, 1, -6]/16 + S[1, 1, 2, -5, 1]/16 + S[1, 1, 2, -4, 2]/16 + S[1, 1, 2, -3, 3]/16 + S[1, 1, 2, -2, 4]/16 + S[1, 2, -5, 1, 1]/16 + S[1, 2, -4, 1, 2]/16 + S[1, 2, -4, 2, 1]/16 + S[1, 2, -3, 1, 3]/16 + S[1, 2, -3, 2, 2]/16 + S[1, 2, -3, 3, 1]/16 + S[1, 2, 1, -5, 1]/16 + S[1, 2, 1, -4, 2]/16 + S[1, 2, 1, -3, 3]/16 + S[1, 2, 1, -2, 4]/16 + S[1, 3, -4, 1, 1]/16 + S[1, 3, -3, 1, 2]/16 + S[1, 3, -3, 2, 1]/16 + S[1, 3, -2, 1, 3]/16 + S[1, 3, -2, 2, 2]/16 + S[1, 3, -2, 3, 1]/16 + S[2, -5, 1, 1, 1]/16 + S[2, -4, 1, 1, 2]/16 + S[2, -4, 1, 2, 1]/16 + S[2, -4, 2, 1, 1]/16 + S[2, 1, -5, 1, 1]/16 + S[2, 1, -4, 1, 2]/16 + S[2, 1, -4, 2, 1]/16 + S[2, 1, -3, 1, 3]/16 + S[2, 1, -3, 2, 2]/16 + S[2, 1, -3, 3, 1]/16 + S[2, 1, 1, -5, 1]/16 + S[2, 1, 1, -4, 2]/16 + S[2, 1, 1, -3, 3]/16 + S[2, 1, 1, -2, 4]/16 + S[2, 2, -4, 1, 1]/16 + S[2, 2, -3, 1, 2]/16 + S[2, 2, -3, 2, 1]/16 + S[2, 2, -2, 1, 3]/16 + S[2, 2, -2, 2, 2]/16 + S[2, 2, -2, 3, 1]/16 + S[3, -4, 1, 1, 1]/16 + S[3, -3, 1, 1, 2]/16 + S[3, -3, 1, 2, 1]/16 + S[3, -3, 2, 1, 1]/16 + S[3, 1, -4, 1, 1]/16 + S[3, 1, -3, 1, 2]/16 + S[3, 1, -3, 2, 1]/16 + S[3, 1, -2, 1, 3]/16 + S[3, 1, -2, 2, 2]/16 + S[3, 1, -2, 3, 1]/16 + S[4, -3, 1, 1, 1]/16 + S[4, -2, 1, 1, 2]/16 + S[4, -2, 1, 2, 1]/16 + S[4, -2, 2, 1, 1]/16 - S[1, -5, 1, 1, 1, 1]/8 - S[1, 1, -5, 1, 1, 1]/8 - S[1, 1, -4, 1, 1, 2]/8 - S[1, 1, -4, 1, 2, 1]/8 - S[1, 1, -4, 2, 1, 1]/8 - S[1, 1, 1, -5, 1, 1]/8 - S[1, 1, 1, -4, 1, 2]/8 - S[1, 1, 1, -4, 2, 1]/8 - S[1, 1, 1, -3, 1, 3]/8 - S[1, 1, 1, -3, 2, 2]/8 - S[1, 1, 1, -3, 3, 1]/8 - S[1, 1, 1, 1, -5, 1]/8 - S[1, 1, 1, 1, -4, 2]/8 - S[1, 1, 1, 1, -3, 3]/8 - S[1, 1, 1, 1, -2, 4]/8 - S[1, 1, 2, -4, 1, 1]/8 - S[1, 1, 2, -3, 1, 2]/8 - S[1, 1, 2, -3, 2, 1]/8 - S[1, 1, 2, -2, 1, 3]/8 - S[1, 1, 2, -2, 2, 2]/8 - S[1, 1, 2, -2, 3, 1]/8 - S[1, 2, -4, 1, 1, 1]/8 - S[1, 2, -3, 1, 1, 2]/8 - S[1, 2, -3, 1, 2, 1]/8 - S[1, 2, -3, 2, 1, 1]/8 - S[1, 2, 1, -4, 1, 1]/8 - S[1, 2, 1, -3, 1, 2]/8 - S[1, 2, 1, -3, 2, 1]/8 - S[1, 2, 1, -2, 1, 3]/8 - S[1, 2, 1, -2, 2, 2]/8 - S[1, 2, 1, -2, 3, 1]/8 - S[1, 3, -3, 1, 1, 1]/8 - S[1, 3, -2, 1, 1, 2]/8 - S[1, 3, -2, 1, 2, 1]/8 - S[1, 3, -2, 2, 1, 1]/8 - S[2, -4, 1, 1, 1, 1]/8 - S[2, 1, -4, 1, 1, 1]/8 - S[2, 1, -3, 1, 1, 2]/8 - S[2, 1, -3, 1, 2, 1]/8 - S[2, 1, -3, 2, 1, 1]/8 - S[2, 1, 1, -4, 1, 1]/8 - S[2, 1, 1, -3, 1, 2]/8 - S[2, 1, 1, -3, 2, 1]/8 - S[2, 1, 1, -2, 1, 3]/8 - S[2, 1, 1, -2, 2, 2]/8 - S[2, 1, 1, -2, 3, 1]/8 - S[2, 2, -3, 1, 1, 1]/8 - S[2, 2, -2, 1, 1, 2]/8 - S[2, 2, -2, 1, 2, 1]/8 - S[2, 2, -2, 2, 1, 1]/8 - S[3, -3, 1, 1, 1, 1]/8 - S[3, 1, -3, 1, 1, 1]/8 - S[3, 1, -2, 1, 1, 2]/8 - S[3, 1, -2, 1, 2, 1]/8 - S[3, 1, -2, 2, 1, 1]/8 - S[4, -2, 1, 1, 1, 1]/8 + S[1, 1, -4, 1, 1, 1, 1]/4 + S[1, 1, 1, -4, 1, 1, 1]/4 + S[1, 1, 1, -3, 1, 1, 2]/4 + S[1, 1, 1, -3, 1, 2, 1]/4 + S[1, 1, 1, -3, 2, 1, 1]/4 + S[1, 1, 1, 1, -4, 1, 1]/4 + S[1, 1, 1, 1, -3, 1, 2]/4 + S[1, 1, 1, 1, -3, 2, 1]/4 + S[1, 1, 1, 1, -2, 1, 3]/4 + S[1, 1, 1, 1, -2, 2, 2]/4 + S[1, 1, 1, 1, -2, 3, 1]/4 + S[1, 1, 2, -3, 1, 1, 1]/4 + S[1, 1, 2, -2, 1, 1, 2]/4 + S[1, 1, 2, -2, 1, 2, 1]/4 + S[1, 1, 2, -2, 2, 1, 1]/4 + S[1, 2, -3, 1, 1, 1, 1]/4 + S[1, 2, 1, -3, 1, 1, 1]/4 + S[1, 2, 1, -2, 1, 1, 2]/4 + S[1, 2, 1, -2, 1, 2, 1]/4 + S[1, 2, 1, -2, 2, 1, 1]/4 + S[1, 3, -2, 1, 1, 1, 1]/4 + S[2, 1, -3, 1, 1, 1, 1]/4 + S[2, 1, 1, -3, 1, 1, 1]/4 + S[2, 1, 1, -2, 1, 1, 2]/4 + S[2, 1, 1, -2, 1, 2, 1]/4 + S[2, 1, 1, -2, 2, 1, 1]/4 + S[2, 2, -2, 1, 1, 1, 1]/4 + S[3, 1, -2, 1, 1, 1, 1]/4 - S[1, 1, 1, -3, 1, 1, 1, 1]/2 - S[1, 1, 1, 1, -3, 1, 1, 1]/2 - S[1, 1, 1, 1, -2, 1, 1, 2]/2 - S[1, 1, 1, 1, -2, 1, 2, 1]/2 - S[1, 1, 1, 1, -2, 2, 1, 1]/2 - S[1, 1, 2, -2, 1, 1, 1, 1]/2 - S[1, 2, 1, -2, 1, 1, 1, 1]/2 - S[2, 1, 1, -2, 1, 1, 1, 1]/2 + S[1, 1, 1, 1, -2, 1, 1, 1, 1]),
BS[1, 1, 1, 7] -> 512*(S[-10]/256 - S[-9, 1]/128 - S[-8, 2]/128 - S[-7, 3]/128 - S[-6, 4]/128 - S[-5, 5]/128 - S[1, -9]/128 - S[2, -8]/128 - S[3, -7]/128 + S[-8, 1, 1]/64 + S[-7, 1, 2]/64 + S[-7, 2, 1]/64 + S[-6, 1, 3]/64 + S[-6, 2, 2]/64 + S[-6, 3, 1]/64 + S[-5, 1, 4]/64 + S[-5, 2, 3]/64 + S[-5, 3, 2]/64 + S[-5, 4, 1]/64 + S[1, -8, 1]/64 + S[1, -7, 2]/64 + S[1, -6, 3]/64 + S[1, -5, 4]/64 + S[1, -4, 5]/64 + S[1, 1, -8]/64 + S[1, 2, -7]/64 + S[2, -7, 1]/64 + S[2, -6, 2]/64 + S[2, -5, 3]/64 + S[2, -4, 4]/64 + S[2, -3, 5]/64 + S[2, 1, -7]/64 + S[3, -6, 1]/64 + S[3, -5, 2]/64 + S[3, -4, 3]/64 + S[3, -3, 4]/64 + S[3, -2, 5]/64 - S[-7, 1, 1, 1]/32 - S[-6, 1, 1, 2]/32 - S[-6, 1, 2, 1]/32 - S[-6, 2, 1, 1]/32 - S[-5, 1, 1, 3]/32 - S[-5, 1, 2, 2]/32 - S[-5, 1, 3, 1]/32 - S[-5, 2, 1, 2]/32 - S[-5, 2, 2, 1]/32 - S[-5, 3, 1, 1]/32 - S[1, -7, 1, 1]/32 - S[1, -6, 1, 2]/32 - S[1, -6, 2, 1]/32 - S[1, -5, 1, 3]/32 - S[1, -5, 2, 2]/32 - S[1, -5, 3, 1]/32 - S[1, -4, 1, 4]/32 - S[1, -4, 2, 3]/32 - S[1, -4, 3, 2]/32 - S[1, -4, 4, 1]/32 - S[1, 1, -7, 1]/32 - S[1, 1, -6, 2]/32 - S[1, 1, -5, 3]/32 - S[1, 1, -4, 4]/32 - S[1, 1, -3, 5]/32 - S[1, 1, 1, -7]/32 - S[1, 2, -6, 1]/32 - S[1, 2, -5, 2]/32 - S[1, 2, -4, 3]/32 - S[1, 2, -3, 4]/32 - S[1, 2, -2, 5]/32 - S[2, -6, 1, 1]/32 - S[2, -5, 1, 2]/32 - S[2, -5, 2, 1]/32 - S[2, -4, 1, 3]/32 - S[2, -4, 2, 2]/32 - S[2, -4, 3, 1]/32 - S[2, -3, 1, 4]/32 - S[2, -3, 2, 3]/32 - S[2, -3, 3, 2]/32 - S[2, -3, 4, 1]/32 - S[2, 1, -6, 1]/32 - S[2, 1, -5, 2]/32 - S[2, 1, -4, 3]/32 - S[2, 1, -3, 4]/32 - S[2, 1, -2, 5]/32 - S[3, -5, 1, 1]/32 - S[3, -4, 1, 2]/32 - S[3, -4, 2, 1]/32 - S[3, -3, 1, 3]/32 - S[3, -3, 2, 2]/32 - S[3, -3, 3, 1]/32 - S[3, -2, 1, 4]/32 - S[3, -2, 2, 3]/32 - S[3, -2, 3, 2]/32 - S[3, -2, 4, 1]/32 + S[-6, 1, 1, 1, 1]/16 + S[-5, 1, 1, 1, 2]/16 + S[-5, 1, 1, 2, 1]/16 + S[-5, 1, 2, 1, 1]/16 + S[-5, 2, 1, 1, 1]/16 + S[1, -6, 1, 1, 1]/16 + S[1, -5, 1, 1, 2]/16 + S[1, -5, 1, 2, 1]/16 + S[1, -5, 2, 1, 1]/16 + S[1, -4, 1, 1, 3]/16 + S[1, -4, 1, 2, 2]/16 + S[1, -4, 1, 3, 1]/16 + S[1, -4, 2, 1, 2]/16 + S[1, -4, 2, 2, 1]/16 + S[1, -4, 3, 1, 1]/16 + S[1, 1, -6, 1, 1]/16 + S[1, 1, -5, 1, 2]/16 + S[1, 1, -5, 2, 1]/16 + S[1, 1, -4, 1, 3]/16 + S[1, 1, -4, 2, 2]/16 + S[1, 1, -4, 3, 1]/16 + S[1, 1, -3, 1, 4]/16 + S[1, 1, -3, 2, 3]/16 + S[1, 1, -3, 3, 2]/16 + S[1, 1, -3, 4, 1]/16 + S[1, 1, 1, -6, 1]/16 + S[1, 1, 1, -5, 2]/16 + S[1, 1, 1, -4, 3]/16 + S[1, 1, 1, -3, 4]/16 + S[1, 1, 1, -2, 5]/16 + S[1, 2, -5, 1, 1]/16 + S[1, 2, -4, 1, 2]/16 + S[1, 2, -4, 2, 1]/16 + S[1, 2, -3, 1, 3]/16 + S[1, 2, -3, 2, 2]/16 + S[1, 2, -3, 3, 1]/16 + S[1, 2, -2, 1, 4]/16 + S[1, 2, -2, 2, 3]/16 + S[1, 2, -2, 3, 2]/16 + S[1, 2, -2, 4, 1]/16 + S[2, -5, 1, 1, 1]/16 + S[2, -4, 1, 1, 2]/16 + S[2, -4, 1, 2, 1]/16 + S[2, -4, 2, 1, 1]/16 + S[2, -3, 1, 1, 3]/16 + S[2, -3, 1, 2, 2]/16 + S[2, -3, 1, 3, 1]/16 + S[2, -3, 2, 1, 2]/16 + S[2, -3, 2, 2, 1]/16 + S[2, -3, 3, 1, 1]/16 + S[2, 1, -5, 1, 1]/16 + S[2, 1, -4, 1, 2]/16 + S[2, 1, -4, 2, 1]/16 + S[2, 1, -3, 1, 3]/16 + S[2, 1, -3, 2, 2]/16 + S[2, 1, -3, 3, 1]/16 + S[2, 1, -2, 1, 4]/16 + S[2, 1, -2, 2, 3]/16 + S[2, 1, -2, 3, 2]/16 + S[2, 1, -2, 4, 1]/16 + S[3, -4, 1, 1, 1]/16 + S[3, -3, 1, 1, 2]/16 + S[3, -3, 1, 2, 1]/16 + S[3, -3, 2, 1, 1]/16 + S[3, -2, 1, 1, 3]/16 + S[3, -2, 1, 2, 2]/16 + S[3, -2, 1, 3, 1]/16 + S[3, -2, 2, 1, 2]/16 + S[3, -2, 2, 2, 1]/16 + S[3, -2, 3, 1, 1]/16 - S[-5, 1, 1, 1, 1, 1]/8 - S[1, -5, 1, 1, 1, 1]/8 - S[1, -4, 1, 1, 1, 2]/8 - S[1, -4, 1, 1, 2, 1]/8 - S[1, -4, 1, 2, 1, 1]/8 - S[1, -4, 2, 1, 1, 1]/8 - S[1, 1, -5, 1, 1, 1]/8 - S[1, 1, -4, 1, 1, 2]/8 - S[1, 1, -4, 1, 2, 1]/8 - S[1, 1, -4, 2, 1, 1]/8 - S[1, 1, -3, 1, 1, 3]/8 - S[1, 1, -3, 1, 2, 2]/8 - S[1, 1, -3, 1, 3, 1]/8 - S[1, 1, -3, 2, 1, 2]/8 - S[1, 1, -3, 2, 2, 1]/8 - S[1, 1, -3, 3, 1, 1]/8 - S[1, 1, 1, -5, 1, 1]/8 - S[1, 1, 1, -4, 1, 2]/8 - S[1, 1, 1, -4, 2, 1]/8 - S[1, 1, 1, -3, 1, 3]/8 - S[1, 1, 1, -3, 2, 2]/8 - S[1, 1, 1, -3, 3, 1]/8 - S[1, 1, 1, -2, 1, 4]/8 - S[1, 1, 1, -2, 2, 3]/8 - S[1, 1, 1, -2, 3, 2]/8 - S[1, 1, 1, -2, 4, 1]/8 - S[1, 2, -4, 1, 1, 1]/8 - S[1, 2, -3, 1, 1, 2]/8 - S[1, 2, -3, 1, 2, 1]/8 - S[1, 2, -3, 2, 1, 1]/8 - S[1, 2, -2, 1, 1, 3]/8 - S[1, 2, -2, 1, 2, 2]/8 - S[1, 2, -2, 1, 3, 1]/8 - S[1, 2, -2, 2, 1, 2]/8 - S[1, 2, -2, 2, 2, 1]/8 - S[1, 2, -2, 3, 1, 1]/8 - S[2, -4, 1, 1, 1, 1]/8 - S[2, -3, 1, 1, 1, 2]/8 - S[2, -3, 1, 1, 2, 1]/8 - S[2, -3, 1, 2, 1, 1]/8 - S[2, -3, 2, 1, 1, 1]/8 - S[2, 1, -4, 1, 1, 1]/8 - S[2, 1, -3, 1, 1, 2]/8 - S[2, 1, -3, 1, 2, 1]/8 - S[2, 1, -3, 2, 1, 1]/8 - S[2, 1, -2, 1, 1, 3]/8 - S[2, 1, -2, 1, 2, 2]/8 - S[2, 1, -2, 1, 3, 1]/8 - S[2, 1, -2, 2, 1, 2]/8 - S[2, 1, -2, 2, 2, 1]/8 - S[2, 1, -2, 3, 1, 1]/8 - S[3, -3, 1, 1, 1, 1]/8 - S[3, -2, 1, 1, 1, 2]/8 - S[3, -2, 1, 1, 2, 1]/8 - S[3, -2, 1, 2, 1, 1]/8 - S[3, -2, 2, 1, 1, 1]/8 + S[1, -4, 1, 1, 1, 1, 1]/4 + S[1, 1, -4, 1, 1, 1, 1]/4 + S[1, 1, -3, 1, 1, 1, 2]/4 + S[1, 1, -3, 1, 1, 2, 1]/4 + S[1, 1, -3, 1, 2, 1, 1]/4 + S[1, 1, -3, 2, 1, 1, 1]/4 + S[1, 1, 1, -4, 1, 1, 1]/4 + S[1, 1, 1, -3, 1, 1, 2]/4 + S[1, 1, 1, -3, 1, 2, 1]/4 + S[1, 1, 1, -3, 2, 1, 1]/4 + S[1, 1, 1, -2, 1, 1, 3]/4 + S[1, 1, 1, -2, 1, 2, 2]/4 + S[1, 1, 1, -2, 1, 3, 1]/4 + S[1, 1, 1, -2, 2, 1, 2]/4 + S[1, 1, 1, -2, 2, 2, 1]/4 + S[1, 1, 1, -2, 3, 1, 1]/4 + S[1, 2, -3, 1, 1, 1, 1]/4 + S[1, 2, -2, 1, 1, 1, 2]/4 + S[1, 2, -2, 1, 1, 2, 1]/4 + S[1, 2, -2, 1, 2, 1, 1]/4 + S[1, 2, -2, 2, 1, 1, 1]/4 + S[2, -3, 1, 1, 1, 1, 1]/4 + S[2, 1, -3, 1, 1, 1, 1]/4 + S[2, 1, -2, 1, 1, 1, 2]/4 + S[2, 1, -2, 1, 1, 2, 1]/4 + S[2, 1, -2, 1, 2, 1, 1]/4 + S[2, 1, -2, 2, 1, 1, 1]/4 + S[3, -2, 1, 1, 1, 1, 1]/4 - S[1, 1, -3, 1, 1, 1, 1, 1]/2 - S[1, 1, 1, -3, 1, 1, 1, 1]/2 - S[1, 1, 1, -2, 1, 1, 1, 2]/2 - S[1, 1, 1, -2, 1, 1, 2, 1]/2 - S[1, 1, 1, -2, 1, 2, 1, 1]/2 - S[1, 1, 1, -2, 2, 1, 1, 1]/2 - S[1, 2, -2, 1, 1, 1, 1, 1]/2 - S[2, 1, -2, 1, 1, 1, 1, 1]/2 + S[1, 1, 1, -2, 1, 1, 1, 1, 1]),
BS[1, 1, 8] -> 512*(S[-10]/256 - S[-9, 1]/128 - S[-8, 2]/128 - S[-7, 3]/128 - S[-6, 4]/128 - S[-5, 5]/128 - S[-4, 6]/128 - S[1, -9]/128 - S[2, -8]/128 + S[-8, 1, 1]/64 + S[-7, 1, 2]/64 + S[-7, 2, 1]/64 + S[-6, 1, 3]/64 + S[-6, 2, 2]/64 + S[-6, 3, 1]/64 + S[-5, 1, 4]/64 + S[-5, 2, 3]/64 + S[-5, 3, 2]/64 + S[-5, 4, 1]/64 + S[-4, 1, 5]/64 + S[-4, 2, 4]/64 + S[-4, 3, 3]/64 + S[-4, 4, 2]/64 + S[-4, 5, 1]/64 + S[1, -8, 1]/64 + S[1, -7, 2]/64 + S[1, -6, 3]/64 + S[1, -5, 4]/64 + S[1, -4, 5]/64 + S[1, -3, 6]/64 + S[1, 1, -8]/64 + S[2, -7, 1]/64 + S[2, -6, 2]/64 + S[2, -5, 3]/64 + S[2, -4, 4]/64 + S[2, -3, 5]/64 + S[2, -2, 6]/64 - S[-7, 1, 1, 1]/32 - S[-6, 1, 1, 2]/32 - S[-6, 1, 2, 1]/32 - S[-6, 2, 1, 1]/32 - S[-5, 1, 1, 3]/32 - S[-5, 1, 2, 2]/32 - S[-5, 1, 3, 1]/32 - S[-5, 2, 1, 2]/32 - S[-5, 2, 2, 1]/32 - S[-5, 3, 1, 1]/32 - S[-4, 1, 1, 4]/32 - S[-4, 1, 2, 3]/32 - S[-4, 1, 3, 2]/32 - S[-4, 1, 4, 1]/32 - S[-4, 2, 1, 3]/32 - S[-4, 2, 2, 2]/32 - S[-4, 2, 3, 1]/32 - S[-4, 3, 1, 2]/32 - S[-4, 3, 2, 1]/32 - S[-4, 4, 1, 1]/32 - S[1, -7, 1, 1]/32 - S[1, -6, 1, 2]/32 - S[1, -6, 2, 1]/32 - S[1, -5, 1, 3]/32 - S[1, -5, 2, 2]/32 - S[1, -5, 3, 1]/32 - S[1, -4, 1, 4]/32 - S[1, -4, 2, 3]/32 - S[1, -4, 3, 2]/32 - S[1, -4, 4, 1]/32 - S[1, -3, 1, 5]/32 - S[1, -3, 2, 4]/32 - S[1, -3, 3, 3]/32 - S[1, -3, 4, 2]/32 - S[1, -3, 5, 1]/32 - S[1, 1, -7, 1]/32 - S[1, 1, -6, 2]/32 - S[1, 1, -5, 3]/32 - S[1, 1, -4, 4]/32 - S[1, 1, -3, 5]/32 - S[1, 1, -2, 6]/32 - S[2, -6, 1, 1]/32 - S[2, -5, 1, 2]/32 - S[2, -5, 2, 1]/32 - S[2, -4, 1, 3]/32 - S[2, -4, 2, 2]/32 - S[2, -4, 3, 1]/32 - S[2, -3, 1, 4]/32 - S[2, -3, 2, 3]/32 - S[2, -3, 3, 2]/32 - S[2, -3, 4, 1]/32 - S[2, -2, 1, 5]/32 - S[2, -2, 2, 4]/32 - S[2, -2, 3, 3]/32 - S[2, -2, 4, 2]/32 - S[2, -2, 5, 1]/32 + S[-6, 1, 1, 1, 1]/16 + S[-5, 1, 1, 1, 2]/16 + S[-5, 1, 1, 2, 1]/16 + S[-5, 1, 2, 1, 1]/16 + S[-5, 2, 1, 1, 1]/16 + S[-4, 1, 1, 1, 3]/16 + S[-4, 1, 1, 2, 2]/16 + S[-4, 1, 1, 3, 1]/16 + S[-4, 1, 2, 1, 2]/16 + S[-4, 1, 2, 2, 1]/16 + S[-4, 1, 3, 1, 1]/16 + S[-4, 2, 1, 1, 2]/16 + S[-4, 2, 1, 2, 1]/16 + S[-4, 2, 2, 1, 1]/16 + S[-4, 3, 1, 1, 1]/16 + S[1, -6, 1, 1, 1]/16 + S[1, -5, 1, 1, 2]/16 + S[1, -5, 1, 2, 1]/16 + S[1, -5, 2, 1, 1]/16 + S[1, -4, 1, 1, 3]/16 + S[1, -4, 1, 2, 2]/16 + S[1, -4, 1, 3, 1]/16 + S[1, -4, 2, 1, 2]/16 + S[1, -4, 2, 2, 1]/16 + S[1, -4, 3, 1, 1]/16 + S[1, -3, 1, 1, 4]/16 + S[1, -3, 1, 2, 3]/16 + S[1, -3, 1, 3, 2]/16 + S[1, -3, 1, 4, 1]/16 + S[1, -3, 2, 1, 3]/16 + S[1, -3, 2, 2, 2]/16 + S[1, -3, 2, 3, 1]/16 + S[1, -3, 3, 1, 2]/16 + S[1, -3, 3, 2, 1]/16 + S[1, -3, 4, 1, 1]/16 + S[1, 1, -6, 1, 1]/16 + S[1, 1, -5, 1, 2]/16 + S[1, 1, -5, 2, 1]/16 + S[1, 1, -4, 1, 3]/16 + S[1, 1, -4, 2, 2]/16 + S[1, 1, -4, 3, 1]/16 + S[1, 1, -3, 1, 4]/16 + S[1, 1, -3, 2, 3]/16 + S[1, 1, -3, 3, 2]/16 + S[1, 1, -3, 4, 1]/16 + S[1, 1, -2, 1, 5]/16 + S[1, 1, -2, 2, 4]/16 + S[1, 1, -2, 3, 3]/16 + S[1, 1, -2, 4, 2]/16 + S[1, 1, -2, 5, 1]/16 + S[2, -5, 1, 1, 1]/16 + S[2, -4, 1, 1, 2]/16 + S[2, -4, 1, 2, 1]/16 + S[2, -4, 2, 1, 1]/16 + S[2, -3, 1, 1, 3]/16 + S[2, -3, 1, 2, 2]/16 + S[2, -3, 1, 3, 1]/16 + S[2, -3, 2, 1, 2]/16 + S[2, -3, 2, 2, 1]/16 + S[2, -3, 3, 1, 1]/16 + S[2, -2, 1, 1, 4]/16 + S[2, -2, 1, 2, 3]/16 + S[2, -2, 1, 3, 2]/16 + S[2, -2, 1, 4, 1]/16 + S[2, -2, 2, 1, 3]/16 + S[2, -2, 2, 2, 2]/16 + S[2, -2, 2, 3, 1]/16 + S[2, -2, 3, 1, 2]/16 + S[2, -2, 3, 2, 1]/16 + S[2, -2, 4, 1, 1]/16 - S[-5, 1, 1, 1, 1, 1]/8 - S[-4, 1, 1, 1, 1, 2]/8 - S[-4, 1, 1, 1, 2, 1]/8 - S[-4, 1, 1, 2, 1, 1]/8 - S[-4, 1, 2, 1, 1, 1]/8 - S[-4, 2, 1, 1, 1, 1]/8 - S[1, -5, 1, 1, 1, 1]/8 - S[1, -4, 1, 1, 1, 2]/8 - S[1, -4, 1, 1, 2, 1]/8 - S[1, -4, 1, 2, 1, 1]/8 - S[1, -4, 2, 1, 1, 1]/8 - S[1, -3, 1, 1, 1, 3]/8 - S[1, -3, 1, 1, 2, 2]/8 - S[1, -3, 1, 1, 3, 1]/8 - S[1, -3, 1, 2, 1, 2]/8 - S[1, -3, 1, 2, 2, 1]/8 - S[1, -3, 1, 3, 1, 1]/8 - S[1, -3, 2, 1, 1, 2]/8 - S[1, -3, 2, 1, 2, 1]/8 - S[1, -3, 2, 2, 1, 1]/8 - S[1, -3, 3, 1, 1, 1]/8 - S[1, 1, -5, 1, 1, 1]/8 - S[1, 1, -4, 1, 1, 2]/8 - S[1, 1, -4, 1, 2, 1]/8 - S[1, 1, -4, 2, 1, 1]/8 - S[1, 1, -3, 1, 1, 3]/8 - S[1, 1, -3, 1, 2, 2]/8 - S[1, 1, -3, 1, 3, 1]/8 - S[1, 1, -3, 2, 1, 2]/8 - S[1, 1, -3, 2, 2, 1]/8 - S[1, 1, -3, 3, 1, 1]/8 - S[1, 1, -2, 1, 1, 4]/8 - S[1, 1, -2, 1, 2, 3]/8 - S[1, 1, -2, 1, 3, 2]/8 - S[1, 1, -2, 1, 4, 1]/8 - S[1, 1, -2, 2, 1, 3]/8 - S[1, 1, -2, 2, 2, 2]/8 - S[1, 1, -2, 2, 3, 1]/8 - S[1, 1, -2, 3, 1, 2]/8 - S[1, 1, -2, 3, 2, 1]/8 - S[1, 1, -2, 4, 1, 1]/8 - S[2, -4, 1, 1, 1, 1]/8 - S[2, -3, 1, 1, 1, 2]/8 - S[2, -3, 1, 1, 2, 1]/8 - S[2, -3, 1, 2, 1, 1]/8 - S[2, -3, 2, 1, 1, 1]/8 - S[2, -2, 1, 1, 1, 3]/8 - S[2, -2, 1, 1, 2, 2]/8 - S[2, -2, 1, 1, 3, 1]/8 - S[2, -2, 1, 2, 1, 2]/8 - S[2, -2, 1, 2, 2, 1]/8 - S[2, -2, 1, 3, 1, 1]/8 - S[2, -2, 2, 1, 1, 2]/8 - S[2, -2, 2, 1, 2, 1]/8 - S[2, -2, 2, 2, 1, 1]/8 - S[2, -2, 3, 1, 1, 1]/8 + S[-4, 1, 1, 1, 1, 1, 1]/4 + S[1, -4, 1, 1, 1, 1, 1]/4 + S[1, -3, 1, 1, 1, 1, 2]/4 + S[1, -3, 1, 1, 1, 2, 1]/4 + S[1, -3, 1, 1, 2, 1, 1]/4 + S[1, -3, 1, 2, 1, 1, 1]/4 + S[1, -3, 2, 1, 1, 1, 1]/4 + S[1, 1, -4, 1, 1, 1, 1]/4 + S[1, 1, -3, 1, 1, 1, 2]/4 + S[1, 1, -3, 1, 1, 2, 1]/4 + S[1, 1, -3, 1, 2, 1, 1]/4 + S[1, 1, -3, 2, 1, 1, 1]/4 + S[1, 1, -2, 1, 1, 1, 3]/4 + S[1, 1, -2, 1, 1, 2, 2]/4 + S[1, 1, -2, 1, 1, 3, 1]/4 + S[1, 1, -2, 1, 2, 1, 2]/4 + S[1, 1, -2, 1, 2, 2, 1]/4 + S[1, 1, -2, 1, 3, 1, 1]/4 + S[1, 1, -2, 2, 1, 1, 2]/4 + S[1, 1, -2, 2, 1, 2, 1]/4 + S[1, 1, -2, 2, 2, 1, 1]/4 + S[1, 1, -2, 3, 1, 1, 1]/4 + S[2, -3, 1, 1, 1, 1, 1]/4 + S[2, -2, 1, 1, 1, 1, 2]/4 + S[2, -2, 1, 1, 1, 2, 1]/4 + S[2, -2, 1, 1, 2, 1, 1]/4 + S[2, -2, 1, 2, 1, 1, 1]/4 + S[2, -2, 2, 1, 1, 1, 1]/4 - S[1, -3, 1, 1, 1, 1, 1, 1]/2 - S[1, 1, -3, 1, 1, 1, 1, 1]/2 - S[1, 1, -2, 1, 1, 1, 1, 2]/2 - S[1, 1, -2, 1, 1, 1, 2, 1]/2 - S[1, 1, -2, 1, 1, 2, 1, 1]/2 - S[1, 1, -2, 1, 2, 1, 1, 1]/2 - S[1, 1, -2, 2, 1, 1, 1, 1]/2 - S[2, -2, 1, 1, 1, 1, 1, 1]/2 + S[1, 1, -2, 1, 1, 1, 1, 1, 1]),
BS[1, 9] -> 512*(S[-10]/256 - S[-9, 1]/128 - S[-8, 2]/128 - S[-7, 3]/128 - S[-6, 4]/128 - S[-5, 5]/128 - S[-4, 6]/128 - S[-3, 7]/128 - S[1, -9]/128 + S[-8, 1, 1]/64 + S[-7, 1, 2]/64 + S[-7, 2, 1]/64 + S[-6, 1, 3]/64 + S[-6, 2, 2]/64 + S[-6, 3, 1]/64 + S[-5, 1, 4]/64 + S[-5, 2, 3]/64 + S[-5, 3, 2]/64 + S[-5, 4, 1]/64 + S[-4, 1, 5]/64 + S[-4, 2, 4]/64 + S[-4, 3, 3]/64 + S[-4, 4, 2]/64 + S[-4, 5, 1]/64 + S[-3, 1, 6]/64 + S[-3, 2, 5]/64 + S[-3, 3, 4]/64 + S[-3, 4, 3]/64 + S[-3, 5, 2]/64 + S[-3, 6, 1]/64 + S[1, -8, 1]/64 + S[1, -7, 2]/64 + S[1, -6, 3]/64 + S[1, -5, 4]/64 + S[1, -4, 5]/64 + S[1, -3, 6]/64 + S[1, -2, 7]/64 - S[-7, 1, 1, 1]/32 - S[-6, 1, 1, 2]/32 - S[-6, 1, 2, 1]/32 - S[-6, 2, 1, 1]/32 - S[-5, 1, 1, 3]/32 - S[-5, 1, 2, 2]/32 - S[-5, 1, 3, 1]/32 - S[-5, 2, 1, 2]/32 - S[-5, 2, 2, 1]/32 - S[-5, 3, 1, 1]/32 - S[-4, 1, 1, 4]/32 - S[-4, 1, 2, 3]/32 - S[-4, 1, 3, 2]/32 - S[-4, 1, 4, 1]/32 - S[-4, 2, 1, 3]/32 - S[-4, 2, 2, 2]/32 - S[-4, 2, 3, 1]/32 - S[-4, 3, 1, 2]/32 - S[-4, 3, 2, 1]/32 - S[-4, 4, 1, 1]/32 - S[-3, 1, 1, 5]/32 - S[-3, 1, 2, 4]/32 - S[-3, 1, 3, 3]/32 - S[-3, 1, 4, 2]/32 - S[-3, 1, 5, 1]/32 - S[-3, 2, 1, 4]/32 - S[-3, 2, 2, 3]/32 - S[-3, 2, 3, 2]/32 - S[-3, 2, 4, 1]/32 - S[-3, 3, 1, 3]/32 - S[-3, 3, 2, 2]/32 - S[-3, 3, 3, 1]/32 - S[-3, 4, 1, 2]/32 - S[-3, 4, 2, 1]/32 - S[-3, 5, 1, 1]/32 - S[1, -7, 1, 1]/32 - S[1, -6, 1, 2]/32 - S[1, -6, 2, 1]/32 - S[1, -5, 1, 3]/32 - S[1, -5, 2, 2]/32 - S[1, -5, 3, 1]/32 - S[1, -4, 1, 4]/32 - S[1, -4, 2, 3]/32 - S[1, -4, 3, 2]/32 - S[1, -4, 4, 1]/32 - S[1, -3, 1, 5]/32 - S[1, -3, 2, 4]/32 - S[1, -3, 3, 3]/32 - S[1, -3, 4, 2]/32 - S[1, -3, 5, 1]/32 - S[1, -2, 1, 6]/32 - S[1, -2, 2, 5]/32 - S[1, -2, 3, 4]/32 - S[1, -2, 4, 3]/32 - S[1, -2, 5, 2]/32 - S[1, -2, 6, 1]/32 + S[-6, 1, 1, 1, 1]/16 + S[-5, 1, 1, 1, 2]/16 + S[-5, 1, 1, 2, 1]/16 + S[-5, 1, 2, 1, 1]/16 + S[-5, 2, 1, 1, 1]/16 + S[-4, 1, 1, 1, 3]/16 + S[-4, 1, 1, 2, 2]/16 + S[-4, 1, 1, 3, 1]/16 + S[-4, 1, 2, 1, 2]/16 + S[-4, 1, 2, 2, 1]/16 + S[-4, 1, 3, 1, 1]/16 + S[-4, 2, 1, 1, 2]/16 + S[-4, 2, 1, 2, 1]/16 + S[-4, 2, 2, 1, 1]/16 + S[-4, 3, 1, 1, 1]/16 + S[-3, 1, 1, 1, 4]/16 + S[-3, 1, 1, 2, 3]/16 + S[-3, 1, 1, 3, 2]/16 + S[-3, 1, 1, 4, 1]/16 + S[-3, 1, 2, 1, 3]/16 + S[-3, 1, 2, 2, 2]/16 + S[-3, 1, 2, 3, 1]/16 + S[-3, 1, 3, 1, 2]/16 + S[-3, 1, 3, 2, 1]/16 + S[-3, 1, 4, 1, 1]/16 + S[-3, 2, 1, 1, 3]/16 + S[-3, 2, 1, 2, 2]/16 + S[-3, 2, 1, 3, 1]/16 + S[-3, 2, 2, 1, 2]/16 + S[-3, 2, 2, 2, 1]/16 + S[-3, 2, 3, 1, 1]/16 + S[-3, 3, 1, 1, 2]/16 + S[-3, 3, 1, 2, 1]/16 + S[-3, 3, 2, 1, 1]/16 + S[-3, 4, 1, 1, 1]/16 + S[1, -6, 1, 1, 1]/16 + S[1, -5, 1, 1, 2]/16 + S[1, -5, 1, 2, 1]/16 + S[1, -5, 2, 1, 1]/16 + S[1, -4, 1, 1, 3]/16 + S[1, -4, 1, 2, 2]/16 + S[1, -4, 1, 3, 1]/16 + S[1, -4, 2, 1, 2]/16 + S[1, -4, 2, 2, 1]/16 + S[1, -4, 3, 1, 1]/16 + S[1, -3, 1, 1, 4]/16 + S[1, -3, 1, 2, 3]/16 + S[1, -3, 1, 3, 2]/16 + S[1, -3, 1, 4, 1]/16 + S[1, -3, 2, 1, 3]/16 + S[1, -3, 2, 2, 2]/16 + S[1, -3, 2, 3, 1]/16 + S[1, -3, 3, 1, 2]/16 + S[1, -3, 3, 2, 1]/16 + S[1, -3, 4, 1, 1]/16 + S[1, -2, 1, 1, 5]/16 + S[1, -2, 1, 2, 4]/16 + S[1, -2, 1, 3, 3]/16 + S[1, -2, 1, 4, 2]/16 + S[1, -2, 1, 5, 1]/16 + S[1, -2, 2, 1, 4]/16 + S[1, -2, 2, 2, 3]/16 + S[1, -2, 2, 3, 2]/16 + S[1, -2, 2, 4, 1]/16 + S[1, -2, 3, 1, 3]/16 + S[1, -2, 3, 2, 2]/16 + S[1, -2, 3, 3, 1]/16 + S[1, -2, 4, 1, 2]/16 + S[1, -2, 4, 2, 1]/16 + S[1, -2, 5, 1, 1]/16 - S[-5, 1, 1, 1, 1, 1]/8 - S[-4, 1, 1, 1, 1, 2]/8 - S[-4, 1, 1, 1, 2, 1]/8 - S[-4, 1, 1, 2, 1, 1]/8 - S[-4, 1, 2, 1, 1, 1]/8 - S[-4, 2, 1, 1, 1, 1]/8 - S[-3, 1, 1, 1, 1, 3]/8 - S[-3, 1, 1, 1, 2, 2]/8 - S[-3, 1, 1, 1, 3, 1]/8 - S[-3, 1, 1, 2, 1, 2]/8 - S[-3, 1, 1, 2, 2, 1]/8 - S[-3, 1, 1, 3, 1, 1]/8 - S[-3, 1, 2, 1, 1, 2]/8 - S[-3, 1, 2, 1, 2, 1]/8 - S[-3, 1, 2, 2, 1, 1]/8 - S[-3, 1, 3, 1, 1, 1]/8 - S[-3, 2, 1, 1, 1, 2]/8 - S[-3, 2, 1, 1, 2, 1]/8 - S[-3, 2, 1, 2, 1, 1]/8 - S[-3, 2, 2, 1, 1, 1]/8 - S[-3, 3, 1, 1, 1, 1]/8 - S[1, -5, 1, 1, 1, 1]/8 - S[1, -4, 1, 1, 1, 2]/8 - S[1, -4, 1, 1, 2, 1]/8 - S[1, -4, 1, 2, 1, 1]/8 - S[1, -4, 2, 1, 1, 1]/8 - S[1, -3, 1, 1, 1, 3]/8 - S[1, -3, 1, 1, 2, 2]/8 - S[1, -3, 1, 1, 3, 1]/8 - S[1, -3, 1, 2, 1, 2]/8 - S[1, -3, 1, 2, 2, 1]/8 - S[1, -3, 1, 3, 1, 1]/8 - S[1, -3, 2, 1, 1, 2]/8 - S[1, -3, 2, 1, 2, 1]/8 - S[1, -3, 2, 2, 1, 1]/8 - S[1, -3, 3, 1, 1, 1]/8 - S[1, -2, 1, 1, 1, 4]/8 - S[1, -2, 1, 1, 2, 3]/8 - S[1, -2, 1, 1, 3, 2]/8 - S[1, -2, 1, 1, 4, 1]/8 - S[1, -2, 1, 2, 1, 3]/8 - S[1, -2, 1, 2, 2, 2]/8 - S[1, -2, 1, 2, 3, 1]/8 - S[1, -2, 1, 3, 1, 2]/8 - S[1, -2, 1, 3, 2, 1]/8 - S[1, -2, 1, 4, 1, 1]/8 - S[1, -2, 2, 1, 1, 3]/8 - S[1, -2, 2, 1, 2, 2]/8 - S[1, -2, 2, 1, 3, 1]/8 - S[1, -2, 2, 2, 1, 2]/8 - S[1, -2, 2, 2, 2, 1]/8 - S[1, -2, 2, 3, 1, 1]/8 - S[1, -2, 3, 1, 1, 2]/8 - S[1, -2, 3, 1, 2, 1]/8 - S[1, -2, 3, 2, 1, 1]/8 - S[1, -2, 4, 1, 1, 1]/8 + S[-4, 1, 1, 1, 1, 1, 1]/4 + S[-3, 1, 1, 1, 1, 1, 2]/4 + S[-3, 1, 1, 1, 1, 2, 1]/4 + S[-3, 1, 1, 1, 2, 1, 1]/4 + S[-3, 1, 1, 2, 1, 1, 1]/4 + S[-3, 1, 2, 1, 1, 1, 1]/4 + S[-3, 2, 1, 1, 1, 1, 1]/4 + S[1, -4, 1, 1, 1, 1, 1]/4 + S[1, -3, 1, 1, 1, 1, 2]/4 + S[1, -3, 1, 1, 1, 2, 1]/4 + S[1, -3, 1, 1, 2, 1, 1]/4 + S[1, -3, 1, 2, 1, 1, 1]/4 + S[1, -3, 2, 1, 1, 1, 1]/4 + S[1, -2, 1, 1, 1, 1, 3]/4 + S[1, -2, 1, 1, 1, 2, 2]/4 + S[1, -2, 1, 1, 1, 3, 1]/4 + S[1, -2, 1, 1, 2, 1, 2]/4 + S[1, -2, 1, 1, 2, 2, 1]/4 + S[1, -2, 1, 1, 3, 1, 1]/4 + S[1, -2, 1, 2, 1, 1, 2]/4 + S[1, -2, 1, 2, 1, 2, 1]/4 + S[1, -2, 1, 2, 2, 1, 1]/4 + S[1, -2, 1, 3, 1, 1, 1]/4 + S[1, -2, 2, 1, 1, 1, 2]/4 + S[1, -2, 2, 1, 1, 2, 1]/4 + S[1, -2, 2, 1, 2, 1, 1]/4 + S[1, -2, 2, 2, 1, 1, 1]/4 + S[1, -2, 3, 1, 1, 1, 1]/4 - S[-3, 1, 1, 1, 1, 1, 1, 1]/2 - S[1, -3, 1, 1, 1, 1, 1, 1]/2 - S[1, -2, 1, 1, 1, 1, 1, 2]/2 - S[1, -2, 1, 1, 1, 1, 2, 1]/2 - S[1, -2, 1, 1, 1, 2, 1, 1]/2 - S[1, -2, 1, 1, 2, 1, 1, 1]/2 - S[1, -2, 1, 2, 1, 1, 1, 1]/2 - S[1, -2, 2, 1, 1, 1, 1, 1]/2 + S[1, -2, 1, 1, 1, 1, 1, 1, 1]),
BS[10] -> 512*(S[-10]/256 - S[-9, 1]/128 - S[-8, 2]/128 - S[-7, 3]/128 - S[-6, 4]/128 - S[-5, 5]/128 - S[-4, 6]/128 - S[-3, 7]/128 - S[-2, 8]/128 + S[-8, 1, 1]/64 + S[-7, 1, 2]/64 + S[-7, 2, 1]/64 + S[-6, 1, 3]/64 + S[-6, 2, 2]/64 + S[-6, 3, 1]/64 + S[-5, 1, 4]/64 + S[-5, 2, 3]/64 + S[-5, 3, 2]/64 + S[-5, 4, 1]/64 + S[-4, 1, 5]/64 + S[-4, 2, 4]/64 + S[-4, 3, 3]/64 + S[-4, 4, 2]/64 + S[-4, 5, 1]/64 + S[-3, 1, 6]/64 + S[-3, 2, 5]/64 + S[-3, 3, 4]/64 + S[-3, 4, 3]/64 + S[-3, 5, 2]/64 + S[-3, 6, 1]/64 + S[-2, 1, 7]/64 + S[-2, 2, 6]/64 + S[-2, 3, 5]/64 + S[-2, 4, 4]/64 + S[-2, 5, 3]/64 + S[-2, 6, 2]/64 + S[-2, 7, 1]/64 - S[-7, 1, 1, 1]/32 - S[-6, 1, 1, 2]/32 - S[-6, 1, 2, 1]/32 - S[-6, 2, 1, 1]/32 - S[-5, 1, 1, 3]/32 - S[-5, 1, 2, 2]/32 - S[-5, 1, 3, 1]/32 - S[-5, 2, 1, 2]/32 - S[-5, 2, 2, 1]/32 - S[-5, 3, 1, 1]/32 - S[-4, 1, 1, 4]/32 - S[-4, 1, 2, 3]/32 - S[-4, 1, 3, 2]/32 - S[-4, 1, 4, 1]/32 - S[-4, 2, 1, 3]/32 - S[-4, 2, 2, 2]/32 - S[-4, 2, 3, 1]/32 - S[-4, 3, 1, 2]/32 - S[-4, 3, 2, 1]/32 - S[-4, 4, 1, 1]/32 - S[-3, 1, 1, 5]/32 - S[-3, 1, 2, 4]/32 - S[-3, 1, 3, 3]/32 - S[-3, 1, 4, 2]/32 - S[-3, 1, 5, 1]/32 - S[-3, 2, 1, 4]/32 - S[-3, 2, 2, 3]/32 - S[-3, 2, 3, 2]/32 - S[-3, 2, 4, 1]/32 - S[-3, 3, 1, 3]/32 - S[-3, 3, 2, 2]/32 - S[-3, 3, 3, 1]/32 - S[-3, 4, 1, 2]/32 - S[-3, 4, 2, 1]/32 - S[-3, 5, 1, 1]/32 - S[-2, 1, 1, 6]/32 - S[-2, 1, 2, 5]/32 - S[-2, 1, 3, 4]/32 - S[-2, 1, 4, 3]/32 - S[-2, 1, 5, 2]/32 - S[-2, 1, 6, 1]/32 - S[-2, 2, 1, 5]/32 - S[-2, 2, 2, 4]/32 - S[-2, 2, 3, 3]/32 - S[-2, 2, 4, 2]/32 - S[-2, 2, 5, 1]/32 - S[-2, 3, 1, 4]/32 - S[-2, 3, 2, 3]/32 - S[-2, 3, 3, 2]/32 - S[-2, 3, 4, 1]/32 - S[-2, 4, 1, 3]/32 - S[-2, 4, 2, 2]/32 - S[-2, 4, 3, 1]/32 - S[-2, 5, 1, 2]/32 - S[-2, 5, 2, 1]/32 - S[-2, 6, 1, 1]/32 + S[-6, 1, 1, 1, 1]/16 + S[-5, 1, 1, 1, 2]/16 + S[-5, 1, 1, 2, 1]/16 + S[-5, 1, 2, 1, 1]/16 + S[-5, 2, 1, 1, 1]/16 + S[-4, 1, 1, 1, 3]/16 + S[-4, 1, 1, 2, 2]/16 + S[-4, 1, 1, 3, 1]/16 + S[-4, 1, 2, 1, 2]/16 + S[-4, 1, 2, 2, 1]/16 + S[-4, 1, 3, 1, 1]/16 + S[-4, 2, 1, 1, 2]/16 + S[-4, 2, 1, 2, 1]/16 + S[-4, 2, 2, 1, 1]/16 + S[-4, 3, 1, 1, 1]/16 + S[-3, 1, 1, 1, 4]/16 + S[-3, 1, 1, 2, 3]/16 + S[-3, 1, 1, 3, 2]/16 + S[-3, 1, 1, 4, 1]/16 + S[-3, 1, 2, 1, 3]/16 + S[-3, 1, 2, 2, 2]/16 + S[-3, 1, 2, 3, 1]/16 + S[-3, 1, 3, 1, 2]/16 + S[-3, 1, 3, 2, 1]/16 + S[-3, 1, 4, 1, 1]/16 + S[-3, 2, 1, 1, 3]/16 + S[-3, 2, 1, 2, 2]/16 + S[-3, 2, 1, 3, 1]/16 + S[-3, 2, 2, 1, 2]/16 + S[-3, 2, 2, 2, 1]/16 + S[-3, 2, 3, 1, 1]/16 + S[-3, 3, 1, 1, 2]/16 + S[-3, 3, 1, 2, 1]/16 + S[-3, 3, 2, 1, 1]/16 + S[-3, 4, 1, 1, 1]/16 + S[-2, 1, 1, 1, 5]/16 + S[-2, 1, 1, 2, 4]/16 + S[-2, 1, 1, 3, 3]/16 + S[-2, 1, 1, 4, 2]/16 + S[-2, 1, 1, 5, 1]/16 + S[-2, 1, 2, 1, 4]/16 + S[-2, 1, 2, 2, 3]/16 + S[-2, 1, 2, 3, 2]/16 + S[-2, 1, 2, 4, 1]/16 + S[-2, 1, 3, 1, 3]/16 + S[-2, 1, 3, 2, 2]/16 + S[-2, 1, 3, 3, 1]/16 + S[-2, 1, 4, 1, 2]/16 + S[-2, 1, 4, 2, 1]/16 + S[-2, 1, 5, 1, 1]/16 + S[-2, 2, 1, 1, 4]/16 + S[-2, 2, 1, 2, 3]/16 + S[-2, 2, 1, 3, 2]/16 + S[-2, 2, 1, 4, 1]/16 + S[-2, 2, 2, 1, 3]/16 + S[-2, 2, 2, 2, 2]/16 + S[-2, 2, 2, 3, 1]/16 + S[-2, 2, 3, 1, 2]/16 + S[-2, 2, 3, 2, 1]/16 + S[-2, 2, 4, 1, 1]/16 + S[-2, 3, 1, 1, 3]/16 + S[-2, 3, 1, 2, 2]/16 + S[-2, 3, 1, 3, 1]/16 + S[-2, 3, 2, 1, 2]/16 + S[-2, 3, 2, 2, 1]/16 + S[-2, 3, 3, 1, 1]/16 + S[-2, 4, 1, 1, 2]/16 + S[-2, 4, 1, 2, 1]/16 + S[-2, 4, 2, 1, 1]/16 + S[-2, 5, 1, 1, 1]/16 - S[-5, 1, 1, 1, 1, 1]/8 - S[-4, 1, 1, 1, 1, 2]/8 - S[-4, 1, 1, 1, 2, 1]/8 - S[-4, 1, 1, 2, 1, 1]/8 - S[-4, 1, 2, 1, 1, 1]/8 - S[-4, 2, 1, 1, 1, 1]/8 - S[-3, 1, 1, 1, 1, 3]/8 - S[-3, 1, 1, 1, 2, 2]/8 - S[-3, 1, 1, 1, 3, 1]/8 - S[-3, 1, 1, 2, 1, 2]/8 - S[-3, 1, 1, 2, 2, 1]/8 - S[-3, 1, 1, 3, 1, 1]/8 - S[-3, 1, 2, 1, 1, 2]/8 - S[-3, 1, 2, 1, 2, 1]/8 - S[-3, 1, 2, 2, 1, 1]/8 - S[-3, 1, 3, 1, 1, 1]/8 - S[-3, 2, 1, 1, 1, 2]/8 - S[-3, 2, 1, 1, 2, 1]/8 - S[-3, 2, 1, 2, 1, 1]/8 - S[-3, 2, 2, 1, 1, 1]/8 - S[-3, 3, 1, 1, 1, 1]/8 - S[-2, 1, 1, 1, 1, 4]/8 - S[-2, 1, 1, 1, 2, 3]/8 - S[-2, 1, 1, 1, 3, 2]/8 - S[-2, 1, 1, 1, 4, 1]/8 - S[-2, 1, 1, 2, 1, 3]/8 - S[-2, 1, 1, 2, 2, 2]/8 - S[-2, 1, 1, 2, 3, 1]/8 - S[-2, 1, 1, 3, 1, 2]/8 - S[-2, 1, 1, 3, 2, 1]/8 - S[-2, 1, 1, 4, 1, 1]/8 - S[-2, 1, 2, 1, 1, 3]/8 - S[-2, 1, 2, 1, 2, 2]/8 - S[-2, 1, 2, 1, 3, 1]/8 - S[-2, 1, 2, 2, 1, 2]/8 - S[-2, 1, 2, 2, 2, 1]/8 - S[-2, 1, 2, 3, 1, 1]/8 - S[-2, 1, 3, 1, 1, 2]/8 - S[-2, 1, 3, 1, 2, 1]/8 - S[-2, 1, 3, 2, 1, 1]/8 - S[-2, 1, 4, 1, 1, 1]/8 - S[-2, 2, 1, 1, 1, 3]/8 - S[-2, 2, 1, 1, 2, 2]/8 - S[-2, 2, 1, 1, 3, 1]/8 - S[-2, 2, 1, 2, 1, 2]/8 - S[-2, 2, 1, 2, 2, 1]/8 - S[-2, 2, 1, 3, 1, 1]/8 - S[-2, 2, 2, 1, 1, 2]/8 - S[-2, 2, 2, 1, 2, 1]/8 - S[-2, 2, 2, 2, 1, 1]/8 - S[-2, 2, 3, 1, 1, 1]/8 - S[-2, 3, 1, 1, 1, 2]/8 - S[-2, 3, 1, 1, 2, 1]/8 - S[-2, 3, 1, 2, 1, 1]/8 - S[-2, 3, 2, 1, 1, 1]/8 - S[-2, 4, 1, 1, 1, 1]/8 + S[-4, 1, 1, 1, 1, 1, 1]/4 + S[-3, 1, 1, 1, 1, 1, 2]/4 + S[-3, 1, 1, 1, 1, 2, 1]/4 + S[-3, 1, 1, 1, 2, 1, 1]/4 + S[-3, 1, 1, 2, 1, 1, 1]/4 + S[-3, 1, 2, 1, 1, 1, 1]/4 + S[-3, 2, 1, 1, 1, 1, 1]/4 + S[-2, 1, 1, 1, 1, 1, 3]/4 + S[-2, 1, 1, 1, 1, 2, 2]/4 + S[-2, 1, 1, 1, 1, 3, 1]/4 + S[-2, 1, 1, 1, 2, 1, 2]/4 + S[-2, 1, 1, 1, 2, 2, 1]/4 + S[-2, 1, 1, 1, 3, 1, 1]/4 + S[-2, 1, 1, 2, 1, 1, 2]/4 + S[-2, 1, 1, 2, 1, 2, 1]/4 + S[-2, 1, 1, 2, 2, 1, 1]/4 + S[-2, 1, 1, 3, 1, 1, 1]/4 + S[-2, 1, 2, 1, 1, 1, 2]/4 + S[-2, 1, 2, 1, 1, 2, 1]/4 + S[-2, 1, 2, 1, 2, 1, 1]/4 + S[-2, 1, 2, 2, 1, 1, 1]/4 + S[-2, 1, 3, 1, 1, 1, 1]/4 + S[-2, 2, 1, 1, 1, 1, 2]/4 + S[-2, 2, 1, 1, 1, 2, 1]/4 + S[-2, 2, 1, 1, 2, 1, 1]/4 + S[-2, 2, 1, 2, 1, 1, 1]/4 + S[-2, 2, 2, 1, 1, 1, 1]/4 + S[-2, 3, 1, 1, 1, 1, 1]/4 - S[-3, 1, 1, 1, 1, 1, 1, 1]/2 - S[-2, 1, 1, 1, 1, 1, 1, 2]/2 - S[-2, 1, 1, 1, 1, 1, 2, 1]/2 - S[-2, 1, 1, 1, 1, 2, 1, 1]/2 - S[-2, 1, 1, 1, 2, 1, 1, 1]/2 - S[-2, 1, 1, 2, 1, 1, 1, 1]/2 - S[-2, 1, 2, 1, 1, 1, 1, 1]/2 - S[-2, 2, 1, 1, 1, 1, 1, 1]/2 + S[-2, 1, 1, 1, 1, 1, 1, 1, 1]),
BS[1, 1, 1, 1, 1, 1, 1, 1, 1, 1] -> -1024*(-S[10]/512 + S[1, 9]/256 + S[2, 8]/256 + S[3, 7]/256 + S[4, 6]/256 + S[5, 5]/256 + S[6, 4]/256 + S[7, 3]/256 + S[8, 2]/256 + S[9, 1]/256 - S[1, 1, 8]/128 - S[1, 2, 7]/128 - S[1, 3, 6]/128 - S[1, 4, 5]/128 - S[1, 5, 4]/128 - S[1, 6, 3]/128 - S[1, 7, 2]/128 - S[1, 8, 1]/128 - S[2, 1, 7]/128 - S[2, 2, 6]/128 - S[2, 3, 5]/128 - S[2, 4, 4]/128 - S[2, 5, 3]/128 - S[2, 6, 2]/128 - S[2, 7, 1]/128 - S[3, 1, 6]/128 - S[3, 2, 5]/128 - S[3, 3, 4]/128 - S[3, 4, 3]/128 - S[3, 5, 2]/128 - S[3, 6, 1]/128 - S[4, 1, 5]/128 - S[4, 2, 4]/128 - S[4, 3, 3]/128 - S[4, 4, 2]/128 - S[4, 5, 1]/128 - S[5, 1, 4]/128 - S[5, 2, 3]/128 - S[5, 3, 2]/128 - S[5, 4, 1]/128 - S[6, 1, 3]/128 - S[6, 2, 2]/128 - S[6, 3, 1]/128 - S[7, 1, 2]/128 - S[7, 2, 1]/128 - S[8, 1, 1]/128 + S[1, 1, 1, 7]/64 + S[1, 1, 2, 6]/64 + S[1, 1, 3, 5]/64 + S[1, 1, 4, 4]/64 + S[1, 1, 5, 3]/64 + S[1, 1, 6, 2]/64 + S[1, 1, 7, 1]/64 + S[1, 2, 1, 6]/64 + S[1, 2, 2, 5]/64 + S[1, 2, 3, 4]/64 + S[1, 2, 4, 3]/64 + S[1, 2, 5, 2]/64 + S[1, 2, 6, 1]/64 + S[1, 3, 1, 5]/64 + S[1, 3, 2, 4]/64 + S[1, 3, 3, 3]/64 + S[1, 3, 4, 2]/64 + S[1, 3, 5, 1]/64 + S[1, 4, 1, 4]/64 + S[1, 4, 2, 3]/64 + S[1, 4, 3, 2]/64 + S[1, 4, 4, 1]/64 + S[1, 5, 1, 3]/64 + S[1, 5, 2, 2]/64 + S[1, 5, 3, 1]/64 + S[1, 6, 1, 2]/64 + S[1, 6, 2, 1]/64 + S[1, 7, 1, 1]/64 + S[2, 1, 1, 6]/64 + S[2, 1, 2, 5]/64 + S[2, 1, 3, 4]/64 + S[2, 1, 4, 3]/64 + S[2, 1, 5, 2]/64 + S[2, 1, 6, 1]/64 + S[2, 2, 1, 5]/64 + S[2, 2, 2, 4]/64 + S[2, 2, 3, 3]/64 + S[2, 2, 4, 2]/64 + S[2, 2, 5, 1]/64 + S[2, 3, 1, 4]/64 + S[2, 3, 2, 3]/64 + S[2, 3, 3, 2]/64 + S[2, 3, 4, 1]/64 + S[2, 4, 1, 3]/64 + S[2, 4, 2, 2]/64 + S[2, 4, 3, 1]/64 + S[2, 5, 1, 2]/64 + S[2, 5, 2, 1]/64 + S[2, 6, 1, 1]/64 + S[3, 1, 1, 5]/64 + S[3, 1, 2, 4]/64 + S[3, 1, 3, 3]/64 + S[3, 1, 4, 2]/64 + S[3, 1, 5, 1]/64 + S[3, 2, 1, 4]/64 + S[3, 2, 2, 3]/64 + S[3, 2, 3, 2]/64 + S[3, 2, 4, 1]/64 + S[3, 3, 1, 3]/64 + S[3, 3, 2, 2]/64 + S[3, 3, 3, 1]/64 + S[3, 4, 1, 2]/64 + S[3, 4, 2, 1]/64 + S[3, 5, 1, 1]/64 + S[4, 1, 1, 4]/64 + S[4, 1, 2, 3]/64 + S[4, 1, 3, 2]/64 + S[4, 1, 4, 1]/64 + S[4, 2, 1, 3]/64 + S[4, 2, 2, 2]/64 + S[4, 2, 3, 1]/64 + S[4, 3, 1, 2]/64 + S[4, 3, 2, 1]/64 + S[4, 4, 1, 1]/64 + S[5, 1, 1, 3]/64 + S[5, 1, 2, 2]/64 + S[5, 1, 3, 1]/64 + S[5, 2, 1, 2]/64 + S[5, 2, 2, 1]/64 + S[5, 3, 1, 1]/64 + S[6, 1, 1, 2]/64 + S[6, 1, 2, 1]/64 + S[6, 2, 1, 1]/64 + S[7, 1, 1, 1]/64 - S[1, 1, 1, 1, 6]/32 - S[1, 1, 1, 2, 5]/32 - S[1, 1, 1, 3, 4]/32 - S[1, 1, 1, 4, 3]/32 - S[1, 1, 1, 5, 2]/32 - S[1, 1, 1, 6, 1]/32 - S[1, 1, 2, 1, 5]/32 - S[1, 1, 2, 2, 4]/32 - S[1, 1, 2, 3, 3]/32 - S[1, 1, 2, 4, 2]/32 - S[1, 1, 2, 5, 1]/32 - S[1, 1, 3, 1, 4]/32 - S[1, 1, 3, 2, 3]/32 - S[1, 1, 3, 3, 2]/32 - S[1, 1, 3, 4, 1]/32 - S[1, 1, 4, 1, 3]/32 - S[1, 1, 4, 2, 2]/32 - S[1, 1, 4, 3, 1]/32 - S[1, 1, 5, 1, 2]/32 - S[1, 1, 5, 2, 1]/32 - S[1, 1, 6, 1, 1]/32 - S[1, 2, 1, 1, 5]/32 - S[1, 2, 1, 2, 4]/32 - S[1, 2, 1, 3, 3]/32 - S[1, 2, 1, 4, 2]/32 - S[1, 2, 1, 5, 1]/32 - S[1, 2, 2, 1, 4]/32 - S[1, 2, 2, 2, 3]/32 - S[1, 2, 2, 3, 2]/32 - S[1, 2, 2, 4, 1]/32 - S[1, 2, 3, 1, 3]/32 - S[1, 2, 3, 2, 2]/32 - S[1, 2, 3, 3, 1]/32 - S[1, 2, 4, 1, 2]/32 - S[1, 2, 4, 2, 1]/32 - S[1, 2, 5, 1, 1]/32 - S[1, 3, 1, 1, 4]/32 - S[1, 3, 1, 2, 3]/32 - S[1, 3, 1, 3, 2]/32 - S[1, 3, 1, 4, 1]/32 - S[1, 3, 2, 1, 3]/32 - S[1, 3, 2, 2, 2]/32 - S[1, 3, 2, 3, 1]/32 - S[1, 3, 3, 1, 2]/32 - S[1, 3, 3, 2, 1]/32 - S[1, 3, 4, 1, 1]/32 - S[1, 4, 1, 1, 3]/32 - S[1, 4, 1, 2, 2]/32 - S[1, 4, 1, 3, 1]/32 - S[1, 4, 2, 1, 2]/32 - S[1, 4, 2, 2, 1]/32 - S[1, 4, 3, 1, 1]/32 - S[1, 5, 1, 1, 2]/32 - S[1, 5, 1, 2, 1]/32 - S[1, 5, 2, 1, 1]/32 - S[1, 6, 1, 1, 1]/32 - S[2, 1, 1, 1, 5]/32 - S[2, 1, 1, 2, 4]/32 - S[2, 1, 1, 3, 3]/32 - S[2, 1, 1, 4, 2]/32 - S[2, 1, 1, 5, 1]/32 - S[2, 1, 2, 1, 4]/32 - S[2, 1, 2, 2, 3]/32 - S[2, 1, 2, 3, 2]/32 - S[2, 1, 2, 4, 1]/32 - S[2, 1, 3, 1, 3]/32 - S[2, 1, 3, 2, 2]/32 - S[2, 1, 3, 3, 1]/32 - S[2, 1, 4, 1, 2]/32 - S[2, 1, 4, 2, 1]/32 - S[2, 1, 5, 1, 1]/32 - S[2, 2, 1, 1, 4]/32 - S[2, 2, 1, 2, 3]/32 - S[2, 2, 1, 3, 2]/32 - S[2, 2, 1, 4, 1]/32 - S[2, 2, 2, 1, 3]/32 - S[2, 2, 2, 2, 2]/32 - S[2, 2, 2, 3, 1]/32 - S[2, 2, 3, 1, 2]/32 - S[2, 2, 3, 2, 1]/32 - S[2, 2, 4, 1, 1]/32 - S[2, 3, 1, 1, 3]/32 - S[2, 3, 1, 2, 2]/32 - S[2, 3, 1, 3, 1]/32 - S[2, 3, 2, 1, 2]/32 - S[2, 3, 2, 2, 1]/32 - S[2, 3, 3, 1, 1]/32 - S[2, 4, 1, 1, 2]/32 - S[2, 4, 1, 2, 1]/32 - S[2, 4, 2, 1, 1]/32 - S[2, 5, 1, 1, 1]/32 - S[3, 1, 1, 1, 4]/32 - S[3, 1, 1, 2, 3]/32 - S[3, 1, 1, 3, 2]/32 - S[3, 1, 1, 4, 1]/32 - S[3, 1, 2, 1, 3]/32 - S[3, 1, 2, 2, 2]/32 - S[3, 1, 2, 3, 1]/32 - S[3, 1, 3, 1, 2]/32 - S[3, 1, 3, 2, 1]/32 - S[3, 1, 4, 1, 1]/32 - S[3, 2, 1, 1, 3]/32 - S[3, 2, 1, 2, 2]/32 - S[3, 2, 1, 3, 1]/32 - S[3, 2, 2, 1, 2]/32 - S[3, 2, 2, 2, 1]/32 - S[3, 2, 3, 1, 1]/32 - S[3, 3, 1, 1, 2]/32 - S[3, 3, 1, 2, 1]/32 - S[3, 3, 2, 1, 1]/32 - S[3, 4, 1, 1, 1]/32 - S[4, 1, 1, 1, 3]/32 - S[4, 1, 1, 2, 2]/32 - S[4, 1, 1, 3, 1]/32 - S[4, 1, 2, 1, 2]/32 - S[4, 1, 2, 2, 1]/32 - S[4, 1, 3, 1, 1]/32 - S[4, 2, 1, 1, 2]/32 - S[4, 2, 1, 2, 1]/32 - S[4, 2, 2, 1, 1]/32 - S[4, 3, 1, 1, 1]/32 - S[5, 1, 1, 1, 2]/32 - S[5, 1, 1, 2, 1]/32 - S[5, 1, 2, 1, 1]/32 - S[5, 2, 1, 1, 1]/32 - S[6, 1, 1, 1, 1]/32 + S[1, 1, 1, 1, 1, 5]/16 + S[1, 1, 1, 1, 2, 4]/16 + S[1, 1, 1, 1, 3, 3]/16 + S[1, 1, 1, 1, 4, 2]/16 + S[1, 1, 1, 1, 5, 1]/16 + S[1, 1, 1, 2, 1, 4]/16 + S[1, 1, 1, 2, 2, 3]/16 + S[1, 1, 1, 2, 3, 2]/16 + S[1, 1, 1, 2, 4, 1]/16 + S[1, 1, 1, 3, 1, 3]/16 + S[1, 1, 1, 3, 2, 2]/16 + S[1, 1, 1, 3, 3, 1]/16 + S[1, 1, 1, 4, 1, 2]/16 + S[1, 1, 1, 4, 2, 1]/16 + S[1, 1, 1, 5, 1, 1]/16 + S[1, 1, 2, 1, 1, 4]/16 + S[1, 1, 2, 1, 2, 3]/16 + S[1, 1, 2, 1, 3, 2]/16 + S[1, 1, 2, 1, 4, 1]/16 + S[1, 1, 2, 2, 1, 3]/16 + S[1, 1, 2, 2, 2, 2]/16 + S[1, 1, 2, 2, 3, 1]/16 + S[1, 1, 2, 3, 1, 2]/16 + S[1, 1, 2, 3, 2, 1]/16 + S[1, 1, 2, 4, 1, 1]/16 + S[1, 1, 3, 1, 1, 3]/16 + S[1, 1, 3, 1, 2, 2]/16 + S[1, 1, 3, 1, 3, 1]/16 + S[1, 1, 3, 2, 1, 2]/16 + S[1, 1, 3, 2, 2, 1]/16 + S[1, 1, 3, 3, 1, 1]/16 + S[1, 1, 4, 1, 1, 2]/16 + S[1, 1, 4, 1, 2, 1]/16 + S[1, 1, 4, 2, 1, 1]/16 + S[1, 1, 5, 1, 1, 1]/16 + S[1, 2, 1, 1, 1, 4]/16 + S[1, 2, 1, 1, 2, 3]/16 + S[1, 2, 1, 1, 3, 2]/16 + S[1, 2, 1, 1, 4, 1]/16 + S[1, 2, 1, 2, 1, 3]/16 + S[1, 2, 1, 2, 2, 2]/16 + S[1, 2, 1, 2, 3, 1]/16 + S[1, 2, 1, 3, 1, 2]/16 + S[1, 2, 1, 3, 2, 1]/16 + S[1, 2, 1, 4, 1, 1]/16 + S[1, 2, 2, 1, 1, 3]/16 + S[1, 2, 2, 1, 2, 2]/16 + S[1, 2, 2, 1, 3, 1]/16 + S[1, 2, 2, 2, 1, 2]/16 + S[1, 2, 2, 2, 2, 1]/16 + S[1, 2, 2, 3, 1, 1]/16 + S[1, 2, 3, 1, 1, 2]/16 + S[1, 2, 3, 1, 2, 1]/16 + S[1, 2, 3, 2, 1, 1]/16 + S[1, 2, 4, 1, 1, 1]/16 + S[1, 3, 1, 1, 1, 3]/16 + S[1, 3, 1, 1, 2, 2]/16 + S[1, 3, 1, 1, 3, 1]/16 + S[1, 3, 1, 2, 1, 2]/16 + S[1, 3, 1, 2, 2, 1]/16 + S[1, 3, 1, 3, 1, 1]/16 + S[1, 3, 2, 1, 1, 2]/16 + S[1, 3, 2, 1, 2, 1]/16 + S[1, 3, 2, 2, 1, 1]/16 + S[1, 3, 3, 1, 1, 1]/16 + S[1, 4, 1, 1, 1, 2]/16 + S[1, 4, 1, 1, 2, 1]/16 + S[1, 4, 1, 2, 1, 1]/16 + S[1, 4, 2, 1, 1, 1]/16 + S[1, 5, 1, 1, 1, 1]/16 + S[2, 1, 1, 1, 1, 4]/16 + S[2, 1, 1, 1, 2, 3]/16 + S[2, 1, 1, 1, 3, 2]/16 + S[2, 1, 1, 1, 4, 1]/16 + S[2, 1, 1, 2, 1, 3]/16 + S[2, 1, 1, 2, 2, 2]/16 + S[2, 1, 1, 2, 3, 1]/16 + S[2, 1, 1, 3, 1, 2]/16 + S[2, 1, 1, 3, 2, 1]/16 + S[2, 1, 1, 4, 1, 1]/16 + S[2, 1, 2, 1, 1, 3]/16 + S[2, 1, 2, 1, 2, 2]/16 + S[2, 1, 2, 1, 3, 1]/16 + S[2, 1, 2, 2, 1, 2]/16 + S[2, 1, 2, 2, 2, 1]/16 + S[2, 1, 2, 3, 1, 1]/16 + S[2, 1, 3, 1, 1, 2]/16 + S[2, 1, 3, 1, 2, 1]/16 + S[2, 1, 3, 2, 1, 1]/16 + S[2, 1, 4, 1, 1, 1]/16 + S[2, 2, 1, 1, 1, 3]/16 + S[2, 2, 1, 1, 2, 2]/16 + S[2, 2, 1, 1, 3, 1]/16 + S[2, 2, 1, 2, 1, 2]/16 + S[2, 2, 1, 2, 2, 1]/16 + S[2, 2, 1, 3, 1, 1]/16 + S[2, 2, 2, 1, 1, 2]/16 + S[2, 2, 2, 1, 2, 1]/16 + S[2, 2, 2, 2, 1, 1]/16 + S[2, 2, 3, 1, 1, 1]/16 + S[2, 3, 1, 1, 1, 2]/16 + S[2, 3, 1, 1, 2, 1]/16 + S[2, 3, 1, 2, 1, 1]/16 + S[2, 3, 2, 1, 1, 1]/16 + S[2, 4, 1, 1, 1, 1]/16 + S[3, 1, 1, 1, 1, 3]/16 + S[3, 1, 1, 1, 2, 2]/16 + S[3, 1, 1, 1, 3, 1]/16 + S[3, 1, 1, 2, 1, 2]/16 + S[3, 1, 1, 2, 2, 1]/16 + S[3, 1, 1, 3, 1, 1]/16 + S[3, 1, 2, 1, 1, 2]/16 + S[3, 1, 2, 1, 2, 1]/16 + S[3, 1, 2, 2, 1, 1]/16 + S[3, 1, 3, 1, 1, 1]/16 + S[3, 2, 1, 1, 1, 2]/16 + S[3, 2, 1, 1, 2, 1]/16 + S[3, 2, 1, 2, 1, 1]/16 + S[3, 2, 2, 1, 1, 1]/16 + S[3, 3, 1, 1, 1, 1]/16 + S[4, 1, 1, 1, 1, 2]/16 + S[4, 1, 1, 1, 2, 1]/16 + S[4, 1, 1, 2, 1, 1]/16 + S[4, 1, 2, 1, 1, 1]/16 + S[4, 2, 1, 1, 1, 1]/16 + S[5, 1, 1, 1, 1, 1]/16 - S[1, 1, 1, 1, 1, 1, 4]/8 - S[1, 1, 1, 1, 1, 2, 3]/8 - S[1, 1, 1, 1, 1, 3, 2]/8 - S[1, 1, 1, 1, 1, 4, 1]/8 - S[1, 1, 1, 1, 2, 1, 3]/8 - S[1, 1, 1, 1, 2, 2, 2]/8 - S[1, 1, 1, 1, 2, 3, 1]/8 - S[1, 1, 1, 1, 3, 1, 2]/8 - S[1, 1, 1, 1, 3, 2, 1]/8 - S[1, 1, 1, 1, 4, 1, 1]/8 - S[1, 1, 1, 2, 1, 1, 3]/8 - S[1, 1, 1, 2, 1, 2, 2]/8 - S[1, 1, 1, 2, 1, 3, 1]/8 - S[1, 1, 1, 2, 2, 1, 2]/8 - S[1, 1, 1, 2, 2, 2, 1]/8 - S[1, 1, 1, 2, 3, 1, 1]/8 - S[1, 1, 1, 3, 1, 1, 2]/8 - S[1, 1, 1, 3, 1, 2, 1]/8 - S[1, 1, 1, 3, 2, 1, 1]/8 - S[1, 1, 1, 4, 1, 1, 1]/8 - S[1, 1, 2, 1, 1, 1, 3]/8 - S[1, 1, 2, 1, 1, 2, 2]/8 - S[1, 1, 2, 1, 1, 3, 1]/8 - S[1, 1, 2, 1, 2, 1, 2]/8 - S[1, 1, 2, 1, 2, 2, 1]/8 - S[1, 1, 2, 1, 3, 1, 1]/8 - S[1, 1, 2, 2, 1, 1, 2]/8 - S[1, 1, 2, 2, 1, 2, 1]/8 - S[1, 1, 2, 2, 2, 1, 1]/8 - S[1, 1, 2, 3, 1, 1, 1]/8 - S[1, 1, 3, 1, 1, 1, 2]/8 - S[1, 1, 3, 1, 1, 2, 1]/8 - S[1, 1, 3, 1, 2, 1, 1]/8 - S[1, 1, 3, 2, 1, 1, 1]/8 - S[1, 1, 4, 1, 1, 1, 1]/8 - S[1, 2, 1, 1, 1, 1, 3]/8 - S[1, 2, 1, 1, 1, 2, 2]/8 - S[1, 2, 1, 1, 1, 3, 1]/8 - S[1, 2, 1, 1, 2, 1, 2]/8 - S[1, 2, 1, 1, 2, 2, 1]/8 - S[1, 2, 1, 1, 3, 1, 1]/8 - S[1, 2, 1, 2, 1, 1, 2]/8 - S[1, 2, 1, 2, 1, 2, 1]/8 - S[1, 2, 1, 2, 2, 1, 1]/8 - S[1, 2, 1, 3, 1, 1, 1]/8 - S[1, 2, 2, 1, 1, 1, 2]/8 - S[1, 2, 2, 1, 1, 2, 1]/8 - S[1, 2, 2, 1, 2, 1, 1]/8 - S[1, 2, 2, 2, 1, 1, 1]/8 - S[1, 2, 3, 1, 1, 1, 1]/8 - S[1, 3, 1, 1, 1, 1, 2]/8 - S[1, 3, 1, 1, 1, 2, 1]/8 - S[1, 3, 1, 1, 2, 1, 1]/8 - S[1, 3, 1, 2, 1, 1, 1]/8 - S[1, 3, 2, 1, 1, 1, 1]/8 - S[1, 4, 1, 1, 1, 1, 1]/8 - S[2, 1, 1, 1, 1, 1, 3]/8 - S[2, 1, 1, 1, 1, 2, 2]/8 - S[2, 1, 1, 1, 1, 3, 1]/8 - S[2, 1, 1, 1, 2, 1, 2]/8 - S[2, 1, 1, 1, 2, 2, 1]/8 - S[2, 1, 1, 1, 3, 1, 1]/8 - S[2, 1, 1, 2, 1, 1, 2]/8 - S[2, 1, 1, 2, 1, 2, 1]/8 - S[2, 1, 1, 2, 2, 1, 1]/8 - S[2, 1, 1, 3, 1, 1, 1]/8 - S[2, 1, 2, 1, 1, 1, 2]/8 - S[2, 1, 2, 1, 1, 2, 1]/8 - S[2, 1, 2, 1, 2, 1, 1]/8 - S[2, 1, 2, 2, 1, 1, 1]/8 - S[2, 1, 3, 1, 1, 1, 1]/8 - S[2, 2, 1, 1, 1, 1, 2]/8 - S[2, 2, 1, 1, 1, 2, 1]/8 - S[2, 2, 1, 1, 2, 1, 1]/8 - S[2, 2, 1, 2, 1, 1, 1]/8 - S[2, 2, 2, 1, 1, 1, 1]/8 - S[2, 3, 1, 1, 1, 1, 1]/8 - S[3, 1, 1, 1, 1, 1, 2]/8 - S[3, 1, 1, 1, 1, 2, 1]/8 - S[3, 1, 1, 1, 2, 1, 1]/8 - S[3, 1, 1, 2, 1, 1, 1]/8 - S[3, 1, 2, 1, 1, 1, 1]/8 - S[3, 2, 1, 1, 1, 1, 1]/8 - S[4, 1, 1, 1, 1, 1, 1]/8 + S[1, 1, 1, 1, 1, 1, 1, 3]/4 + S[1, 1, 1, 1, 1, 1, 2, 2]/4 + S[1, 1, 1, 1, 1, 1, 3, 1]/4 + S[1, 1, 1, 1, 1, 2, 1, 2]/4 + S[1, 1, 1, 1, 1, 2, 2, 1]/4 + S[1, 1, 1, 1, 1, 3, 1, 1]/4 + S[1, 1, 1, 1, 2, 1, 1, 2]/4 + S[1, 1, 1, 1, 2, 1, 2, 1]/4 + S[1, 1, 1, 1, 2, 2, 1, 1]/4 + S[1, 1, 1, 1, 3, 1, 1, 1]/4 + S[1, 1, 1, 2, 1, 1, 1, 2]/4 + S[1, 1, 1, 2, 1, 1, 2, 1]/4 + S[1, 1, 1, 2, 1, 2, 1, 1]/4 + S[1, 1, 1, 2, 2, 1, 1, 1]/4 + S[1, 1, 1, 3, 1, 1, 1, 1]/4 + S[1, 1, 2, 1, 1, 1, 1, 2]/4 + S[1, 1, 2, 1, 1, 1, 2, 1]/4 + S[1, 1, 2, 1, 1, 2, 1, 1]/4 + S[1, 1, 2, 1, 2, 1, 1, 1]/4 + S[1, 1, 2, 2, 1, 1, 1, 1]/4 + S[1, 1, 3, 1, 1, 1, 1, 1]/4 + S[1, 2, 1, 1, 1, 1, 1, 2]/4 + S[1, 2, 1, 1, 1, 1, 2, 1]/4 + S[1, 2, 1, 1, 1, 2, 1, 1]/4 + S[1, 2, 1, 1, 2, 1, 1, 1]/4 + S[1, 2, 1, 2, 1, 1, 1, 1]/4 + S[1, 2, 2, 1, 1, 1, 1, 1]/4 + S[1, 3, 1, 1, 1, 1, 1, 1]/4 + S[2, 1, 1, 1, 1, 1, 1, 2]/4 + S[2, 1, 1, 1, 1, 1, 2, 1]/4 + S[2, 1, 1, 1, 1, 2, 1, 1]/4 + S[2, 1, 1, 1, 2, 1, 1, 1]/4 + S[2, 1, 1, 2, 1, 1, 1, 1]/4 + S[2, 1, 2, 1, 1, 1, 1, 1]/4 + S[2, 2, 1, 1, 1, 1, 1, 1]/4 + S[3, 1, 1, 1, 1, 1, 1, 1]/4 - S[1, 1, 1, 1, 1, 1, 1, 1, 2]/2 - S[1, 1, 1, 1, 1, 1, 1, 2, 1]/2 - S[1, 1, 1, 1, 1, 1, 2, 1, 1]/2 - S[1, 1, 1, 1, 1, 2, 1, 1, 1]/2 - S[1, 1, 1, 1, 2, 1, 1, 1, 1]/2 - S[1, 1, 1, 2, 1, 1, 1, 1, 1]/2 - S[1, 1, 2, 1, 1, 1, 1, 1, 1]/2 - S[1, 2, 1, 1, 1, 1, 1, 1, 1]/2 - S[2, 1, 1, 1, 1, 1, 1, 1, 1]/2 + S[1, 1, 1, 1, 1, 1, 1, 1, 1, 1])
}


==> anc/FullADCanonicalBasis.m <==
172032*S[-11] - 184320*z3*S[-8] +
 209920*z5*S[-6] - 33792*z3^2*S[-5] -
 232960*z7*S[-4] + 217728*z9*S[2] +
 46080*z3*z5*S[3] - 130816*z7*S[4] -
 21504*z3^2*S[5] + 226304*z5*S[6] -
 184320*z3*S[8] + 172032*S[11] -
 745472*S[-10, 1] - 524288*S[-9, -2] -
 1560576*S[-9, 2] - 2236416*S[-8, -3] -
 2088960*S[-8, 3] - 4446208*S[-7, -4] +
 671744*z3*S[-7, 1] - 2398208*S[-7, 4] -
 5591040*S[-6, -5] + 229376*z3*S[-6, -2] +
 1150976*z3*S[-6, 2] - 2904064*S[-6, 5] -
 4734976*S[-5, -6] + 917504*z3*S[-5, -3] -
 670720*z5*S[-5, 1] + 1282048*z3*S[-5, 3] -
 3481600*S[-5, 6] - 2871296*S[-4, -7] +
 1269760*z3*S[-4, -4] - 271360*z5*S[-4, -2] +
 92160*z3^2*S[-4, 1] - 800768*z5*S[-4, 2] +
 1122304*z3*S[-4, 4] - 2813952*S[-4, 7] -
 1204224*S[-3, -8] + 720896*z3*S[-3, -5] -
 451584*z5*S[-3, -3] + 428288*z7*S[-3, 1] +
 82944*z3^2*S[-3, 2] - 457728*z5*S[-3, 3] +
 708608*z3*S[-3, 5] - 1204224*S[-3, 8] -
 233472*S[-2, -9] + 139264*z3*S[-2, -6] -
 168960*z5*S[-2, -4] + 195328*z7*S[-2, 2] +
 24576*z3^2*S[-2, 3] - 117760*z5*S[-2, 4] +
 212992*z3*S[-2, 6] - 225280*S[-2, 9] -
 1040384*S[1, -10] + 700416*z3*S[1, -7] -
 721920*z5*S[1, -5] + 110592*z3^2*S[1, -4] +
 503552*z7*S[1, -3] - 435456*z9*S[1, 1] -
 138240*z3*z5*S[1, 2] + 421120*z7*S[1, 3] +
 86016*z3^2*S[1, 4] - 746496*z5*S[1, 5] +
 847872*z3*S[1, 7] - 1024000*S[1, 10] -
 2830336*S[2, -9] + 1175552*z3*S[2, -6] -
 1001472*z5*S[2, -4] + 119808*z3^2*S[2, -3] +
 270592*z7*S[2, -2] - 138240*z3*z5*S[2, 1] +
 580608*z7*S[2, 2] + 150528*z3^2*S[2, 3] -
 956416*z5*S[2, 4] + 1437696*z3*S[2, 6] -
 2789376*S[2, 9] - 4702208*S[3, -8] +
 1183744*z3*S[3, -5] - 648192*z5*S[3, -3] +
 43008*z3^2*S[3, -2] + 421120*z7*S[3, 1] +
 150528*z3^2*S[3, 2] - 842752*z5*S[3, 3] +
 1179648*z3*S[3, 5] - 4587520*S[3, 8] -
 5775360*S[4, -7] + 933888*z3*S[4, -4] -
 158720*z5*S[4, -2] + 86016*z3^2*S[4, 1] -
 772096*z5*S[4, 2] + 647168*z3*S[4, 4] -
 5070848*S[4, 7] - 5931008*S[5, -6] +
 630784*z3*S[5, -3] - 603136*z5*S[5, 1] +
 659456*z3*S[5, 3] - 4349952*S[5, 6] -
 5591040*S[6, -5] + 229376*z3*S[6, -2] +
 905216*z3*S[6, 2] - 3248128*S[6, 5] -
 4446208*S[7, -4] + 671744*z3*S[7, 1] -
 2398208*S[7, 4] - 2236416*S[8, -3] -
 2088960*S[8, 3] - 524288*S[9, -2] -
 1560576*S[9, 2] - 745472*S[10, 1] +
 2375680*S[-9, 1, 1] + 1814528*S[-8, -2, 1] +
 1855488*S[-8, 1, -2] + 3694592*S[-8, 1, 2] +
 3694592*S[-8, 2, 1] + 6012928*S[-7, -3, 1] +
 843776*S[-7, -2, -2] + 2895872*S[-7, -2, 2] +
 6103040*S[-7, 1, -3] + 3743744*S[-7, 1, 3] +
 2965504*S[-7, 2, -2] + 4456448*S[-7, 2, 2] +
 3743744*S[-7, 3, 1] + 9666560*S[-6, -4, 1] +
 2953216*S[-6, -3, -2] + 7856128*S[-6, -3, 2] +
 2854912*S[-6, -2, -3] + 2932736*S[-6, -2, 3] +
 9687040*S[-6, 1, -4] - 1916928*z3*S[-6, 1, 1] +
 3715072*S[-6, 1, 4] + 7847936*S[-6, 2, -3] +
 3325952*S[-6, 2, 3] + 3026944*S[-6, 3, -2] +
 3325952*S[-6, 3, 2] + 3616768*S[-6, 4, 1] +
 9760768*S[-5, -5, 1] + 4667392*S[-5, -4, -2] +
 10438656*S[-5, -4, 2] + 8034304*S[-5, -3, -3] +
 6490112*S[-5, -3, 3] + 4368384*S[-5, -2, -4] -
 774144*z3*S[-5, -2, 1] + 2402304*S[-5, -2, 4] +
 9846784*S[-5, 1, -5] - 765952*z3*S[-5, 1, -2] -
 2387968*z3*S[-5, 1, 2] + 5021696*S[-5, 1, 5] +
 10360832*S[-5, 2, -4] - 2387968*z3*S[-5, 2, 1] +
 3282944*S[-5, 2, 4] + 6768640*S[-5, 3, -3] +
 1980416*S[-5, 3, 3] + 2803712*S[-5, 4, -2] +
 3069952*S[-5, 4, 2] + 4698112*S[-5, 5, 1] +
 6750208*S[-4, -6, 1] + 4116480*S[-4, -5, -2] +
 8554496*S[-4, -5, 2] + 9753600*S[-4, -4, -3] +
 6986752*S[-4, -4, 3] + 9266176*S[-4, -3, -4] -
 1822720*z3*S[-4, -3, 1] + 4684800*S[-4, -3, 4] +
 3401728*S[-4, -2, -5] - 258048*z3*S[-4, -2, -2] -
 856064*z3*S[-4, -2, 2] + 2095104*S[-4, -2, 5] +
 6938624*S[-4, 1, -6] - 1957888*z3*S[-4, 1, -3] +
 1212416*z5*S[-4, 1, 1] - 2011136*z3*S[-4, 1, 3] +
 5734400*S[-4, 1, 6] + 8626176*S[-4, 2, -5] -
 958464*z3*S[-4, 2, -2] - 2203648*z3*S[-4, 2, 2] +
 4538368*S[-4, 2, 5] + 7459840*S[-4, 3, -4] -
 1982464*z3*S[-4, 3, 1] + 1977344*S[-4, 3, 4] +
 5530624*S[-4, 4, -3] + 1526784*S[-4, 4, 3] +
 2760704*S[-4, 5, -2] + 3610624*S[-4, 5, 2] +
 4947968*S[-4, 6, 1] + 3207168*S[-3, -7, 1] +
 2041856*S[-3, -6, -2] + 4495360*S[-3, -6, 2] +
 6129664*S[-3, -5, -3] + 4372480*S[-3, -5, 3] +
 8028160*S[-3, -4, -4] - 1474560*z3*S[-3, -4, 1] +
 3981312*S[-3, -4, 4] + 5097472*S[-3, -3, -5] -
 483328*z3*S[-3, -3, -2] - 1142784*z3*S[-3, -3, 2] +
 3311616*S[-3, -3, 5] + 1374208*S[-3, -2, -6] -
 446464*z3*S[-3, -2, -3] + 389120*z5*S[-3, -2, 1] -
 348160*z3*S[-3, -2, 3] + 1341440*S[-3, -2, 6] +
 3403776*S[-3, 1, -7] - 1748992*z3*S[-3, 1, -4] +
 514048*z5*S[-3, 1, -2] - 165888*z3^2*S[-3, 1, 1] +
 802816*z5*S[-3, 1, 2] - 1445888*z3*S[-3, 1, 4] +
 3674112*S[-3, 1, 7] + 4691968*S[-3, 2, -6] -
 1527808*z3*S[-3, 2, -3] + 802816*z5*S[-3, 2, 1] -
 1400832*z3*S[-3, 2, 3] + 4257792*S[-3, 2, 6] +
 4712448*S[-3, 3, -5] - 540672*z3*S[-3, 3, -2] -
 1359872*z3*S[-3, 3, 2] + 2443264*S[-3, 3, 5] +
 4603904*S[-3, 4, -4] - 1368064*z3*S[-3, 4, 1] +
 1114112*S[-3, 4, 4] + 4069376*S[-3, 5, -3] +
 1337344*S[-3, 5, 3] + 1812480*S[-3, 6, -2] +
 2832384*S[-3, 6, 2] + 2936832*S[-3, 7, 1] +
 794624*S[-2, -8, 1] + 495616*S[-2, -7, -2] +
 1265664*S[-2, -7, 2] + 1716224*S[-2, -6, -3] +
 1380352*S[-2, -6, 3] + 2883584*S[-2, -5, -4] -
 421888*z3*S[-2, -5, 1] + 1470464*S[-2, -5, 4] +
 2500608*S[-2, -4, -5] - 225280*z3*S[-2, -4, -2] -
 491520*z3*S[-2, -4, 2] + 1660928*S[-2, -4, 5] +
 1187840*S[-2, -3, -6] - 425984*z3*S[-2, -3, -3] +
 264192*z5*S[-2, -3, 1] - 249856*z3*S[-2, -3, 3] +
 1200128*S[-2, -3, 6] + 284672*S[-2, -2, -7] -
 208896*z3*S[-2, -2, -4] + 95232*z5*S[-2, -2, 2] -
 40960*z3*S[-2, -2, 4] + 321536*S[-2, -2, 7] +
 884736*S[-2, 1, -8] - 548864*z3*S[-2, 1, -5] +
 411648*z5*S[-2, 1, -3] - 390656*z7*S[-2, 1, 1] -
 73728*z3^2*S[-2, 1, 2] + 262144*z5*S[-2, 1, 3] -
 573440*z3*S[-2, 1, 5] + 950272*S[-2, 1, 8] +
 1415168*S[-2, 2, -7] - 774144*z3*S[-2, 2, -4] +
 242688*z5*S[-2, 2, -2] - 73728*z3^2*S[-2, 2, 1] +
 288768*z5*S[-2, 2, 2] - 630784*z3*S[-2, 2, 4] +
 1656832*S[-2, 2, 7] + 1503232*S[-2, 3, -6] -
 483328*z3*S[-2, 3, -3] + 262144*z5*S[-2, 3, 1] -
 520192*z3*S[-2, 3, 3] + 1449984*S[-2, 3, 6] +
 1583104*S[-2, 4, -5] - 118784*z3*S[-2, 4, -2] -
 589824*z3*S[-2, 4, 2] + 784384*S[-2, 4, 5] +
 1843200*S[-2, 5, -4] - 544768*z3*S[-2, 5, 1] +
 454656*S[-2, 5, 4] + 1449984*S[-2, 6, -3] +
 589824*S[-2, 6, 3] + 462848*S[-2, 7, -2] +
 962560*S[-2, 7, 2] + 720896*S[-2, 8, 1] +
 3514368*S[1, -9, 1] + 2392064*S[1, -8, -2] +
 5955584*S[1, -8, 2] + 8187904*S[1, -7, -3] +
 6901760*S[1, -7, 3] + 13807616*S[1, -6, -4] -
 1978368*z3*S[1, -6, 1] + 7303168*S[1, -6, 4] +
 14757888*S[1, -5, -5] - 839680*z3*S[1, -5, -2] -
 2560000*z3*S[1, -5, 2] + 8261632*S[1, -5, 5] +
 10477568*S[1, -4, -6] - 2314240*z3*S[1, -4, -3] +
 1495040*z5*S[1, -4, 1] - 2326528*z3*S[1, -4, 3] +
 7954432*S[1, -4, 6] + 4849664*S[1, -3, -7] -
 2183168*z3*S[1, -3, -4] + 571392*z5*S[1, -3, -2] -
 202752*z3^2*S[1, -3, 1] + 1179648*z5*S[1, -3, 2] -
 1740800*z3*S[1, -3, 4] + 4653056*S[1, -3, 7] +
 1163264*S[1, -2, -8] - 696320*z3*S[1, -2, -5] +
 491520*z5*S[1, -2, -3] - 465920*z7*S[1, -2, 1] -
 92160*z3^2*S[1, -2, 2] + 407552*z5*S[1, -2, 3] -
 679936*z3*S[1, -2, 5] + 1130496*S[1, -2, 8] +
 4612096*S[1, 1, -9] - 2031616*z3*S[1, 1, -6] +
 1593344*z5*S[1, 1, -4] - 239616*z3^2*S[1, 1, -3] -
 541184*z7*S[1, 1, -2] + 276480*z3*z5*S[1, 1, 1] -
 838656*z7*S[1, 1, 2] - 251904*z3^2*S[1, 1, 3] +
 1667072*z5*S[1, 1, 4] - 2588672*z3*S[1, 1, 6] +
 4562944*S[1, 1, 9] + 9191424*S[1, 2, -8] -
 2519040*z3*S[1, 2, -5] + 1357824*z5*S[1, 2, -3] -
 129024*z3^2*S[1, 2, -2] - 838656*z7*S[1, 2, 1] -
 331776*z3^2*S[1, 2, 2] + 1617920*z5*S[1, 2, 3] -
 2887680*z3*S[1, 2, 5] + 9158656*S[1, 2, 8] +
 11870208*S[1, 3, -7] - 2011136*z3*S[1, 3, -4] +
 485376*z5*S[1, 3, -2] - 251904*z3^2*S[1, 3, 1] +
 1536000*z5*S[1, 3, 2] - 1667072*z3*S[1, 3, 4] +
 10821632*S[1, 3, 7] + 12361728*S[1, 4, -6] -
 1499136*z3*S[1, 4, -3] + 1505280*z5*S[1, 4, 1] -
 1249280*z3*S[1, 4, 3] + 9265152*S[1, 4, 6] +
 12464128*S[1, 5, -5] - 692224*z3*S[1, 5, -2] -
 2117632*z3*S[1, 5, 2] + 6967296*S[1, 5, 5] +
 11726848*S[1, 6, -4] - 2224128*z3*S[1, 6, 1] +
 5271552*S[1, 6, 4] + 7655424*S[1, 7, -3] +
 5320704*S[1, 7, 3] + 2326528*S[1, 8, -2] +
 5349376*S[1, 8, 2] + 3366912*S[1, 9, 1] +
 7602176*S[2, -8, 1] + 4825088*S[2, -7, -2] +
 11104256*S[2, -7, 2] + 14155776*S[2, -6, -3] +
 11489280*S[2, -6, 3] + 20828160*S[2, -5, -4] -
 2596864*z3*S[2, -5, 1] + 11091968*S[2, -5, 4] +
 18649088*S[2, -4, -5] - 1187840*z3*S[2, -4, -2] -
 2707456*z3*S[2, -4, 2] + 10784768*S[2, -4, 5] +
 10141696*S[2, -3, -6] - 2215936*z3*S[2, -3, -3] +
 1349632*z5*S[2, -3, 1] - 1994752*z3*S[2, -3, 3] +
 7696384*S[2, -3, 6] + 2729984*S[2, -2, -7] -
 1191936*z3*S[2, -2, -4] + 300032*z5*S[2, -2, -2] -
 110592*z3^2*S[2, -2, 1] + 655360*z5*S[2, -2, 2] -
 917504*z3*S[2, -2, 4] + 2553856*S[2, -2, 7] +
 9191424*S[2, 1, -8] - 2519040*z3*S[2, 1, -5] +
 1357824*z5*S[2, 1, -3] - 129024*z3^2*S[2, 1, -2] -
 838656*z7*S[2, 1, 1] - 331776*z3^2*S[2, 1, 2] +
 1617920*z5*S[2, 1, 3] - 2887680*z3*S[2, 1, 5] +
 9158656*S[2, 1, 8] + 14321664*S[2, 2, -7] -
 2445312*z3*S[2, 2, -4] + 653312*z5*S[2, 2, -2] -
 331776*z3^2*S[2, 2, 1] + 1674240*z5*S[2, 2, 2] -
 2048000*z3*S[2, 2, 4] + 13285376*S[2, 2, 7] +
 15511552*S[2, 3, -6] - 1687552*z3*S[2, 3, -3] +
 1576960*z5*S[2, 3, 1] - 966656*z3*S[2, 3, 3] +
 11870208*S[2, 3, 6] + 15179776*S[2, 4, -5] -
 835584*z3*S[2, 4, -2] - 1683456*z3*S[2, 4, 2] +
 8544256*S[2, 4, 5] + 14921728*S[2, 5, -4] -
 2662400*z3*S[2, 5, 1] + 6455296*S[2, 5, 4] +
 11587584*S[2, 6, -3] + 7004160*S[2, 6, 3] +
 4521984*S[2, 7, -2] + 8777728*S[2, 7, 2] +
 7102464*S[2, 8, 1] + 10801152*S[3, -7, 1] +
 6141952*S[3, -6, -2] + 14272512*S[3, -6, 2] +
 15980544*S[3, -5, -3] + 13379584*S[3, -5, 3] +
 19963904*S[3, -4, -4] - 2121728*z3*S[3, -4, 1] +
 11149312*S[3, -4, 4] + 13694976*S[3, -3, -5] -
 770048*z3*S[3, -3, -2] - 1761280*z3*S[3, -3, 2] +
 8148992*S[3, -3, 5] + 4384768*S[3, -2, -6] -
 823296*z3*S[3, -2, -3] + 524288*z5*S[3, -2, 1] -
 790528*z3*S[3, -2, 3] + 3287040*S[3, -2, 6] +
 11833344*S[3, 1, -7] - 1994752*z3*S[3, 1, -4] +
 485376*z5*S[3, 1, -2] - 251904*z3^2*S[3, 1, 1] +
 1495040*z5*S[3, 1, 2] - 1609728*z3*S[3, 1, 4] +
 10809344*S[3, 1, 7] + 15362048*S[3, 2, -6] -
 1638400*z3*S[3, 2, -3] + 1495040*z5*S[3, 2, 1] -
 774144*z3*S[3, 2, 3] + 11814912*S[3, 2, 6] +
 14817280*S[3, 3, -5] - 712704*z3*S[3, 3, -2] -
 667648*z3*S[3, 3, 2] + 8476672*S[3, 3, 5] +
 13344768*S[3, 4, -4] - 1540096*z3*S[3, 4, 1] +
 5824512*S[3, 4, 4] + 10831872*S[3, 5, -3] +
 6289408*S[3, 5, 3] + 5052416*S[3, 6, -2] +
 9111552*S[3, 6, 2] + 9105408*S[3, 7, 1] +
 12009472*S[4, -6, 1] + 5967872*S[4, -5, -2] +
 14555136*S[4, -5, 2] + 13419520*S[4, -4, -3] +
 11914240*S[4, -4, 3] + 12833792*S[4, -3, -4] -
 1417216*z3*S[4, -3, 1] + 7711744*S[4, -3, 4] +
 5146624*S[4, -2, -5] - 192512*z3*S[4, -2, -2] -
 700416*z3*S[4, -2, 2] + 3209216*S[4, -2, 5] +
 12009472*S[4, 1, -6] - 1429504*z3*S[4, 1, -3] +
 1298432*z5*S[4, 1, 1] - 942080*z3*S[4, 1, 3] +
 9068544*S[4, 1, 6] + 13860864*S[4, 2, -5] -
 737280*z3*S[4, 2, -2] - 827392*z3*S[4, 2, 2] +
 8028160*S[4, 2, 5] + 11686912*S[4, 3, -4] -
 913408*z3*S[4, 3, 1] + 5155840*S[4, 3, 4] +
 8369152*S[4, 4, -3] + 4692992*S[4, 4, 3] +
 4055040*S[4, 5, -2] + 7071744*S[4, 5, 2] +
 8290304*S[4, 6, 1] + 11546624*S[5, -5, 1] +
 4892672*S[5, -4, -2] + 12244992*S[5, -4, 2] +
 8394752*S[5, -3, -3] + 7800832*S[5, -3, 3] +
 4593664*S[5, -2, -4] - 569344*z3*S[5, -2, 1] +
 2988032*S[5, -2, 4] + 11173888*S[5, 1, -5] -
 626688*z3*S[5, 1, -2] - 1404928*z3*S[5, 1, 2] +
 6447104*S[5, 1, 5] + 11503616*S[5, 2, -4] -
 1404928*z3*S[5, 2, 1] + 5048320*S[5, 2, 4] +
 7505920*S[5, 3, -3] + 3848192*S[5, 3, 3] +
 3102720*S[5, 4, -2] + 4835328*S[5, 4, 2] +
 6123520*S[5, 5, 1] + 9666560*S[6, -4, 1] +
 2953216*S[6, -3, -2] + 7856128*S[6, -3, 2] +
 2854912*S[6, -2, -3] + 2932736*S[6, -2, 3] +
 9687040*S[6, 1, -4] - 1589248*z3*S[6, 1, 1] +
 4288512*S[6, 1, 4] + 7847936*S[6, 2, -3] +
 4022272*S[6, 2, 3] + 3026944*S[6, 3, -2] +
 4022272*S[6, 3, 2] + 4190208*S[6, 4, 1] +
 6012928*S[7, -3, 1] + 843776*S[7, -2, -2] +
 2895872*S[7, -2, 2] + 6103040*S[7, 1, -3] +
 3743744*S[7, 1, 3] + 2965504*S[7, 2, -2] +
 4456448*S[7, 2, 2] + 3743744*S[7, 3, 1] +
 1814528*S[8, -2, 1] + 1855488*S[8, 1, -2] +
 3694592*S[8, 1, 2] + 3694592*S[8, 2, 1] +
 2375680*S[9, 1, 1] - 5013504*S[-8, 1, 1, 1] -
 4374528*S[-7, -2, 1, 1] - 4816896*S[-7, 1, -2, 1] -
 4472832*S[-7, 1, 1, -2] - 5308416*S[-7, 1, 1, 2] -
 5308416*S[-7, 1, 2, 1] - 5308416*S[-7, 2, 1, 1] -
 10960896*S[-6, -3, 1, 1] - 2244608*S[-6, -2, -2, 1] -
 2318336*S[-6, -2, 1, -2] - 5054464*S[-6, -2, 1, 2] -
 5054464*S[-6, -2, 2, 1] - 12132352*S[-6, 1, -3, 1] -
 2441216*S[-6, 1, -2, -2] - 6086656*S[-6, 1, -2, 2] -
 10846208*S[-6, 1, 1, -3] - 3366912*S[-6, 1, 1, 3] -
 4931584*S[-6, 1, 2, -2] - 3686400*S[-6, 1, 2, 2] -
 3366912*S[-6, 1, 3, 1] - 6045696*S[-6, 2, -2, 1] -
 4931584*S[-6, 2, 1, -2] - 3686400*S[-6, 2, 1, 2] -
 3686400*S[-6, 2, 2, 1] - 3366912*S[-6, 3, 1, 1] -
 13942784*S[-5, -4, 1, 1] - 6201344*S[-5, -3, -2, 1] -
 5885952*S[-5, -3, 1, -2] - 10366976*S[-5, -3, 1, 2] -
 10366976*S[-5, -3, 2, 1] - 5578752*S[-5, -2, -3, 1] -
 913408*S[-5, -2, -2, -2] - 2637824*S[-5, -2, -2, 2] -
 5775360*S[-5, -2, 1, -3] - 3809280*S[-5, -2, 1, 3] -
 2793472*S[-5, -2, 2, -2] - 4587520*S[-5, -2, 2, 2] -
 3809280*S[-5, -2, 3, 1] - 15589376*S[-5, 1, -4, 1] -
 6221824*S[-5, 1, -3, -2] - 12783616*S[-5, 1, -3, 2] -
 6524928*S[-5, 1, -2, -3] - 5124096*S[-5, 1, -2, 3] -
 13508608*S[-5, 1, 1, -4] + 3481600*z3*S[-5, 1, 1, 1] -
 3825664*S[-5, 1, 1, 4] - 9678848*S[-5, 1, 2, -3] -
 1904640*S[-5, 1, 2, 3] - 3837952*S[-5, 1, 3, -2] -
 1904640*S[-5, 1, 3, 2] - 4128768*S[-5, 1, 4, 1] -
 12513280*S[-5, 2, -3, 1] - 3063808*S[-5, 2, -2, -2] -
 6524928*S[-5, 2, -2, 2] - 9678848*S[-5, 2, 1, -3] -
 1904640*S[-5, 2, 1, 3] - 4104192*S[-5, 2, 2, -2] -
 2039808*S[-5, 2, 2, 2] - 1904640*S[-5, 2, 3, 1] -
 5242880*S[-5, 3, -2, 1] - 3837952*S[-5, 3, 1, -2] -
 1904640*S[-5, 3, 1, 2] - 1904640*S[-5, 3, 2, 1] -
 3506176*S[-5, 4, 1, 1] - 11374592*S[-4, -5, 1, 1] -
 7553024*S[-4, -4, -2, 1] - 6727680*S[-4, -4, 1, -2] -
 10723328*S[-4, -4, 1, 2] - 10723328*S[-4, -4, 2, 1] -
 11427840*S[-4, -3, -3, 1] -
 2365440*S[-4, -3, -2, -2] - 5484544*S[-4, -3, -2, 2] -
 11112448*S[-4, -3, 1, -3] - 6320128*S[-4, -3, 1, 3] -
 5169152*S[-4, -3, 2, -2] - 7438336*S[-4, -3, 2, 2] -
 6320128*S[-4, -3, 3, 1] - 5648384*S[-4, -2, -4, 1] -
 2187264*S[-4, -2, -3, -2] - 4243456*S[-4, -2, -3, 2] -
 2078720*S[-4, -2, -2, -3] - 1447936*S[-4, -2, -2, 3] -
 6223872*S[-4, -2, 1, -4] +
 1335296*z3*S[-4, -2, 1, 1] - 2861056*S[-4, -2, 1, 4] -
 5021696*S[-4, -2, 2, -3] - 2686976*S[-4, -2, 2, 3] -
 1945600*S[-4, -2, 3, -2] - 2686976*S[-4, -2, 3, 2] -
 2752512*S[-4, -2, 4, 1] - 12730368*S[-4, 1, -5, 1] -
 7262208*S[-4, 1, -4, -2] - 13340672*S[-4, 1, -4, 2] -
 13094912*S[-4, 1, -3, -3] - 8585216*S[-4, 1, -3, 3] -
 7868416*S[-4, 1, -2, -4] +
 1556480*z3*S[-4, 1, -2, 1] - 3821568*S[-4, 1, -2, 4] -
 11272192*S[-4, 1, 1, -5] +
 1474560*z3*S[-4, 1, 1, -2] +
 2760704*z3*S[-4, 1, 1, 2] - 5980160*S[-4, 1, 1, 5] -
 10174464*S[-4, 1, 2, -4] + 2760704*z3*S[-4, 1, 2, 1] -
 2465792*S[-4, 1, 2, 4] - 6680576*S[-4, 1, 3, -3] -
 786432*S[-4, 1, 3, 3] - 3731456*S[-4, 1, 4, -2] -
 3043328*S[-4, 1, 4, 2] - 6692864*S[-4, 1, 5, 1] -
 13160448*S[-4, 2, -4, 1] - 5849088*S[-4, 2, -3, -2] -
 10936320*S[-4, 2, -3, 2] - 6676480*S[-4, 2, -2, -3] -
 4534272*S[-4, 2, -2, 3] - 10174464*S[-4, 2, 1, -4] +
 2760704*z3*S[-4, 2, 1, 1] - 2465792*S[-4, 2, 1, 4] -
 6766592*S[-4, 2, 2, -3] - 835584*S[-4, 2, 2, 3] -
 2809856*S[-4, 2, 3, -2] - 835584*S[-4, 2, 3, 2] -
 3293184*S[-4, 2, 4, 1] - 9146368*S[-4, 3, -3, 1] -
 2349056*S[-4, 3, -2, -2] - 4849664*S[-4, 3, -2, 2] -
 6651904*S[-4, 3, 1, -3] - 786432*S[-4, 3, 1, 3] -
 2781184*S[-4, 3, 2, -2] - 835584*S[-4, 3, 2, 2] -
 786432*S[-4, 3, 3, 1] - 4390912*S[-4, 4, -2, 1] -
 3524608*S[-4, 4, 1, -2] - 1802240*S[-4, 4, 1, 2] -
 1802240*S[-4, 4, 2, 1] - 4583424*S[-4, 5, 1, 1] -
 6225920*S[-3, -6, 1, 1] - 4874240*S[-3, -5, -2, 1] -
 4321280*S[-3, -5, 1, -2] - 6819840*S[-3, -5, 1, 2] -
 6819840*S[-3, -5, 2, 1] - 10022912*S[-3, -4, -3, 1] -
 2142208*S[-3, -4, -2, -2] - 4878336*S[-3, -4, -2, 2] -
 9416704*S[-3, -4, 1, -3] - 5148672*S[-3, -4, 1, 3] -
 4317184*S[-3, -4, 2, -2] - 6021120*S[-3, -4, 2, 2] -
 5148672*S[-3, -4, 3, 1] - 8335360*S[-3, -3, -4, 1] -
 3575808*S[-3, -3, -3, -2] - 6328320*S[-3, -3, -3, 2] -
 3567616*S[-3, -3, -2, -3] - 2179072*S[-3, -3, -2, 3] -
 8814592*S[-3, -3, 1, -4] +
 1646592*z3*S[-3, -3, 1, 1] - 3932160*S[-3, -3, 1, 4] -
 6852608*S[-3, -3, 2, -3] - 3416064*S[-3, -3, 2, 3] -
 2637824*S[-3, -3, 3, -2] - 3416064*S[-3, -3, 3, 2] -
 3923968*S[-3, -3, 4, 1] - 2949120*S[-3, -2, -5, 1] -
 1818624*S[-3, -2, -4, -2] - 2977792*S[-3, -2, -4, 2] -
 3219456*S[-3, -2, -3, -3] - 1634304*S[-3, -2, -3, 3] -
 1687552*S[-3, -2, -2, -4] +
 425984*z3*S[-3, -2, -2, 1] - 643072*S[-3, -2, -2, 4] -
 3407872*S[-3, -2, 1, -5] +
 466944*z3*S[-3, -2, 1, -2] +
 679936*z3*S[-3, -2, 1, 2] - 2301952*S[-3, -2, 1, 5] -
 3821568*S[-3, -2, 2, -4] + 679936*z3*S[-3, -2, 2, 1] -
 1687552*S[-3, -2, 2, 4] - 2478080*S[-3, -2, 3, -3] -
 1212416*S[-3, -2, 3, 3] - 1052672*S[-3, -2, 4, -2] -
 1601536*S[-3, -2, 4, 2] - 2121728*S[-3, -2, 5, 1] -
 6995968*S[-3, 1, -6, 1] - 4780032*S[-3, 1, -5, -2] -
 8351744*S[-3, 1, -5, 2] - 11386880*S[-3, 1, -4, -3] -
 6881280*S[-3, 1, -4, 3] - 11599872*S[-3, 1, -3, -4] +
 2203648*z3*S[-3, 1, -3, 1] - 5234688*S[-3, 1, -3, 4] -
 4608000*S[-3, 1, -2, -5] +
 499712*z3*S[-3, 1, -2, -2] +
 1048576*z3*S[-3, 1, -2, 2] - 2863104*S[-3, 1, -2, 5] -
 6496256*S[-3, 1, 1, -6] + 2252800*z3*S[-3, 1, 1, -3] -
 847872*z5*S[-3, 1, 1, 1] + 1769472*z3*S[-3, 1, 1, 3] -
 6135808*S[-3, 1, 1, 6] - 6791168*S[-3, 1, 2, -5] +
 1015808*z3*S[-3, 1, 2, -2] +
 1548288*z3*S[-3, 1, 2, 2] - 3620864*S[-3, 1, 2, 5] -
 5644288*S[-3, 1, 3, -4] + 1728512*z3*S[-3, 1, 3, 1] -
 1171456*S[-3, 1, 3, 4] - 5345280*S[-3, 1, 4, -3] -
 1126400*S[-3, 1, 4, 3] - 3371008*S[-3, 1, 5, -2] -
 4059136*S[-3, 1, 5, 2] - 6086656*S[-3, 1, 6, 1] -
 8339456*S[-3, 2, -5, 1] - 5058560*S[-3, 2, -4, -2] -
 8785920*S[-3, 2, -4, 2] - 9588736*S[-3, 2, -3, -3] -
 5750784*S[-3, 2, -3, 3] - 6221824*S[-3, 2, -2, -4] +
 1155072*z3*S[-3, 2, -2, 1] - 2781184*S[-3, 2, -2, 4] -
 6791168*S[-3, 2, 1, -5] + 1015808*z3*S[-3, 2, 1, -2] +
 1548288*z3*S[-3, 2, 1, 2] - 3620864*S[-3, 2, 1, 5] -
 5758976*S[-3, 2, 2, -4] + 1548288*z3*S[-3, 2, 2, 1] -
 1171456*S[-3, 2, 2, 4] - 3837952*S[-3, 2, 3, -3] -
 221184*S[-3, 2, 3, 3] - 2523136*S[-3, 2, 4, -2] -
 2125824*S[-3, 2, 4, 2] - 4997120*S[-3, 2, 5, 1] -
 7446528*S[-3, 3, -4, 1] - 3350528*S[-3, 3, -3, -2] -
 6262784*S[-3, 3, -3, 2] - 3944448*S[-3, 3, -2, -3] -
 2588672*S[-3, 3, -2, 3] - 5603328*S[-3, 3, 1, -4] +
 1687552*z3*S[-3, 3, 1, 1] - 1171456*S[-3, 3, 1, 4] -
 3756032*S[-3, 3, 2, -3] - 221184*S[-3, 3, 2, 3] -
 1527808*S[-3, 3, 3, -2] - 221184*S[-3, 3, 3, 2] -
 1765376*S[-3, 3, 4, 1] - 6045696*S[-3, 4, -3, 1] -
 1425408*S[-3, 4, -2, -2] - 3112960*S[-3, 4, -2, 2] -
 4915200*S[-3, 4, 1, -3] - 581632*S[-3, 4, 1, 3] -
 2154496*S[-3, 4, 2, -2] - 671744*S[-3, 4, 2, 2] -
 581632*S[-3, 4, 3, 1] - 3342336*S[-3, 5, -2, 1] -
 2961408*S[-3, 5, 1, -2] - 1929216*S[-3, 5, 1, 2] -
 1929216*S[-3, 5, 2, 1] - 3833856*S[-3, 6, 1, 1] -
 1884160*S[-2, -7, 1, 1] - 1421312*S[-2, -6, -2, 1] -
 1339392*S[-2, -6, 1, -2] - 2310144*S[-2, -6, 1, 2] -
 2310144*S[-2, -6, 2, 1] - 3817472*S[-2, -5, -3, 1] -
 671744*S[-2, -5, -2, -2] - 1884160*S[-2, -5, -2, 2] -
 3596288*S[-2, -5, 1, -3] - 2105344*S[-2, -5, 1, 3] -
 1679360*S[-2, -5, 2, -2] - 2482176*S[-2, -5, 2, 2] -
 2105344*S[-2, -5, 3, 1] - 4222976*S[-2, -4, -4, 1] -
 1765376*S[-2, -4, -3, -2] - 3260416*S[-2, -4, -3, 2] -
 1763328*S[-2, -4, -2, -3] - 1124352*S[-2, -4, -2, 3] -
 4438016*S[-2, -4, 1, -4] + 737280*z3*S[-2, -4, 1, 1] -
 2037760*S[-2, -4, 1, 4] - 3473408*S[-2, -4, 2, -3] -
 1798144*S[-2, -4, 2, 3] - 1327104*S[-2, -4, 3, -2] -
 1798144*S[-2, -4, 3, 2] - 2035712*S[-2, -4, 4, 1] -
 2514944*S[-2, -3, -5, 1] - 1605632*S[-2, -3, -4, -2] -
 2562048*S[-2, -3, -4, 2] - 2899968*S[-2, -3, -3, -3] -
 1417216*S[-2, -3, -3, 3] - 1548288*S[-2, -3, -2, -4] +
 417792*z3*S[-2, -3, -2, 1] - 593920*S[-2, -3, -2, 4] -
 2883584*S[-2, -3, 1, -5] +
 434176*z3*S[-2, -3, 1, -2] +
 512000*z3*S[-2, -3, 1, 2] - 2002944*S[-2, -3, 1, 5] -
 3172352*S[-2, -3, 2, -4] + 512000*z3*S[-2, -3, 2, 1] -
 1415168*S[-2, -3, 2, 4] - 2043904*S[-2, -3, 3, -3] -
 995328*S[-2, -3, 3, 3] - 929792*S[-2, -3, 4, -2] -
 1390592*S[-2, -3, 4, 2] - 1904640*S[-2, -3, 5, 1] -
 716800*S[-2, -2, -6, 1] - 491520*S[-2, -2, -5, -2] -
 899072*S[-2, -2, -5, 2] - 1386496*S[-2, -2, -4, -3] -
 661504*S[-2, -2, -4, 3] - 1325056*S[-2, -2, -3, -4] +
 417792*z3*S[-2, -2, -3, 1] - 522240*S[-2, -2, -3, 4] -
 413696*S[-2, -2, -2, -5] +
 208896*z3*S[-2, -2, -2, 2] - 278528*S[-2, -2, -2, 5] -
 872448*S[-2, -2, 1, -6] + 417792*z3*S[-2, -2, 1, -3] -
 190464*z5*S[-2, -2, 1, 1] +
 147456*z3*S[-2, -2, 1, 3] - 888832*S[-2, -2, 1, 6] -
 1243136*S[-2, -2, 2, -5] +
 208896*z3*S[-2, -2, 2, -2] +
 212992*z3*S[-2, -2, 2, 2] - 878592*S[-2, -2, 2, 5] -
 1112064*S[-2, -2, 3, -4] + 147456*z3*S[-2, -2, 3, 1] -
 477184*S[-2, -2, 3, 4] - 837632*S[-2, -2, 4, -3] -
 415744*S[-2, -2, 4, 3] - 430080*S[-2, -2, 5, -2] -
 731136*S[-2, -2, 5, 2] - 786432*S[-2, -2, 6, 1] -
 2158592*S[-2, 1, -7, 1] - 1490944*S[-2, 1, -6, -2] -
 2813952*S[-2, 1, -6, 2] - 4329472*S[-2, 1, -5, -3] -
 2691072*S[-2, 1, -5, 3] - 5918720*S[-2, 1, -4, -4] +
 1048576*z3*S[-2, 1, -4, 1] - 2658304*S[-2, 1, -4, 4] -
 3936256*S[-2, 1, -3, -5] +
 466944*z3*S[-2, 1, -3, -2] +
 802816*z3*S[-2, 1, -3, 2] - 2527232*S[-2, 1, -3, 5] -
 1126400*S[-2, 1, -2, -6] +
 434176*z3*S[-2, 1, -2, -3] -
 337920*z5*S[-2, 1, -2, 1] +
 253952*z3*S[-2, 1, -2, 3] - 1101824*S[-2, 1, -2, 6] -
 2150400*S[-2, 1, 1, -7] + 1204224*z3*S[-2, 1, 1, -4] -
 485376*z5*S[-2, 1, 1, -2] +
 147456*z3^2*S[-2, 1, 1, 1] -
 208896*z5*S[-2, 1, 1, 2] + 966656*z3*S[-2, 1, 1, 4] -
 2617344*S[-2, 1, 1, 7] - 2490368*S[-2, 1, 2, -6] +
 917504*z3*S[-2, 1, 2, -3] - 208896*z5*S[-2, 1, 2, 1] +
 688128*z3*S[-2, 1, 2, 3] - 2588672*S[-2, 1, 2, 6] -
 2322432*S[-2, 1, 3, -5] + 311296*z3*S[-2, 1, 3, -2] +
 663552*z3*S[-2, 1, 3, 2] - 1216512*S[-2, 1, 3, 5] -
 2625536*S[-2, 1, 4, -4] + 909312*z3*S[-2, 1, 4, 1] -
 626688*S[-2, 1, 4, 4] - 2813952*S[-2, 1, 5, -3] -
 880640*S[-2, 1, 5, 3] - 1368064*S[-2, 1, 6, -2] -
 2134016*S[-2, 1, 6, 2] - 2265088*S[-2, 1, 7, 1] -
 2871296*S[-2, 2, -6, 1] - 2039808*S[-2, 2, -5, -2] -
 3463168*S[-2, 2, -5, 2] - 5005312*S[-2, 2, -4, -3] -
 2899968*S[-2, 2, -4, 3] - 5376000*S[-2, 2, -3, -4] +
 937984*z3*S[-2, 2, -3, 1] - 2299904*S[-2, 2, -3, 4] -
 2181120*S[-2, 2, -2, -5] +
 241664*z3*S[-2, 2, -2, -2] +
 454656*z3*S[-2, 2, -2, 2] - 1345536*S[-2, 2, -2, 5] -
 2490368*S[-2, 2, 1, -6] + 917504*z3*S[-2, 2, 1, -3] -
 208896*z5*S[-2, 2, 1, 1] + 688128*z3*S[-2, 2, 1, 3] -
 2588672*S[-2, 2, 1, 6] - 2519040*S[-2, 2, 2, -5] +
 385024*z3*S[-2, 2, 2, -2] + 589824*z3*S[-2, 2, 2, 2] -
 1298432*S[-2, 2, 2, 5] - 2074624*S[-2, 2, 3, -4] +
 675840*z3*S[-2, 2, 3, 1] - 370688*S[-2, 2, 3, 4] -
 2170880*S[-2, 2, 4, -3] - 458752*S[-2, 2, 4, 3] -
 1470464*S[-2, 2, 5, -2] - 1943552*S[-2, 2, 5, 2] -
 2850816*S[-2, 2, 6, 1] - 2883584*S[-2, 3, -5, 1] -
 1765376*S[-2, 3, -4, -2] - 3139584*S[-2, 3, -4, 2] -
 3420160*S[-2, 3, -3, -3] - 2060288*S[-2, 3, -3, 3] -
 2289664*S[-2, 3, -2, -4] + 360448*z3*S[-2, 3, -2, 1] -
 958464*S[-2, 3, -2, 4] - 2310144*S[-2, 3, 1, -5] +
 311296*z3*S[-2, 3, 1, -2] + 651264*z3*S[-2, 3, 1, 2] -
 1216512*S[-2, 3, 1, 5] - 2037760*S[-2, 3, 2, -4] +
 651264*z3*S[-2, 3, 2, 1] - 370688*S[-2, 3, 2, 4] -
 1318912*S[-2, 3, 3, -3] - 811008*S[-2, 3, 4, -2] -
 788480*S[-2, 3, 4, 2] - 1830912*S[-2, 3, 5, 1] -
 2846720*S[-2, 4, -4, 1] - 1277952*S[-2, 4, -3, -2] -
 2400256*S[-2, 4, -3, 2] - 1366016*S[-2, 4, -2, -3] -
 931840*S[-2, 4, -2, 3] - 2365440*S[-2, 4, 1, -4] +
 884736*z3*S[-2, 4, 1, 1] - 555008*S[-2, 4, 1, 4] -
 1736704*S[-2, 4, 2, -3] - 102400*S[-2, 4, 2, 3] -
 634880*S[-2, 4, 3, -2] - 102400*S[-2, 4, 3, 2] -
 643072*S[-2, 4, 4, 1] - 2662400*S[-2, 5, -3, 1] -
 565248*S[-2, 5, -2, -2] - 1343488*S[-2, 5, -2, 2] -
 2375680*S[-2, 5, 1, -3] - 376832*S[-2, 5, 1, 3] -
 1081344*S[-2, 5, 2, -2] - 466944*S[-2, 5, 2, 2] -
 376832*S[-2, 5, 3, 1] - 1224704*S[-2, 6, -2, 1] -
 1134592*S[-2, 6, 1, -2] - 991232*S[-2, 6, 1, 2] -
 991232*S[-2, 6, 2, 1] - 1425408*S[-2, 7, 1, 1] -
 8323072*S[1, -8, 1, 1] - 6332416*S[1, -7, -2, 1] -
 6258688*S[1, -7, 1, -2] - 10559488*S[1, -7, 1, 2] -
 10559488*S[1, -7, 2, 1] - 16949248*S[1, -6, -3, 1] -
 2981888*S[1, -6, -2, -2] - 8220672*S[1, -6, -2, 2] -
 16490496*S[1, -6, 1, -3] - 9322496*S[1, -6, 1, 3] -
 7794688*S[1, -6, 2, -2] - 10682368*S[1, -6, 2, 2] -
 9322496*S[1, -6, 3, 1] - 22630400*S[1, -5, -4, 1] -
 8089600*S[1, -5, -3, -2] - 17702912*S[1, -5, -3, 2] -
 8015872*S[1, -5, -2, -3] - 6787072*S[1, -5, -2, 3] -
 22147072*S[1, -5, 1, -4] + 3940352*z3*S[1, -5, 1, 1] -
 9056256*S[1, -5, 1, 4] - 16932864*S[1, -5, 2, -3] -
 7692288*S[1, -5, 2, 3] - 6770688*S[1, -5, 3, -2] -
 7692288*S[1, -5, 3, 2] - 8982528*S[1, -5, 4, 1] -
 18948096*S[1, -4, -5, 1] - 9801728*S[1, -4, -4, -2] -
 18898944*S[1, -4, -4, 2] - 16572416*S[1, -4, -3, -3] -
 11497472*S[1, -4, -3, 3] - 9244672*S[1, -4, -2, -4] +
 1949696*z3*S[1, -4, -2, 1] - 4653056*S[1, -4, -2, 4] -
 19357696*S[1, -4, 1, -5] +
 1794048*z3*S[1, -4, 1, -2] +
 3604480*z3*S[1, -4, 1, 2] - 10461184*S[1, -4, 1, 5] -
 19070976*S[1, -4, 2, -4] + 3604480*z3*S[1, -4, 2, 1] -
 6844416*S[1, -4, 2, 4] - 12644352*S[1, -4, 3, -3] -
 4530176*S[1, -4, 3, 3] - 5931008*S[1, -4, 4, -2] -
 6524928*S[1, -4, 4, 2] - 9854976*S[1, -4, 5, 1] -
 10268672*S[1, -3, -6, 1] - 6451200*S[1, -3, -5, -2] -
 11968512*S[1, -3, -5, 2] - 14471168*S[1, -3, -4, -3] -
 9289728*S[1, -3, -4, 3] - 13651968*S[1, -3, -3, -4] +
 3039232*z3*S[1, -3, -3, 1] - 6418432*S[1, -3, -3, 4] -
 5271552*S[1, -3, -2, -5] +
 532480*z3*S[1, -3, -2, -2] +
 1474560*z3*S[1, -3, -2, 2] - 3141632*S[1, -3, -2, 5] -
 11005952*S[1, -3, 1, -6] +
 3039232*z3*S[1, -3, 1, -3] -
 1560576*z5*S[1, -3, 1, 1] +
 2580480*z3*S[1, -3, 1, 3] - 8818688*S[1, -3, 1, 6] -
 12980224*S[1, -3, 2, -5] +
 1425408*z3*S[1, -3, 2, -2] +
 2482176*z3*S[1, -3, 2, 2] - 6942720*S[1, -3, 2, 5] -
 11157504*S[1, -3, 3, -4] + 2506752*z3*S[1, -3, 3, 1] -
 3489792*S[1, -3, 3, 4] - 8708096*S[1, -3, 4, -3] -
 2846720*S[1, -3, 4, 3] - 4599808*S[1, -3, 5, -2] -
 5578752*S[1, -3, 5, 2] - 7557120*S[1, -3, 6, 1] -
 2961408*S[1, -2, -7, 1] - 1921024*S[1, -2, -6, -2] -
 3915776*S[1, -2, -6, 2] - 5406720*S[1, -2, -5, -3] -
 3596288*S[1, -2, -5, 3] - 6795264*S[1, -2, -4, -4] +
 1409024*z3*S[1, -2, -4, 1] - 3223552*S[1, -2, -4, 4] -
 4390912*S[1, -2, -3, -5] +
 499712*z3*S[1, -2, -3, -2] +
 1089536*z3*S[1, -2, -3, 2] - 2768896*S[1, -2, -3, 5] -
 1245184*S[1, -2, -2, -6] +
 458752*z3*S[1, -2, -2, -3] -
 440320*z5*S[1, -2, -2, 1] +
 344064*z3*S[1, -2, -2, 3] - 1171456*S[1, -2, -2, 6] -
 3297280*S[1, -2, 1, -7] + 1605632*z3*S[1, -2, 1, -4] -
 542720*z5*S[1, -2, 1, -2] +
 184320*z3^2*S[1, -2, 1, 1] -
 659456*z5*S[1, -2, 1, 2] + 1335296*z3*S[1, -2, 1, 4] -
 3338240*S[1, -2, 1, 7] - 4567040*S[1, -2, 2, -6] +
 1351680*z3*S[1, -2, 2, -3] -
 659456*z5*S[1, -2, 2, 1] + 1163264*z3*S[1, -2, 2, 3] -
 3829760*S[1, -2, 2, 6] - 4579328*S[1, -2, 3, -5] +
 475136*z3*S[1, -2, 3, -2] +
 1105920*z3*S[1, -2, 3, 2] - 2375680*S[1, -2, 3, 5] -
 4435968*S[1, -2, 4, -4] + 1236992*z3*S[1, -2, 4, 1] -
 1273856*S[1, -2, 4, 4] - 3866624*S[1, -2, 5, -3] -
 1351680*S[1, -2, 5, 3] - 1716224*S[1, -2, 6, -2] -
 2482176*S[1, -2, 6, 2] - 2609152*S[1, -2, 7, 1] -
 11616256*S[1, 1, -8, 1] - 7757824*S[1, 1, -7, -2] -
 16113664*S[1, 1, -7, 2] - 21635072*S[1, 1, -6, -3] -
 16285696*S[1, 1, -6, 3] - 31084544*S[1, 1, -5, -4] +
 4014080*z3*S[1, 1, -5, 1] - 16232448*S[1, 1, -5, 4] -
 28278784*S[1, 1, -4, -5] +
 1933312*z3*S[1, 1, -4, -2] +
 3784704*z3*S[1, 1, -4, 2] - 16424960*S[1, 1, -4, 5] -
 16011264*S[1, 1, -3, -6] +
 3596288*z3*S[1, 1, -3, -3] -
 1900544*z5*S[1, 1, -3, 1] +
 2908160*z3*S[1, 1, -3, 3] - 12169216*S[1, 1, -3, 6] -
 4517888*S[1, 1, -2, -7] + 2007040*z3*S[1, 1, -2, -4] -
 600064*z5*S[1, 1, -2, -2] +
 221184*z3^2*S[1, 1, -2, 1] -
 921600*z5*S[1, 1, -2, 2] + 1523712*z3*S[1, 1, -2, 4] -
 4247552*S[1, 1, -2, 7] - 13697024*S[1, 1, 1, -8] +
 4038656*z3*S[1, 1, 1, -5] -
 1875968*z5*S[1, 1, 1, -3] +
 258048*z3^2*S[1, 1, 1, -2] +
 1032192*z7*S[1, 1, 1, 1] + 516096*z3^2*S[1, 1, 1, 2] -
 2437120*z5*S[1, 1, 1, 3] + 4972544*z3*S[1, 1, 1, 5] -
 13828096*S[1, 1, 1, 8] - 19222528*S[1, 1, 2, -7] +
 3588096*z3*S[1, 1, 2, -4] - 876544*z5*S[1, 1, 2, -2] +
 516096*z3^2*S[1, 1, 2, 1] - 2242560*z5*S[1, 1, 2, 2] +
 3432448*z3*S[1, 1, 2, 4] - 18132992*S[1, 1, 2, 7] -
 19116032*S[1, 1, 3, -6] + 2572288*z3*S[1, 1, 3, -3] -
 2355200*z5*S[1, 1, 3, 1] + 1671168*z3*S[1, 1, 3, 3] -
 14880768*S[1, 1, 3, 6] - 19087360*S[1, 1, 4, -5] +
 1490944*z3*S[1, 1, 4, -2] + 2867200*z3*S[1, 1, 4, 2] -
 10592256*S[1, 1, 4, 5] - 20811776*S[1, 1, 5, -4] +
 4636672*z3*S[1, 1, 5, 1] - 8138752*S[1, 1, 5, 4] -
 17563648*S[1, 1, 6, -3] - 9330688*S[1, 1, 6, 3] -
 7282688*S[1, 1, 7, -2] - 12673024*S[1, 1, 7, 2] -
 10911744*S[1, 1, 8, 1] - 18681856*S[1, 2, -7, 1] -
 11575296*S[1, 2, -6, -2] - 22949888*S[1, 2, -6, 2] -
 28270592*S[1, 2, -5, -3] - 21102592*S[1, 2, -5, 3] -
 35430400*S[1, 2, -4, -4] + 3768320*z3*S[1, 2, -4, 1] -
 18685952*S[1, 2, -4, 4] - 25624576*S[1, 2, -3, -5] +
 1712128*z3*S[1, 2, -3, -2] +
 2908160*z3*S[1, 2, -3, 2] - 15163392*S[1, 2, -3, 5] -
 8962048*S[1, 2, -2, -6] + 1892352*z3*S[1, 2, -2, -3] -
 978944*z5*S[1, 2, -2, 1] + 1490944*z3*S[1, 2, -2, 3] -
 6766592*S[1, 2, -2, 6] - 19222528*S[1, 2, 1, -7] +
 3588096*z3*S[1, 2, 1, -4] - 876544*z5*S[1, 2, 1, -2] +
 516096*z3^2*S[1, 2, 1, 1] - 2242560*z5*S[1, 2, 1, 2] +
 3432448*z3*S[1, 2, 1, 4] - 18132992*S[1, 2, 1, 7] -
 21049344*S[1, 2, 2, -6] + 2703360*z3*S[1, 2, 2, -3] -
 2242560*z5*S[1, 2, 2, 1] + 1302528*z3*S[1, 2, 2, 3] -
 16633856*S[1, 2, 2, 6] - 18923520*S[1, 2, 3, -5] +
 1359872*z3*S[1, 2, 3, -2] + 1073152*z3*S[1, 2, 3, 2] -
 10665984*S[1, 2, 3, 5] - 19161088*S[1, 2, 4, -4] +
 3334144*z3*S[1, 2, 4, 1] - 7413760*S[1, 2, 4, 4] -
 18554880*S[1, 2, 5, -3] - 8994816*S[1, 2, 5, 3] -
 9756672*S[1, 2, 6, -2] - 15052800*S[1, 2, 6, 2] -
 16379904*S[1, 2, 7, 1] - 21213184*S[1, 3, -6, 1] -
 11603968*S[1, 3, -5, -2] - 24182784*S[1, 3, -5, 2] -
 25288704*S[1, 3, -4, -3] - 19812352*S[1, 3, -4, 3] -
 25419776*S[1, 3, -3, -4] + 2523136*z3*S[1, 3, -3, 1] -
 14041088*S[1, 3, -3, 4] - 11333632*S[1, 3, -2, -5] +
 614400*z3*S[1, 3, -2, -2] +
 1245184*z3*S[1, 3, -2, 2] - 6909952*S[1, 3, -2, 5] -
 19001344*S[1, 3, 1, -6] + 2523136*z3*S[1, 3, 1, -3] -
 2273280*z5*S[1, 3, 1, 1] + 1490944*z3*S[1, 3, 1, 3] -
 14831616*S[1, 3, 1, 6] - 18567168*S[1, 3, 2, -5] +
 1294336*z3*S[1, 3, 2, -2] + 630784*z3*S[1, 3, 2, 2] -
 10547200*S[1, 3, 2, 5] - 15208448*S[1, 3, 3, -4] +
 1417216*z3*S[1, 3, 3, 1] - 5885952*S[1, 3, 3, 4] -
 13168640*S[1, 3, 4, -3] - 5914624*S[1, 3, 4, 3] -
 7917568*S[1, 3, 5, -2] - 11485184*S[1, 3, 5, 2] -
 15372288*S[1, 3, 6, 1] - 20914176*S[1, 4, -5, 1] -
 9920512*S[1, 4, -4, -2] - 21393408*S[1, 4, -4, 2] -
 17268736*S[1, 4, -3, -3] - 14012416*S[1, 4, -3, 3] -
 10420224*S[1, 4, -2, -4] + 1245184*z3*S[1, 4, -2, 1] -
 6156288*S[1, 4, -2, 4] - 17801216*S[1, 4, 1, -5] +
 1392640*z3*S[1, 4, 1, -2] + 1990656*z3*S[1, 4, 1, 2] -
 10100736*S[1, 4, 1, 5] - 16125952*S[1, 4, 2, -4] +
 1990656*z3*S[1, 4, 2, 1] - 6193152*S[1, 4, 2, 4] -
 10637312*S[1, 4, 3, -3] - 4046848*S[1, 4, 3, 3] -
 5451776*S[1, 4, 4, -2] - 6684672*S[1, 4, 4, 2] -
 10772480*S[1, 4, 5, 1] - 19386368*S[1, 5, -4, 1] -
 7114752*S[1, 5, -3, -2] - 15622144*S[1, 5, -3, 2] -
 7221248*S[1, 5, -2, -3] - 6238208*S[1, 5, -2, 3] -
 17510400*S[1, 5, 1, -4] + 3547136*z3*S[1, 5, 1, 1] -
 6582272*S[1, 5, 1, 4] - 13099008*S[1, 5, 2, -3] -
 4825088*S[1, 5, 2, 3] - 5222400*S[1, 5, 3, -2] -
 4825088*S[1, 5, 3, 2] - 6688768*S[1, 5, 4, 1] -
 14639104*S[1, 6, -3, 1] - 2768896*S[1, 6, -2, -2] -
 7139328*S[1, 6, -2, 2] - 14049280*S[1, 6, 1, -3] -
 5865472*S[1, 6, 1, 3] - 6598656*S[1, 6, 2, -2] -
 6651904*S[1, 6, 2, 2] - 5865472*S[1, 6, 3, 1] -
 5939200*S[1, 7, -2, 1] - 5849088*S[1, 7, 1, -2] -
 7921664*S[1, 7, 1, 2] - 7921664*S[1, 7, 2, 1] -
 7405568*S[1, 8, 1, 1] - 14360576*S[2, -7, 1, 1] -
 10547200*S[2, -6, -2, 1] - 9785344*S[2, -6, 1, -2] -
 15917056*S[2, -6, 1, 2] - 15917056*S[2, -6, 2, 1] -
 24059904*S[2, -5, -3, 1] - 4812800*S[2, -5, -2, -2] -
 11804672*S[2, -5, -2, 2] - 22216704*S[2, -5, 1, -3] -
 12812288*S[2, -5, 1, 3] - 10235904*S[2, -5, 2, -2] -
 14516224*S[2, -5, 2, 2] - 12812288*S[2, -5, 3, 1] -
 26812416*S[2, -4, -4, 1] - 10129408*S[2, -4, -3, -2] -
 20541440*S[2, -4, -3, 2] - 10166272*S[2, -4, -2, -3] -
 7933952*S[2, -4, -2, 3] - 25919488*S[2, -4, 1, -4] +
 3899392*z3*S[2, -4, 1, 1] - 11063296*S[2, -4, 1, 4] -
 19271680*S[2, -4, 2, -3] - 9478144*S[2, -4, 2, 3] -
 7860224*S[2, -4, 3, -2] - 9478144*S[2, -4, 3, 2] -
 11100160*S[2, -4, 4, 1] - 17465344*S[2, -3, -5, 1] -
 9154560*S[2, -3, -4, -2] - 16918528*S[2, -3, -4, 2] -
 15265792*S[2, -3, -3, -3] - 10137600*S[2, -3, -3, 3] -
 8548352*S[2, -3, -2, -4] +
 1884160*z3*S[2, -3, -2, 1] - 4161536*S[2, -3, -2, 4] -
 18178048*S[2, -3, 1, -5] +
 1662976*z3*S[2, -3, 1, -2] +
 2887680*z3*S[2, -3, 1, 2] - 10006528*S[2, -3, 1, 5] -
 17651712*S[2, -3, 2, -4] + 2887680*z3*S[2, -3, 2, 1] -
 6785024*S[2, -3, 2, 4] - 11755520*S[2, -3, 3, -3] -
 4751360*S[2, -3, 3, 3] - 5632000*S[2, -3, 4, -2] -
 6461440*S[2, -3, 4, 2] - 9334784*S[2, -3, 5, 1] -
 5771264*S[2, -2, -6, 1] - 3571712*S[2, -2, -5, -2] -
 6641664*S[2, -2, -5, 2] - 7864320*S[2, -2, -4, -3] -
 5042176*S[2, -2, -4, 3] - 7297024*S[2, -2, -3, -4] +
 1724416*z3*S[2, -2, -3, 1] - 3405824*S[2, -2, -3, 4] -
 2803712*S[2, -2, -2, -5] +
 274432*z3*S[2, -2, -2, -2] +
 847872*z3*S[2, -2, -2, 2] - 1615872*S[2, -2, -2, 5] -
 6438912*S[2, -2, 1, -6] + 1687552*z3*S[2, -2, 1, -3] -
 901120*z5*S[2, -2, 1, 1] + 1417216*z3*S[2, -2, 1, 3] -
 4988928*S[2, -2, 1, 6] - 7745536*S[2, -2, 2, -5] +
 794624*z3*S[2, -2, 2, -2] +
 1376256*z3*S[2, -2, 2, 2] - 4173824*S[2, -2, 2, 5] -
 6686720*S[2, -2, 3, -4] + 1372160*z3*S[2, -2, 3, 1] -
 2283520*S[2, -2, 3, 4] - 5033984*S[2, -2, 4, -3] -
 1859584*S[2, -2, 4, 3] - 2568192*S[2, -2, 5, -2] -
 3205120*S[2, -2, 5, 2] - 4145152*S[2, -2, 6, 1] -
 18681856*S[2, 1, -7, 1] - 11575296*S[2, 1, -6, -2] -
 22949888*S[2, 1, -6, 2] - 28270592*S[2, 1, -5, -3] -
 21102592*S[2, 1, -5, 3] - 35430400*S[2, 1, -4, -4] +
 3768320*z3*S[2, 1, -4, 1] - 18685952*S[2, 1, -4, 4] -
 25624576*S[2, 1, -3, -5] +
 1712128*z3*S[2, 1, -3, -2] +
 2908160*z3*S[2, 1, -3, 2] - 15163392*S[2, 1, -3, 5] -
 8962048*S[2, 1, -2, -6] + 1892352*z3*S[2, 1, -2, -3] -
 978944*z5*S[2, 1, -2, 1] + 1490944*z3*S[2, 1, -2, 3] -
 6766592*S[2, 1, -2, 6] - 19222528*S[2, 1, 1, -7] +
 3588096*z3*S[2, 1, 1, -4] - 876544*z5*S[2, 1, 1, -2] +
 516096*z3^2*S[2, 1, 1, 1] - 2242560*z5*S[2, 1, 1, 2] +
 3432448*z3*S[2, 1, 1, 4] - 18132992*S[2, 1, 1, 7] -
 21049344*S[2, 1, 2, -6] + 2703360*z3*S[2, 1, 2, -3] -
 2242560*z5*S[2, 1, 2, 1] + 1302528*z3*S[2, 1, 2, 3] -
 16633856*S[2, 1, 2, 6] - 18923520*S[2, 1, 3, -5] +
 1359872*z3*S[2, 1, 3, -2] + 1073152*z3*S[2, 1, 3, 2] -
 10665984*S[2, 1, 3, 5] - 19161088*S[2, 1, 4, -4] +
 3334144*z3*S[2, 1, 4, 1] - 7413760*S[2, 1, 4, 4] -
 18554880*S[2, 1, 5, -3] - 8994816*S[2, 1, 5, 3] -
 9756672*S[2, 1, 6, -2] - 15052800*S[2, 1, 6, 2] -
 16379904*S[2, 1, 7, 1] - 24416256*S[2, 2, -6, 1] -
 13697024*S[2, 2, -5, -2] - 27338752*S[2, 2, -5, 2] -
 29569024*S[2, 2, -4, -3] - 22355968*S[2, 2, -4, 3] -
 30371840*S[2, 2, -3, -4] + 2859008*z3*S[2, 2, -3, 1] -
 16232448*S[2, 2, -3, 4] - 14016512*S[2, 2, -2, -5] +
 843776*z3*S[2, 2, -2, -2] +
 1445888*z3*S[2, 2, -2, 2] - 8458240*S[2, 2, -2, 5] -
 21049344*S[2, 2, 1, -6] + 2703360*z3*S[2, 2, 1, -3] -
 2242560*z5*S[2, 2, 1, 1] + 1302528*z3*S[2, 2, 1, 3] -
 16633856*S[2, 2, 1, 6] - 19642368*S[2, 2, 2, -5] +
 1339392*z3*S[2, 2, 2, -2] - 11126784*S[2, 2, 2, 5] -
 15982592*S[2, 2, 3, -4] + 1212416*z3*S[2, 2, 3, 1] -
 6303744*S[2, 2, 3, 4] - 14876672*S[2, 2, 4, -3] -
 6696960*S[2, 2, 4, 3] - 9523200*S[2, 2, 5, -2] -
 13547520*S[2, 2, 5, 2] - 18341888*S[2, 2, 6, 1] -
 24297472*S[2, 3, -5, 1] - 11698176*S[2, 3, -4, -2] -
 24532992*S[2, 3, -4, 2] - 20733952*S[2, 3, -3, -3] -
 16343040*S[2, 3, -3, 3] - 13533184*S[2, 3, -2, -4] +
 1294336*z3*S[2, 3, -2, 1] - 7630848*S[2, 3, -2, 4] -
 18776064*S[2, 3, 1, -5] + 1327104*z3*S[2, 3, 1, -2] +
 856064*z3*S[2, 3, 1, 2] - 10620928*S[2, 3, 1, 5] -
 15632384*S[2, 3, 2, -4] + 856064*z3*S[2, 3, 2, 1] -
 6256640*S[2, 3, 2, 4] - 10448896*S[2, 3, 3, -3] -
 4214784*S[2, 3, 3, 3] - 6193152*S[2, 3, 4, -2] -
 7751680*S[2, 3, 4, 2] - 13004800*S[2, 3, 5, 1] -
 21946368*S[2, 4, -4, 1] - 8380416*S[2, 4, -3, -2] -
 17788928*S[2, 4, -3, 2] - 9052160*S[2, 4, -2, -3] -
 7491584*S[2, 4, -2, 3] - 17510400*S[2, 4, 1, -4] +
 2768896*z3*S[2, 4, 1, 1] - 6610944*S[2, 4, 1, 4] -
 12300288*S[2, 4, 2, -3] - 4653056*S[2, 4, 2, 3] -
 5079040*S[2, 4, 3, -2] - 4653056*S[2, 4, 3, 2] -
 7282688*S[2, 4, 4, 1] - 17661952*S[2, 5, -3, 1] -
 3846144*S[2, 5, -2, -2] - 8822784*S[2, 5, -2, 2] -
 15589376*S[2, 5, 1, -3] - 5840896*S[2, 5, 1, 3] -
 7090176*S[2, 5, 2, -2] - 6488064*S[2, 5, 2, 2] -
 5840896*S[2, 5, 3, 1] - 8663040*S[2, 6, -2, 1] -
 8105984*S[2, 6, 1, -2] - 9060352*S[2, 6, 1, 2] -
 9060352*S[2, 6, 2, 1] - 11067392*S[2, 7, 1, 1] -
 17661952*S[3, -6, 1, 1] - 11747328*S[3, -5, -2, 1] -
 10285056*S[3, -5, 1, -2] - 18026496*S[3, -5, 1, 2] -
 18026496*S[3, -5, 2, 1] - 22597632*S[3, -4, -3, 1] -
 4608000*S[3, -4, -2, -2] - 11096064*S[3, -4, -2, 2] -
 20647936*S[3, -4, 1, -3] - 13053952*S[3, -4, 1, 3] -
 9478144*S[3, -4, 2, -2] - 14819328*S[3, -4, 2, 2] -
 13053952*S[3, -4, 3, 1] - 19525632*S[3, -3, -4, 1] -
 7217152*S[3, -3, -3, -2] - 14786560*S[3, -3, -3, 2] -
 7168000*S[3, -3, -2, -3] - 5656576*S[3, -3, -2, 3] -
 19357696*S[3, -3, 1, -4] + 2572288*z3*S[3, -3, 1, 1] -
 8937472*S[3, -3, 1, 4] - 14589952*S[3, -3, 2, -3] -
 8105984*S[3, -3, 2, 3] - 5935104*S[3, -3, 3, -2] -
 8105984*S[3, -3, 3, 2] - 8888320*S[3, -3, 4, 1] -
 7733248*S[3, -2, -5, 1] - 3866624*S[3, -2, -4, -2] -
 7467008*S[3, -2, -4, 2] - 6377472*S[3, -2, -3, -3] -
 4399104*S[3, -2, -3, 3] - 3481600*S[3, -2, -2, -4] +
 720896*z3*S[3, -2, -2, 1] - 1691648*S[3, -2, -2, 4] -
 8429568*S[3, -2, 1, -5] + 630784*z3*S[3, -2, 1, -2] +
 1261568*z3*S[3, -2, 1, 2] - 4734976*S[3, -2, 1, 5] -
 8523776*S[3, -2, 2, -4] + 1261568*z3*S[3, -2, 2, 1] -
 3612672*S[3, -2, 2, 4] - 5668864*S[3, -2, 3, -3] -
 2748416*S[3, -2, 3, 3] - 2502656*S[3, -2, 4, -2] -
 3371008*S[3, -2, 4, 2] - 4300800*S[3, -2, 5, 1] -
 21102592*S[3, 1, -6, 1] - 11546624*S[3, 1, -5, -2] -
 24047616*S[3, 1, -5, 2] - 25198592*S[3, 1, -4, -3] -
 19726336*S[3, 1, -4, 3] - 25378816*S[3, 1, -3, -4] +
 2506752*z3*S[3, 1, -3, 1] - 14016512*S[3, 1, -3, 4] -
 11325440*S[3, 1, -2, -5] + 614400*z3*S[3, 1, -2, -2] +
 1245184*z3*S[3, 1, -2, 2] - 6909952*S[3, 1, -2, 5] -
 18833408*S[3, 1, 1, -6] + 2473984*z3*S[3, 1, 1, -3] -
 2191360*z5*S[3, 1, 1, 1] + 1302528*z3*S[3, 1, 1, 3] -
 14770176*S[3, 1, 1, 6] - 18251776*S[3, 1, 2, -5] +
 1261568*z3*S[3, 1, 2, -2] + 368640*z3*S[3, 1, 2, 2] -
 10444800*S[3, 1, 2, 5] - 14876672*S[3, 1, 3, -4] +
 1228800*z3*S[3, 1, 3, 1] - 5832704*S[3, 1, 3, 4] -
 12963840*S[3, 1, 4, -3] - 5910528*S[3, 1, 4, 3] -
 7860224*S[3, 1, 5, -2] - 11481088*S[3, 1, 5, 2] -
 15360000*S[3, 1, 6, 1] - 23953408*S[3, 2, -5, 1] -
 11505664*S[3, 2, -4, -2] - 24211456*S[3, 2, -4, 2] -
 20512768*S[3, 2, -3, -3] - 16191488*S[3, 2, -3, 3] -
 13471744*S[3, 2, -2, -4] + 1261568*z3*S[3, 2, -2, 1] -
 7606272*S[3, 2, -2, 4] - 18251776*S[3, 2, 1, -5] +
 1261568*z3*S[3, 2, 1, -2] + 368640*z3*S[3, 2, 1, 2] -
 10444800*S[3, 2, 1, 5] - 14901248*S[3, 2, 2, -4] +
 368640*z3*S[3, 2, 2, 1] - 6119424*S[3, 2, 2, 4] -
 9904128*S[3, 2, 3, -3] - 4214784*S[3, 2, 3, 3] -
 6004736*S[3, 2, 4, -2] - 7745536*S[3, 2, 4, 2] -
 12959744*S[3, 2, 5, 1] - 20725760*S[3, 3, -4, 1] -
 7819264*S[3, 3, -3, -2] - 17039360*S[3, 3, -3, 2] -
 8945664*S[3, 3, -2, -3] - 7417856*S[3, 3, -2, 3] -
 14778368*S[3, 3, 1, -4] + 1105920*z3*S[3, 3, 1, 1] -
 5824512*S[3, 3, 1, 4] - 9732096*S[3, 3, 2, -3] -
 4214784*S[3, 3, 2, 3] - 4096000*S[3, 3, 3, -2] -
 4214784*S[3, 3, 3, 2] - 6950912*S[3, 3, 4, 1] -
 15474688*S[3, 4, -3, 1] - 3448832*S[3, 4, -2, -2] -
 8019968*S[3, 4, -2, 2] - 11984896*S[3, 4, 1, -3] -
 4653056*S[3, 4, 1, 3] - 5234688*S[3, 4, 2, -2] -
 5079040*S[3, 4, 2, 2] - 4653056*S[3, 4, 3, 1] -
 8036352*S[3, 5, -2, 1] - 6926336*S[3, 5, 1, -2] -
 7368704*S[3, 5, 1, 2] - 7368704*S[3, 5, 2, 1] -
 10747904*S[3, 6, 1, 1] - 18165760*S[4, -5, 1, 1] -
 9977856*S[4, -4, -2, 1] - 8865792*S[4, -4, 1, -2] -
 16760832*S[4, -4, 1, 2] - 16760832*S[4, -4, 2, 1] -
 14995456*S[4, -3, -3, 1] - 2893824*S[4, -3, -2, -2] -
 7286784*S[4, -3, -2, 2] - 14344192*S[4, -3, 1, -3] -
 9994240*S[4, -3, 1, 3] - 6721536*S[4, -3, 2, -2] -
 11509760*S[4, -3, 2, 2] - 9994240*S[4, -3, 3, 1] -
 7770112*S[4, -2, -4, 1] - 2682880*S[4, -2, -3, -2] -
 5873664*S[4, -2, -3, 2] - 2557952*S[4, -2, -2, -3] -
 2172928*S[4, -2, -2, 3] - 8189952*S[4, -2, 1, -4] +
 1171456*z3*S[4, -2, 1, 1] - 4261888*S[4, -2, 1, 4] -
 6520832*S[4, -2, 2, -3] - 4194304*S[4, -2, 2, 3] -
 2605056*S[4, -2, 3, -2] - 4194304*S[4, -2, 3, 2] -
 4136960*S[4, -2, 4, 1] - 20086784*S[4, 1, -5, 1] -
 9515008*S[4, 1, -4, -2] - 20606976*S[4, 1, -4, 2] -
 16728064*S[4, 1, -3, -3] - 13627392*S[4, 1, -3, 3] -
 10219520*S[4, 1, -2, -4] + 1204224*z3*S[4, 1, -2, 1] -
 6082560*S[4, 1, -2, 4] - 16670720*S[4, 1, 1, -5] +
 1294336*z3*S[4, 1, 1, -2] + 1286144*z3*S[4, 1, 1, 2] -
 9625600*S[4, 1, 1, 5] - 14598144*S[4, 1, 2, -4] +
 1286144*z3*S[4, 1, 2, 1] - 5783552*S[4, 1, 2, 4] -
 9543680*S[4, 1, 3, -3] - 3829760*S[4, 1, 3, 3] -
 5107712*S[4, 1, 4, -2] - 6467584*S[4, 1, 4, 2] -
 10510336*S[4, 1, 5, 1] - 19812352*S[4, 2, -4, 1] -
 7573504*S[4, 2, -3, -2] - 16334848*S[4, 2, -3, 2] -
 8515584*S[4, 2, -2, -3] - 7053312*S[4, 2, -2, 3] -
 14598144*S[4, 2, 1, -4] + 1286144*z3*S[4, 2, 1, 1] -
 5783552*S[4, 2, 1, 4] - 9641984*S[4, 2, 2, -3] -
 4120576*S[4, 2, 2, 3] - 3993600*S[4, 2, 3, -2] -
 4120576*S[4, 2, 3, 2] - 6725632*S[4, 2, 4, 1] -
 13557760*S[4, 3, -3, 1] - 3098624*S[4, 3, -2, -2] -
 7217152*S[4, 3, -2, 2] - 9515008*S[4, 3, 1, -3] -
 3829760*S[4, 3, 1, 3] - 3964928*S[4, 3, 2, -2] -
 4120576*S[4, 3, 2, 2] - 3829760*S[4, 3, 3, 1] -
 6348800*S[4, 4, -2, 1] - 4868096*S[4, 4, 1, -2] -
 5054464*S[4, 4, 1, 2] - 5054464*S[4, 4, 2, 1] -
 8114176*S[4, 5, 1, 1] - 16072704*S[5, -4, 1, 1] -
 6447104*S[5, -3, -2, 1] - 6131712*S[5, -3, 1, -2] -
 12070912*S[5, -3, 1, 2] - 12070912*S[5, -3, 2, 1] -
 5824512*S[5, -2, -3, 1] - 937984*S[5, -2, -2, -2] -
 2760704*S[5, -2, -2, 2] - 6021120*S[5, -2, 1, -3] -
 4628480*S[5, -2, 1, 3] - 2916352*S[5, -2, 2, -2] -
 5488640*S[5, -2, 2, 2] - 4628480*S[5, -2, 3, 1] -
 17227776*S[5, 1, -4, 1] - 6467584*S[5, 1, -3, -2] -
 14127104*S[5, 1, -3, 2] - 6770688*S[5, 1, -2, -3] -
 5779456*S[5, 1, -2, 3] - 14655488*S[5, 1, 1, -4] +
 2301952*z3*S[5, 1, 1, 1] - 5627904*S[5, 1, 1, 4] -
 10465280*S[5, 1, 2, -3] - 3936256*S[5, 1, 2, 3] -
 4165632*S[5, 1, 3, -2] - 3936256*S[5, 1, 3, 2] -
 5931008*S[5, 1, 4, 1] - 13660160*S[5, 2, -3, 1] -
 3186688*S[5, 2, -2, -2] - 7147520*S[5, 2, -2, 2] -
 10465280*S[5, 2, 1, -3] - 3936256*S[5, 2, 1, 3] -
 4448256*S[5, 2, 2, -2] - 4251648*S[5, 2, 2, 2] -
 3936256*S[5, 2, 3, 1] - 5734400*S[5, 3, -2, 1] -
 4165632*S[5, 3, 1, -2] - 3936256*S[5, 3, 1, 2] -
 3936256*S[5, 3, 2, 1] - 5308416*S[5, 4, 1, 1] -
 10960896*S[6, -3, 1, 1] - 2244608*S[6, -2, -2, 1] -
 2318336*S[6, -2, 1, -2] - 5054464*S[6, -2, 1, 2] -
 5054464*S[6, -2, 2, 1] - 12132352*S[6, 1, -3, 1] -
 2441216*S[6, 1, -2, -2] - 6086656*S[6, 1, -2, 2] -
 10846208*S[6, 1, 1, -3] - 4186112*S[6, 1, 1, 3] -
 4931584*S[6, 1, 2, -2] - 4587520*S[6, 1, 2, 2] -
 4186112*S[6, 1, 3, 1] - 6045696*S[6, 2, -2, 1] -
 4931584*S[6, 2, 1, -2] - 4587520*S[6, 2, 1, 2] -
 4587520*S[6, 2, 2, 1] - 4186112*S[6, 3, 1, 1] -
 4374528*S[7, -2, 1, 1] - 4816896*S[7, 1, -2, 1] -
 4472832*S[7, 1, 1, -2] - 5308416*S[7, 1, 1, 2] -
 5308416*S[7, 1, 2, 1] - 5308416*S[7, 2, 1, 1] -
 5013504*S[8, 1, 1, 1] + 5603328*S[-7, 1, 1, 1, 1] +
 6553600*S[-6, -2, 1, 1, 1] +
 8257536*S[-6, 1, -2, 1, 1] +
 8175616*S[-6, 1, 1, -2, 1] +
 6209536*S[-6, 1, 1, 1, -2] +
 2555904*S[-6, 1, 1, 1, 2] +
 2555904*S[-6, 1, 1, 2, 1] +
 2555904*S[-6, 1, 2, 1, 1] +
 2555904*S[-6, 2, 1, 1, 1] +
 12369920*S[-5, -3, 1, 1, 1] +
 3743744*S[-5, -2, -2, 1, 1] +
 4349952*S[-5, -2, 1, -2, 1] +
 3973120*S[-5, -2, 1, 1, -2] +
 5373952*S[-5, -2, 1, 1, 2] +
 5373952*S[-5, -2, 1, 2, 1] +
 5373952*S[-5, -2, 2, 1, 1] +
 16039936*S[-5, 1, -3, 1, 1] +
 4988928*S[-5, 1, -2, -2, 1] +
 4571136*S[-5, 1, -2, 1, -2] +
 7757824*S[-5, 1, -2, 1, 2] +
 7757824*S[-5, 1, -2, 2, 1] +
 15499264*S[-5, 1, 1, -3, 1] +
 4382720*S[-5, 1, 1, -2, -2] +
 8290304*S[-5, 1, 1, -2, 2] +
 10682368*S[-5, 1, 1, 1, -3] +
 1081344*S[-5, 1, 1, 1, 3] +
 4268032*S[-5, 1, 1, 2, -2] +
 1081344*S[-5, 1, 1, 2, 2] +
 1081344*S[-5, 1, 1, 3, 1] +
 7208960*S[-5, 1, 2, -2, 1] +
 4268032*S[-5, 1, 2, 1, -2] +
 1081344*S[-5, 1, 2, 1, 2] +
 1081344*S[-5, 1, 2, 2, 1] +
 1081344*S[-5, 1, 3, 1, 1] +
 8282112*S[-5, 2, -2, 1, 1] +
 7208960*S[-5, 2, 1, -2, 1] +
 4268032*S[-5, 2, 1, 1, -2] +
 1081344*S[-5, 2, 1, 1, 2] +
 1081344*S[-5, 2, 1, 2, 1] +
 1081344*S[-5, 2, 2, 1, 1] +
 1081344*S[-5, 3, 1, 1, 1] +
 12107776*S[-4, -4, 1, 1, 1] +
 7241728*S[-4, -3, -2, 1, 1] +
 8159232*S[-4, -3, 1, -2, 1] +
 6610944*S[-4, -3, 1, 1, -2] +
 7790592*S[-4, -3, 1, 1, 2] +
 7790592*S[-4, -3, 1, 2, 1] +
 7790592*S[-4, -3, 2, 1, 1] +
 5316608*S[-4, -2, -3, 1, 1] +
 1589248*S[-4, -2, -2, -2, 1] +
 1683456*S[-4, -2, -2, 1, -2] +
 2129920*S[-4, -2, -2, 1, 2] +
 2129920*S[-4, -2, -2, 2, 1] +
 7135232*S[-4, -2, 1, -3, 1] +
 1806336*S[-4, -2, 1, -2, -2] +
 3473408*S[-4, -2, 1, -2, 2] +
 6512640*S[-4, -2, 1, 1, -3] +
 2834432*S[-4, -2, 1, 1, 3] +
 2908160*S[-4, -2, 1, 2, -2] +
 3112960*S[-4, -2, 1, 2, 2] +
 2834432*S[-4, -2, 1, 3, 1] +
 3661824*S[-4, -2, 2, -2, 1] +
 2908160*S[-4, -2, 2, 1, -2] +
 3112960*S[-4, -2, 2, 1, 2] +
 3112960*S[-4, -2, 2, 2, 1] +
 2834432*S[-4, -2, 3, 1, 1] +
 16113664*S[-4, 1, -4, 1, 1] +
 9879552*S[-4, 1, -3, -2, 1] +
 8069120*S[-4, 1, -3, 1, -2] +
 11984896*S[-4, 1, -3, 1, 2] +
 11984896*S[-4, 1, -3, 2, 1] +
 9379840*S[-4, 1, -2, -3, 1] +
 2039808*S[-4, 1, -2, -2, -2] +
 4612096*S[-4, 1, -2, -2, 2] +
 8650752*S[-4, 1, -2, 1, -3] +
 4726784*S[-4, 1, -2, 1, 3] +
 3956736*S[-4, 1, -2, 2, -2] +
 5505024*S[-4, 1, -2, 2, 2] +
 4726784*S[-4, 1, -2, 3, 1] +
 15753216*S[-4, 1, 1, -4, 1] +
 7577600*S[-4, 1, 1, -3, -2] +
 13082624*S[-4, 1, 1, -3, 2] +
 9166848*S[-4, 1, 1, -2, -3] +
 5693440*S[-4, 1, 1, -2, 3] +
 10665984*S[-4, 1, 1, 1, -4] -
 2916352*z3*S[-4, 1, 1, 1, 1] +
 2228224*S[-4, 1, 1, 1, 4] +
 6414336*S[-4, 1, 1, 2, -3] +
 393216*S[-4, 1, 1, 2, 3] +
 2949120*S[-4, 1, 1, 3, -2] +
 393216*S[-4, 1, 1, 3, 2] + 3817472*S[-4, 1, 1, 4, 1] +
 11329536*S[-4, 1, 2, -3, 1] +
 3457024*S[-4, 1, 2, -2, -2] +
 6283264*S[-4, 1, 2, -2, 2] +
 6414336*S[-4, 1, 2, 1, -3] +
 393216*S[-4, 1, 2, 1, 3] +
 2424832*S[-4, 1, 2, 2, -2] +
 393216*S[-4, 1, 2, 2, 2] + 393216*S[-4, 1, 2, 3, 1] +
 5070848*S[-4, 1, 3, -2, 1] +
 2949120*S[-4, 1, 3, 1, -2] +
 393216*S[-4, 1, 3, 1, 2] + 393216*S[-4, 1, 3, 2, 1] +
 3317760*S[-4, 1, 4, 1, 1] +
 13082624*S[-4, 2, -3, 1, 1] +
 5111808*S[-4, 2, -2, -2, 1] +
 4112384*S[-4, 2, -2, 1, -2] +
 6479872*S[-4, 2, -2, 1, 2] +
 6479872*S[-4, 2, -2, 2, 1] +
 11329536*S[-4, 2, 1, -3, 1] +
 3457024*S[-4, 2, 1, -2, -2] +
 6283264*S[-4, 2, 1, -2, 2] +
 6414336*S[-4, 2, 1, 1, -3] +
 393216*S[-4, 2, 1, 1, 3] +
 2424832*S[-4, 2, 1, 2, -2] +
 393216*S[-4, 2, 1, 2, 2] + 393216*S[-4, 2, 1, 3, 1] +
 5046272*S[-4, 2, 2, -2, 1] +
 2424832*S[-4, 2, 2, 1, -2] +
 393216*S[-4, 2, 2, 1, 2] + 393216*S[-4, 2, 2, 2, 1] +
 393216*S[-4, 2, 3, 1, 1] +
 6176768*S[-4, 3, -2, 1, 1] +
 5070848*S[-4, 3, 1, -2, 1] +
 2891776*S[-4, 3, 1, 1, -2] +
 393216*S[-4, 3, 1, 1, 2] + 393216*S[-4, 3, 1, 2, 1] +
 393216*S[-4, 3, 2, 1, 1] + 1392640*S[-4, 4, 1, 1, 1] +
 7815168*S[-3, -5, 1, 1, 1] +
 6463488*S[-3, -4, -2, 1, 1] +
 6995968*S[-3, -4, 1, -2, 1] +
 5431296*S[-3, -4, 1, 1, -2] +
 6135808*S[-3, -4, 1, 1, 2] +
 6135808*S[-3, -4, 1, 2, 1] +
 6135808*S[-3, -4, 2, 1, 1] +
 7684096*S[-3, -3, -3, 1, 1] +
 2744320*S[-3, -3, -2, -2, 1] +
 2703360*S[-3, -3, -2, 1, -2] +
 3129344*S[-3, -3, -2, 1, 2] +
 3129344*S[-3, -3, -2, 2, 1] +
 9895936*S[-3, -3, 1, -3, 1] +
 2760704*S[-3, -3, 1, -2, -2] +
 4939776*S[-3, -3, 1, -2, 2] +
 8339456*S[-3, -3, 1, 1, -3] +
 3334144*S[-3, -3, 1, 1, 3] +
 3588096*S[-3, -3, 1, 2, -2] +
 3620864*S[-3, -3, 1, 2, 2] +
 3334144*S[-3, -3, 1, 3, 1] +
 4956160*S[-3, -3, 2, -2, 1] +
 3588096*S[-3, -3, 2, 1, -2] +
 3620864*S[-3, -3, 2, 1, 2] +
 3620864*S[-3, -3, 2, 2, 1] +
 3334144*S[-3, -3, 3, 1, 1] +
 3727360*S[-3, -2, -4, 1, 1] +
 2547712*S[-3, -2, -3, -2, 1] +
 2383872*S[-3, -2, -3, 1, -2] +
 2383872*S[-3, -2, -3, 1, 2] +
 2383872*S[-3, -2, -3, 2, 1] +
 2318336*S[-3, -2, -2, -3, 1] +
 491520*S[-3, -2, -2, -2, -2] +
 1089536*S[-3, -2, -2, -2, 2] +
 2400256*S[-3, -2, -2, 1, -3] +
 770048*S[-3, -2, -2, 1, 3] +
 1122304*S[-3, -2, -2, 2, -2] +
 925696*S[-3, -2, -2, 2, 2] +
 770048*S[-3, -2, -2, 3, 1] +
 5120000*S[-3, -2, 1, -4, 1] +
 2572288*S[-3, -2, 1, -3, -2] +
 3932160*S[-3, -2, 1, -3, 2] +
 2727936*S[-3, -2, 1, -2, -3] +
 1449984*S[-3, -2, 1, -2, 3] +
 4988928*S[-3, -2, 1, 1, -4] -
 802816*z3*S[-3, -2, 1, 1, 1] +
 1941504*S[-3, -2, 1, 1, 4] +
 3514368*S[-3, -2, 1, 2, -3] +
 1277952*S[-3, -2, 1, 2, 3] +
 1409024*S[-3, -2, 1, 3, -2] +
 1277952*S[-3, -2, 1, 3, 2] +
 2097152*S[-3, -2, 1, 4, 1] +
 4276224*S[-3, -2, 2, -3, 1] +
 1261568*S[-3, -2, 2, -2, -2] +
 2154496*S[-3, -2, 2, -2, 2] +
 3514368*S[-3, -2, 2, 1, -3] +
 1277952*S[-3, -2, 2, 1, 3] +
 1482752*S[-3, -2, 2, 2, -2] +
 1376256*S[-3, -2, 2, 2, 2] +
 1277952*S[-3, -2, 2, 3, 1] +
 1843200*S[-3, -2, 3, -2, 1] +
 1409024*S[-3, -2, 3, 1, -2] +
 1277952*S[-3, -2, 3, 1, 2] +
 1277952*S[-3, -2, 3, 2, 1] +
 1867776*S[-3, -2, 4, 1, 1] +
 10256384*S[-3, 1, -5, 1, 1] +
 8740864*S[-3, 1, -4, -2, 1] +
 6791168*S[-3, 1, -4, 1, -2] +
 9453568*S[-3, 1, -4, 1, 2] +
 9453568*S[-3, 1, -4, 2, 1] +
 13688832*S[-3, 1, -3, -3, 1] +
 3235840*S[-3, 1, -3, -2, -2] +
 6881280*S[-3, 1, -3, -2, 2] +
 11657216*S[-3, 1, -3, 1, -3] +
 5758976*S[-3, 1, -3, 1, 3] +
 5152768*S[-3, 1, -3, 2, -2] +
 6635520*S[-3, 1, -3, 2, 2] +
 5758976*S[-3, 1, -3, 3, 1] +
 7094272*S[-3, 1, -2, -4, 1] +
 3072000*S[-3, 1, -2, -3, -2] +
 5300224*S[-3, 1, -2, -3, 2] +
 3096576*S[-3, 1, -2, -2, -3] +
 1859584*S[-3, 1, -2, -2, 3] +
 7331840*S[-3, 1, -2, 1, -4] -
 1376256*z3*S[-3, 1, -2, 1, 1] +
 3055616*S[-3, 1, -2, 1, 4] +
 5455872*S[-3, 1, -2, 2, -3] +
 2572288*S[-3, 1, -2, 2, 3] +
 2162688*S[-3, 1, -2, 3, -2] +
 2572288*S[-3, 1, -2, 3, 2] +
 3080192*S[-3, 1, -2, 4, 1] +
 10231808*S[-3, 1, 1, -5, 1] +
 6496256*S[-3, 1, 1, -4, -2] +
 10403840*S[-3, 1, 1, -4, 2] +
 12582912*S[-3, 1, 1, -3, -3] +
 6922240*S[-3, 1, 1, -3, 3] +
 9019392*S[-3, 1, 1, -2, -4] -
 1589248*z3*S[-3, 1, 1, -2, 1] +
 3710976*S[-3, 1, 1, -2, 4] +
 7544832*S[-3, 1, 1, 1, -5] -
 1146880*z3*S[-3, 1, 1, 1, -2] -
 1179648*z3*S[-3, 1, 1, 1, 2] +
 3710976*S[-3, 1, 1, 1, 5] +
 5521408*S[-3, 1, 1, 2, -4] -
 1179648*z3*S[-3, 1, 1, 2, 1] +
 901120*S[-3, 1, 1, 2, 4] +
 3940352*S[-3, 1, 1, 3, -3] + 98304*S[-3, 1, 1, 3, 3] +
 3325952*S[-3, 1, 1, 4, -2] +
 2859008*S[-3, 1, 1, 4, 2] +
 6774784*S[-3, 1, 1, 5, 1] +
 9232384*S[-3, 1, 2, -4, 1] +
 4505600*S[-3, 1, 2, -3, -2] +
 7749632*S[-3, 1, 2, -3, 2] +
 5996544*S[-3, 1, 2, -2, -3] +
 3448832*S[-3, 1, 2, -2, 3] +
 5521408*S[-3, 1, 2, 1, -4] -
 1179648*z3*S[-3, 1, 2, 1, 1] +
 901120*S[-3, 1, 2, 1, 4] +
 3145728*S[-3, 1, 2, 2, -3] + 98304*S[-3, 1, 2, 2, 3] +
 1589248*S[-3, 1, 2, 3, -2] + 98304*S[-3, 1, 2, 3, 2] +
 2392064*S[-3, 1, 2, 4, 1] +
 6520832*S[-3, 1, 3, -3, 1] +
 1949696*S[-3, 1, 3, -2, -2] +
 3579904*S[-3, 1, 3, -2, 2] +
 3899392*S[-3, 1, 3, 1, -3] + 98304*S[-3, 1, 3, 1, 3] +
 1548288*S[-3, 1, 3, 2, -2] + 98304*S[-3, 1, 3, 2, 2] +
 98304*S[-3, 1, 3, 3, 1] + 4128768*S[-3, 1, 4, -2, 1] +
 3121152*S[-3, 1, 4, 1, -2] +
 1277952*S[-3, 1, 4, 1, 2] +
 1277952*S[-3, 1, 4, 2, 1] +
 4898816*S[-3, 1, 5, 1, 1] +
 10379264*S[-3, 2, -4, 1, 1] +
 7372800*S[-3, 2, -3, -2, 1] +
 5431296*S[-3, 2, -3, 1, -2] +
 7847936*S[-3, 2, -3, 1, 2] +
 7847936*S[-3, 2, -3, 2, 1] +
 7487488*S[-3, 2, -2, -3, 1] +
 1695744*S[-3, 2, -2, -2, -2] +
 3833856*S[-3, 2, -2, -2, 2] +
 6201344*S[-3, 2, -2, 1, -3] +
 3186688*S[-3, 2, -2, 1, 3] +
 2744320*S[-3, 2, -2, 2, -2] +
 3710976*S[-3, 2, -2, 2, 2] +
 3186688*S[-3, 2, -2, 3, 1] +
 9232384*S[-3, 2, 1, -4, 1] +
 4505600*S[-3, 2, 1, -3, -2] +
 7749632*S[-3, 2, 1, -3, 2] +
 5996544*S[-3, 2, 1, -2, -3] +
 3448832*S[-3, 2, 1, -2, 3] +
 5521408*S[-3, 2, 1, 1, -4] -
 1179648*z3*S[-3, 2, 1, 1, 1] +
 901120*S[-3, 2, 1, 1, 4] +
 3145728*S[-3, 2, 1, 2, -3] + 98304*S[-3, 2, 1, 2, 3] +
 1589248*S[-3, 2, 1, 3, -2] + 98304*S[-3, 2, 1, 3, 2] +
 2392064*S[-3, 2, 1, 4, 1] +
 6356992*S[-3, 2, 2, -3, 1] +
 1925120*S[-3, 2, 2, -2, -2] +
 3604480*S[-3, 2, 2, -2, 2] +
 3145728*S[-3, 2, 2, 1, -3] + 98304*S[-3, 2, 2, 1, 3] +
 1155072*S[-3, 2, 2, 2, -2] + 98304*S[-3, 2, 2, 2, 2] +
 98304*S[-3, 2, 2, 3, 1] + 2940928*S[-3, 2, 3, -2, 1] +
 1589248*S[-3, 2, 3, 1, -2] + 98304*S[-3, 2, 3, 1, 2] +
 98304*S[-3, 2, 3, 2, 1] + 2506752*S[-3, 2, 4, 1, 1] +
 7675904*S[-3, 3, -3, 1, 1] +
 3137536*S[-3, 3, -2, -2, 1] +
 2441216*S[-3, 3, -2, 1, -2] +
 3817472*S[-3, 3, -2, 1, 2] +
 3817472*S[-3, 3, -2, 2, 1] +
 6479872*S[-3, 3, 1, -3, 1] +
 1949696*S[-3, 3, 1, -2, -2] +
 3579904*S[-3, 3, 1, -2, 2] +
 3776512*S[-3, 3, 1, 1, -3] + 98304*S[-3, 3, 1, 1, 3] +
 1466368*S[-3, 3, 1, 2, -2] + 98304*S[-3, 3, 1, 2, 2] +
 98304*S[-3, 3, 1, 3, 1] + 2899968*S[-3, 3, 2, -2, 1] +
 1466368*S[-3, 3, 2, 1, -2] + 98304*S[-3, 3, 2, 1, 2] +
 98304*S[-3, 3, 2, 2, 1] + 98304*S[-3, 3, 3, 1, 1] +
 4251648*S[-3, 4, -2, 1, 1] +
 3891200*S[-3, 4, 1, -2, 1] +
 2678784*S[-3, 4, 1, 1, -2] +
 532480*S[-3, 4, 1, 1, 2] + 532480*S[-3, 4, 1, 2, 1] +
 532480*S[-3, 4, 2, 1, 1] + 1802240*S[-3, 5, 1, 1, 1] +
 2850816*S[-2, -6, 1, 1, 1] +
 2703360*S[-2, -5, -2, 1, 1] +
 2801664*S[-2, -5, 1, -2, 1] +
 2326528*S[-2, -5, 1, 1, -2] +
 2686976*S[-2, -5, 1, 1, 2] +
 2686976*S[-2, -5, 1, 2, 1] +
 2686976*S[-2, -5, 2, 1, 1] +
 4120576*S[-2, -4, -3, 1, 1] +
 1384448*S[-2, -4, -2, -2, 1] +
 1355776*S[-2, -4, -2, 1, -2] +
 1712128*S[-2, -4, -2, 1, 2] +
 1712128*S[-2, -4, -2, 2, 1] +
 5144576*S[-2, -4, 1, -3, 1] +
 1388544*S[-2, -4, 1, -2, -2] +
 2580480*S[-2, -4, 1, -2, 2] +
 4366336*S[-2, -4, 1, 1, -3] +
 1777664*S[-2, -4, 1, 1, 3] +
 1892352*S[-2, -4, 1, 2, -2] +
 1933312*S[-2, -4, 1, 2, 2] +
 1777664*S[-2, -4, 1, 3, 1] +
 2564096*S[-2, -4, 2, -2, 1] +
 1892352*S[-2, -4, 2, 1, -2] +
 1933312*S[-2, -4, 2, 1, 2] +
 1933312*S[-2, -4, 2, 2, 1] +
 1777664*S[-2, -4, 3, 1, 1] +
 3215360*S[-2, -3, -4, 1, 1] +
 2310144*S[-2, -3, -3, -2, 1] +
 2097152*S[-2, -3, -3, 1, -2] +
 2093056*S[-2, -3, -3, 1, 2] +
 2093056*S[-2, -3, -3, 2, 1] +
 2162688*S[-2, -3, -2, -3, 1] +
 516096*S[-2, -3, -2, -2, -2] +
 1036288*S[-2, -3, -2, -2, 2] +
 2162688*S[-2, -3, -2, 1, -3] +
 679936*S[-2, -3, -2, 1, 3] +
 995328*S[-2, -3, -2, 2, -2] +
 827392*S[-2, -3, -2, 2, 2] +
 679936*S[-2, -3, -2, 3, 1] +
 4304896*S[-2, -3, 1, -4, 1] +
 2228224*S[-2, -3, 1, -3, -2] +
 3338240*S[-2, -3, 1, -3, 2] +
 2408448*S[-2, -3, 1, -2, -3] +
 1253376*S[-2, -3, 1, -2, 3] +
 4075520*S[-2, -3, 1, 1, -4] -
 630784*z3*S[-2, -3, 1, 1, 1] +
 1576960*S[-2, -3, 1, 1, 4] +
 2813952*S[-2, -3, 1, 2, -3] +
 1007616*S[-2, -3, 1, 2, 3] +
 1138688*S[-2, -3, 1, 3, -2] +
 1007616*S[-2, -3, 1, 3, 2] +
 1757184*S[-2, -3, 1, 4, 1] +
 3551232*S[-2, -3, 2, -3, 1] +
 1085440*S[-2, -3, 2, -2, -2] +
 1810432*S[-2, -3, 2, -2, 2] +
 2813952*S[-2, -3, 2, 1, -3] +
 1007616*S[-2, -3, 2, 1, 3] +
 1171456*S[-2, -3, 2, 2, -2] +
 1081344*S[-2, -3, 2, 2, 2] +
 1007616*S[-2, -3, 2, 3, 1] +
 1523712*S[-2, -3, 3, -2, 1] +
 1138688*S[-2, -3, 3, 1, -2] +
 1007616*S[-2, -3, 3, 1, 2] +
 1007616*S[-2, -3, 3, 2, 1] +
 1609728*S[-2, -3, 4, 1, 1] +
 1241088*S[-2, -2, -5, 1, 1] +
 1130496*S[-2, -2, -4, -2, 1] +
 1019904*S[-2, -2, -4, 1, -2] +
 1036288*S[-2, -2, -4, 1, 2] +
 1036288*S[-2, -2, -4, 2, 1] +
 1859584*S[-2, -2, -3, -3, 1] +
 536576*S[-2, -2, -3, -2, -2] +
 909312*S[-2, -2, -3, -2, 2] +
 1769472*S[-2, -2, -3, 1, -3] +
 532480*S[-2, -2, -3, 1, 3] +
 794624*S[-2, -2, -3, 2, -2] +
 647168*S[-2, -2, -3, 2, 2] +
 532480*S[-2, -2, -3, 3, 1] +
 892928*S[-2, -2, -2, -4, 1] +
 507904*S[-2, -2, -2, -3, -2] +
 708608*S[-2, -2, -2, -3, 2] +
 446464*S[-2, -2, -2, -2, -3] +
 225280*S[-2, -2, -2, -2, 3] +
 937984*S[-2, -2, -2, 1, -4] -
 417792*z3*S[-2, -2, -2, 1, 1] +
 397312*S[-2, -2, -2, 1, 4] +
 774144*S[-2, -2, -2, 2, -3] +
 204800*S[-2, -2, -2, 2, 3] +
 253952*S[-2, -2, -2, 3, -2] +
 204800*S[-2, -2, -2, 3, 2] +
 335872*S[-2, -2, -2, 4, 1] +
 1650688*S[-2, -2, 1, -5, 1] +
 1146880*S[-2, -2, 1, -4, -2] +
 1642496*S[-2, -2, 1, -4, 2] +
 2105344*S[-2, -2, 1, -3, -3] +
 966656*S[-2, -2, 1, -3, 3] +
 1187840*S[-2, -2, 1, -2, -4] -
 417792*z3*S[-2, -2, 1, -2, 1] +
 516096*S[-2, -2, 1, -2, 4] +
 1781760*S[-2, -2, 1, 1, -5] -
 417792*z3*S[-2, -2, 1, 1, -2] -
 278528*z3*S[-2, -2, 1, 1, 2] +
 1232896*S[-2, -2, 1, 1, 5] +
 1675264*S[-2, -2, 1, 2, -4] -
 278528*z3*S[-2, -2, 1, 2, 1] +
 626688*S[-2, -2, 1, 2, 4] +
 1089536*S[-2, -2, 1, 3, -3] +
 344064*S[-2, -2, 1, 3, 3] +
 688128*S[-2, -2, 1, 4, -2] +
 692224*S[-2, -2, 1, 4, 2] +
 1241088*S[-2, -2, 1, 5, 1] +
 1839104*S[-2, -2, 2, -4, 1] +
 991232*S[-2, -2, 2, -3, -2] +
 1449984*S[-2, -2, 2, -3, 2] +
 1085440*S[-2, -2, 2, -2, -3] +
 565248*S[-2, -2, 2, -2, 3] +
 1675264*S[-2, -2, 2, 1, -4] -
 278528*z3*S[-2, -2, 2, 1, 1] +
 626688*S[-2, -2, 2, 1, 4] +
 1138688*S[-2, -2, 2, 2, -3] +
 368640*S[-2, -2, 2, 2, 3] +
 471040*S[-2, -2, 2, 3, -2] +
 368640*S[-2, -2, 2, 3, 2] +
 720896*S[-2, -2, 2, 4, 1] +
 1327104*S[-2, -2, 3, -3, 1] +
 348160*S[-2, -2, 3, -2, -2] +
 684032*S[-2, -2, 3, -2, 2] +
 1089536*S[-2, -2, 3, 1, -3] +
 344064*S[-2, -2, 3, 1, 3] +
 471040*S[-2, -2, 3, 2, -2] +
 368640*S[-2, -2, 3, 2, 2] +
 344064*S[-2, -2, 3, 3, 1] +
 688128*S[-2, -2, 4, -2, 1] +
 659456*S[-2, -2, 4, 1, -2] +
 491520*S[-2, -2, 4, 1, 2] +
 491520*S[-2, -2, 4, 2, 1] +
 987136*S[-2, -2, 5, 1, 1] +
 3727360*S[-2, 1, -6, 1, 1] +
 3465216*S[-2, 1, -5, -2, 1] +
 2834432*S[-2, 1, -5, 1, -2] +
 3903488*S[-2, 1, -5, 1, 2] +
 3903488*S[-2, 1, -5, 2, 1] +
 7274496*S[-2, 1, -4, -3, 1] +
 1646592*S[-2, 1, -4, -2, -2] +
 3694592*S[-2, 1, -4, -2, 2] +
 6111232*S[-2, 1, -4, 1, -3] +
 2981888*S[-2, 1, -4, 1, 3] +
 2686976*S[-2, 1, -4, 2, -2] +
 3440640*S[-2, 1, -4, 2, 2] +
 2981888*S[-2, 1, -4, 3, 1] +
 6139904*S[-2, 1, -3, -4, 1] +
 2736128*S[-2, 1, -3, -3, -2] +
 4669440*S[-2, 1, -3, -3, 2] +
 2842624*S[-2, 1, -3, -2, -3] +
 1646592*S[-2, 1, -3, -2, 3] +
 6107136*S[-2, 1, -3, 1, -4] -
 1015808*z3*S[-2, 1, -3, 1, 1] +
 2502656*S[-2, 1, -3, 1, 4] +
 4440064*S[-2, 1, -3, 2, -3] +
 2039808*S[-2, 1, -3, 2, 3] +
 1744896*S[-2, 1, -3, 3, -2] +
 2039808*S[-2, 1, -3, 3, 2] +
 2609152*S[-2, 1, -3, 4, 1] +
 2265088*S[-2, 1, -2, -5, 1] +
 1441792*S[-2, 1, -2, -4, -2] +
 2203648*S[-2, 1, -2, -4, 2] +
 2564096*S[-2, 1, -2, -3, -3] +
 1196032*S[-2, 1, -2, -3, 3] +
 1384448*S[-2, 1, -2, -2, -4] -
 417792*z3*S[-2, 1, -2, -2, 1] +
 540672*S[-2, 1, -2, -2, 4] +
 2576384*S[-2, 1, -2, 1, -5] -
 450560*z3*S[-2, 1, -2, 1, -2] -
 450560*z3*S[-2, 1, -2, 1, 2] +
 1724416*S[-2, 1, -2, 1, 5] +
 2703360*S[-2, 1, -2, 2, -4] -
 450560*z3*S[-2, 1, -2, 2, 1] +
 1122304*S[-2, 1, -2, 2, 4] +
 1736704*S[-2, 1, -2, 3, -3] +
 778240*S[-2, 1, -2, 3, 3] +
 843776*S[-2, 1, -2, 4, -2] +
 1105920*S[-2, 1, -2, 4, 2] +
 1617920*S[-2, 1, -2, 5, 1] +
 3842048*S[-2, 1, 1, -6, 1] +
 2899968*S[-2, 1, 1, -5, -2] +
 4288512*S[-2, 1, 1, -5, 2] +
 6807552*S[-2, 1, 1, -4, -3] +
 3522560*S[-2, 1, 1, -4, 3] +
 7778304*S[-2, 1, 1, -3, -4] -
 1286144*z3*S[-2, 1, 1, -3, 1] +
 3002368*S[-2, 1, 1, -3, 4] +
 3428352*S[-2, 1, 1, -2, -5] -
 483328*z3*S[-2, 1, 1, -2, -2] -
 663552*z3*S[-2, 1, 1, -2, 2] +
 2052096*S[-2, 1, 1, -2, 5] +
 3145728*S[-2, 1, 1, 1, -6] -
 1048576*z3*S[-2, 1, 1, 1, -3] -
 319488*z5*S[-2, 1, 1, 1, 1] -
 688128*z3*S[-2, 1, 1, 1, 3] +
 3375104*S[-2, 1, 1, 1, 6] +
 2760704*S[-2, 1, 1, 2, -5] -
 327680*z3*S[-2, 1, 1, 2, -2] -
 393216*z3*S[-2, 1, 1, 2, 2] +
 1155072*S[-2, 1, 1, 2, 5] +
 2232320*S[-2, 1, 1, 3, -4] -
 663552*z3*S[-2, 1, 1, 3, 1] +
 397312*S[-2, 1, 1, 3, 4] +
 2940928*S[-2, 1, 1, 4, -3] +
 704512*S[-2, 1, 1, 4, 3] +
 2236416*S[-2, 1, 1, 5, -2] +
 2904064*S[-2, 1, 1, 5, 2] +
 4243456*S[-2, 1, 1, 6, 1] +
 3940352*S[-2, 1, 2, -5, 1] +
 2531328*S[-2, 1, 2, -4, -2] +
 4038656*S[-2, 1, 2, -4, 2] +
 5111808*S[-2, 1, 2, -3, -3] +
 2711552*S[-2, 1, 2, -3, 3] +
 4071424*S[-2, 1, 2, -2, -4] -
 622592*z3*S[-2, 1, 2, -2, 1] +
 1515520*S[-2, 1, 2, -2, 4] +
 2760704*S[-2, 1, 2, 1, -5] -
 327680*z3*S[-2, 1, 2, 1, -2] -
 393216*z3*S[-2, 1, 2, 1, 2] +
 1155072*S[-2, 1, 2, 1, 5] +
 1933312*S[-2, 1, 2, 2, -4] -
 393216*z3*S[-2, 1, 2, 2, 1] +
 262144*S[-2, 1, 2, 2, 4] +
 1417216*S[-2, 1, 2, 3, -3] +
 1343488*S[-2, 1, 2, 4, -2] +
 1376256*S[-2, 1, 2, 4, 2] +
 3039232*S[-2, 1, 2, 5, 1] +
 3411968*S[-2, 1, 3, -4, 1] +
 1687552*S[-2, 1, 3, -3, -2] +
 2875392*S[-2, 1, 3, -3, 2] +
 2146304*S[-2, 1, 3, -2, -3] +
 1245184*S[-2, 1, 3, -2, 3] +
 2207744*S[-2, 1, 3, 1, -4] -
 638976*z3*S[-2, 1, 3, 1, 1] +
 397312*S[-2, 1, 3, 1, 4] +
 1368064*S[-2, 1, 3, 2, -3] +
 614400*S[-2, 1, 3, 3, -2] + 856064*S[-2, 1, 3, 4, 1] +
 3334144*S[-2, 1, 4, -3, 1] +
 958464*S[-2, 1, 4, -2, -2] +
 1728512*S[-2, 1, 4, -2, 2] +
 2613248*S[-2, 1, 4, 1, -3] +
 253952*S[-2, 1, 4, 1, 3] +
 1130496*S[-2, 1, 4, 2, -2] +
 294912*S[-2, 1, 4, 2, 2] + 253952*S[-2, 1, 4, 3, 1] +
 2260992*S[-2, 1, 5, -2, 1] +
 1957888*S[-2, 1, 5, 1, -2] +
 1200128*S[-2, 1, 5, 1, 2] +
 1200128*S[-2, 1, 5, 2, 1] +
 2809856*S[-2, 1, 6, 1, 1] +
 4288512*S[-2, 2, -5, 1, 1] +
 3948544*S[-2, 2, -4, -2, 1] +
 2883584*S[-2, 2, -4, 1, -2] +
 4038656*S[-2, 2, -4, 1, 2] +
 4038656*S[-2, 2, -4, 2, 1] +
 6565888*S[-2, 2, -3, -3, 1] +
 1511424*S[-2, 2, -3, -2, -2] +
 3416064*S[-2, 2, -3, -2, 2] +
 5156864*S[-2, 2, -3, 1, -3] +
 2514944*S[-2, 2, -3, 1, 3] +
 2236416*S[-2, 2, -3, 2, -2] +
 2916352*S[-2, 2, -3, 2, 2] +
 2514944*S[-2, 2, -3, 3, 1] +
 3436544*S[-2, 2, -2, -4, 1] +
 1458176*S[-2, 2, -2, -3, -2] +
 2617344*S[-2, 2, -2, -3, 2] +
 1495040*S[-2, 2, -2, -2, -3] +
 917504*S[-2, 2, -2, -2, 3] +
 3403776*S[-2, 2, -2, 1, -4] -
 565248*z3*S[-2, 2, -2, 1, 1] +
 1380352*S[-2, 2, -2, 1, 4] +
 2469888*S[-2, 2, -2, 2, -3] +
 1163264*S[-2, 2, -2, 2, 3] +
 970752*S[-2, 2, -2, 3, -2] +
 1163264*S[-2, 2, -2, 3, 2] +
 1417216*S[-2, 2, -2, 4, 1] +
 3940352*S[-2, 2, 1, -5, 1] +
 2531328*S[-2, 2, 1, -4, -2] +
 4038656*S[-2, 2, 1, -4, 2] +
 5111808*S[-2, 2, 1, -3, -3] +
 2711552*S[-2, 2, 1, -3, 3] +
 4071424*S[-2, 2, 1, -2, -4] -
 622592*z3*S[-2, 2, 1, -2, 1] +
 1515520*S[-2, 2, 1, -2, 4] +
 2760704*S[-2, 2, 1, 1, -5] -
 327680*z3*S[-2, 2, 1, 1, -2] -
 393216*z3*S[-2, 2, 1, 1, 2] +
 1155072*S[-2, 2, 1, 1, 5] +
 1933312*S[-2, 2, 1, 2, -4] -
 393216*z3*S[-2, 2, 1, 2, 1] +
 262144*S[-2, 2, 1, 2, 4] +
 1417216*S[-2, 2, 1, 3, -3] +
 1343488*S[-2, 2, 1, 4, -2] +
 1376256*S[-2, 2, 1, 4, 2] +
 3039232*S[-2, 2, 1, 5, 1] +
 3440640*S[-2, 2, 2, -4, 1] +
 1662976*S[-2, 2, 2, -3, -2] +
 2916352*S[-2, 2, 2, -3, 2] +
 2293760*S[-2, 2, 2, -2, -3] +
 1318912*S[-2, 2, 2, -2, 3] +
 1933312*S[-2, 2, 2, 1, -4] -
 393216*z3*S[-2, 2, 2, 1, 1] +
 262144*S[-2, 2, 2, 1, 4] +
 1081344*S[-2, 2, 2, 2, -3] +
 573440*S[-2, 2, 2, 3, -2] + 892928*S[-2, 2, 2, 4, 1] +
 2437120*S[-2, 2, 3, -3, 1] +
 741376*S[-2, 2, 3, -2, -2] +
 1355776*S[-2, 2, 3, -2, 2] +
 1404928*S[-2, 2, 3, 1, -3] +
 561152*S[-2, 2, 3, 2, -2] +
 1687552*S[-2, 2, 4, -2, 1] +
 1277952*S[-2, 2, 4, 1, -2] +
 577536*S[-2, 2, 4, 1, 2] + 577536*S[-2, 2, 4, 2, 1] +
 2445312*S[-2, 2, 5, 1, 1] +
 3903488*S[-2, 3, -4, 1, 1] +
 2760704*S[-2, 3, -3, -2, 1] +
 2064384*S[-2, 3, -3, 1, -2] +
 3010560*S[-2, 3, -3, 1, 2] +
 3010560*S[-2, 3, -3, 2, 1] +
 2990080*S[-2, 3, -2, -3, 1] +
 557056*S[-2, 3, -2, -2, -2] +
 1576960*S[-2, 3, -2, -2, 2] +
 2383872*S[-2, 3, -2, 1, -3] +
 1220608*S[-2, 3, -2, 1, 3] +
 1060864*S[-2, 3, -2, 2, -2] +
 1449984*S[-2, 3, -2, 2, 2] +
 1220608*S[-2, 3, -2, 3, 1] +
 3387392*S[-2, 3, 1, -4, 1] +
 1687552*S[-2, 3, 1, -3, -2] +
 2863104*S[-2, 3, 1, -3, 2] +
 2146304*S[-2, 3, 1, -2, -3] +
 1245184*S[-2, 3, 1, -2, 3] +
 2158592*S[-2, 3, 1, 1, -4] -
 614400*z3*S[-2, 3, 1, 1, 1] +
 397312*S[-2, 3, 1, 1, 4] +
 1306624*S[-2, 3, 1, 2, -3] +
 589824*S[-2, 3, 1, 3, -2] + 856064*S[-2, 3, 1, 4, 1] +
 2387968*S[-2, 3, 2, -3, 1] +
 741376*S[-2, 3, 2, -2, -2] +
 1343488*S[-2, 3, 2, -2, 2] +
 1306624*S[-2, 3, 2, 1, -3] +
 499712*S[-2, 3, 2, 2, -2] +
 1048576*S[-2, 3, 3, -2, 1] +
 589824*S[-2, 3, 3, 1, -2] +
 1085440*S[-2, 3, 4, 1, 1] +
 3170304*S[-2, 4, -3, 1, 1] +
 1155072*S[-2, 4, -2, -2, 1] +
 1052672*S[-2, 4, -2, 1, -2] +
 1507328*S[-2, 4, -2, 1, 2] +
 1507328*S[-2, 4, -2, 2, 1] +
 2981888*S[-2, 4, 1, -3, 1] +
 978944*S[-2, 4, 1, -2, -2] +
 1589248*S[-2, 4, 1, -2, 2] +
 2121728*S[-2, 4, 1, 1, -3] +
 106496*S[-2, 4, 1, 1, 3] + 868352*S[-2, 4, 1, 2, -2] +
 114688*S[-2, 4, 1, 2, 2] + 106496*S[-2, 4, 1, 3, 1] +
 1392640*S[-2, 4, 2, -2, 1] +
 868352*S[-2, 4, 2, 1, -2] + 114688*S[-2, 4, 2, 1, 2] +
 114688*S[-2, 4, 2, 2, 1] + 106496*S[-2, 4, 3, 1, 1] +
 2015232*S[-2, 5, -2, 1, 1] +
 1966080*S[-2, 5, 1, -2, 1] +
 1540096*S[-2, 5, 1, 1, -2] +
 475136*S[-2, 5, 1, 1, 2] + 475136*S[-2, 5, 1, 2, 1] +
 475136*S[-2, 5, 2, 1, 1] + 1130496*S[-2, 6, 1, 1, 1] +
 12337152*S[1, -7, 1, 1, 1] +
 11157504*S[1, -6, -2, 1, 1] +
 12173312*S[1, -6, 1, -2, 1] +
 10371072*S[1, -6, 1, 1, -2] +
 10567680*S[1, -6, 1, 1, 2] +
 10567680*S[1, -6, 1, 2, 1] +
 10567680*S[1, -6, 2, 1, 1] +
 21815296*S[1, -5, -3, 1, 1] +
 5898240*S[1, -5, -2, -2, 1] +
 5857280*S[1, -5, -2, 1, -2] +
 9830400*S[1, -5, -2, 1, 2] +
 9830400*S[1, -5, -2, 2, 1] +
 24715264*S[1, -5, 1, -3, 1] +
 6045696*S[1, -5, 1, -2, -2] +
 12550144*S[1, -5, 1, -2, 2] +
 20258816*S[1, -5, 1, 1, -3] +
 6758400*S[1, -5, 1, 1, 3] +
 8806400*S[1, -5, 1, 2, -2] +
 7274496*S[1, -5, 1, 2, 2] +
 6758400*S[1, -5, 1, 3, 1] +
 12165120*S[1, -5, 2, -2, 1] +
 8806400*S[1, -5, 2, 1, -2] +
 7274496*S[1, -5, 2, 1, 2] +
 7274496*S[1, -5, 2, 2, 1] +
 6758400*S[1, -5, 3, 1, 1] +
 22462464*S[1, -4, -4, 1, 1] +
 11943936*S[1, -4, -3, -2, 1] +
 10911744*S[1, -4, -3, 1, -2] +
 15474688*S[1, -4, -3, 1, 2] +
 15474688*S[1, -4, -3, 2, 1] +
 10575872*S[1, -4, -2, -3, 1] +
 2285568*S[1, -4, -2, -2, -2] +
 4939776*S[1, -4, -2, -2, 2] +
 10895360*S[1, -4, -2, 1, -3] +
 5660672*S[1, -4, -2, 1, 3] +
 5144576*S[1, -4, -2, 2, -2] +
 6520832*S[1, -4, -2, 2, 2] +
 5660672*S[1, -4, -2, 3, 1] +
 26673152*S[1, -4, 1, -4, 1] +
 11526144*S[1, -4, 1, -3, -2] +
 21135360*S[1, -4, 1, -3, 2] +
 12550144*S[1, -4, 1, -2, -3] +
 8765440*S[1, -4, 1, -2, 3] +
 21987328*S[1, -4, 1, 1, -4] -
 4538368*z3*S[1, -4, 1, 1, 1] +
 6848512*S[1, -4, 1, 1, 4] +
 14819328*S[1, -4, 1, 2, -3] +
 3932160*S[1, -4, 1, 2, 3] +
 6348800*S[1, -4, 1, 3, -2] +
 3932160*S[1, -4, 1, 3, 2] +
 7872512*S[1, -4, 1, 4, 1] +
 20692992*S[1, -4, 2, -3, 1] +
 5578752*S[1, -4, 2, -2, -2] +
 10829824*S[1, -4, 2, -2, 2] +
 14819328*S[1, -4, 2, 1, -3] +
 3932160*S[1, -4, 2, 1, 3] +
 6127616*S[1, -4, 2, 2, -2] +
 4177920*S[1, -4, 2, 2, 2] +
 3932160*S[1, -4, 2, 3, 1] +
 9191424*S[1, -4, 3, -2, 1] +
 6348800*S[1, -4, 3, 1, -2] +
 3932160*S[1, -4, 3, 1, 2] +
 3932160*S[1, -4, 3, 2, 1] +
 6504448*S[1, -4, 4, 1, 1] +
 14606336*S[1, -3, -5, 1, 1] +
 10584064*S[1, -3, -4, -2, 1] +
 9281536*S[1, -3, -4, 1, -2] +
 12464128*S[1, -3, -4, 1, 2] +
 12464128*S[1, -3, -4, 2, 1] +
 15392768*S[1, -3, -3, -3, 1] +
 3702784*S[1, -3, -3, -2, -2] +
 7340032*S[1, -3, -3, -2, 2] +
 14786560*S[1, -3, -3, 1, -3] +
 7045120*S[1, -3, -3, 1, 3] +
 6758400*S[1, -3, -3, 2, -2] +
 8044544*S[1, -3, -3, 2, 2] +
 7045120*S[1, -3, -3, 3, 1] +
 7954432*S[1, -3, -2, -4, 1] +
 3448832*S[1, -3, -2, -3, -2] +
 5840896*S[1, -3, -2, -3, 2] +
 3317760*S[1, -3, -2, -2, -3] +
 2088960*S[1, -3, -2, -2, 3] +
 8609792*S[1, -3, -2, 1, -4] -
 2162688*z3*S[1, -3, -2, 1, 1] +
 3506176*S[1, -3, -2, 1, 4] +
 6619136*S[1, -3, -2, 2, -3] +
 2842624*S[1, -3, -2, 2, 3] +
 2662400*S[1, -3, -2, 3, -2] +
 2842624*S[1, -3, -2, 3, 2] +
 3375104*S[1, -3, -2, 4, 1] +
 17711104*S[1, -3, 1, -5, 1] +
 10240000*S[1, -3, 1, -4, -2] +
 17453056*S[1, -3, 1, -4, 2] +
 17924096*S[1, -3, 1, -3, -3] +
 11108352*S[1, -3, 1, -3, 3] +
 11059200*S[1, -3, 1, -2, -4] -
 2342912*z3*S[1, -3, 1, -2, 1] +
 5234688*S[1, -3, 1, -2, 4] +
 15728640*S[1, -3, 1, 1, -5] -
 1966080*z3*S[1, -3, 1, 1, -2] -
 2703360*z3*S[1, -3, 1, 1, 2] +
 8175616*S[1, -3, 1, 1, 5] +
 13291520*S[1, -3, 1, 2, -4] -
 2703360*z3*S[1, -3, 1, 2, 1] +
 3624960*S[1, -3, 1, 2, 4] +
 9060352*S[1, -3, 1, 3, -3] +
 1671168*S[1, -3, 1, 3, 3] +
 5586944*S[1, -3, 1, 4, -2] +
 4419584*S[1, -3, 1, 4, 2] +
 9240576*S[1, -3, 1, 5, 1] +
 17633280*S[1, -3, 2, -4, 1] +
 7946240*S[1, -3, 2, -3, -2] +
 14188544*S[1, -3, 2, -3, 2] +
 9158656*S[1, -3, 2, -2, -3] +
 5996544*S[1, -3, 2, -2, 3] +
 13291520*S[1, -3, 2, 1, -4] -
 2703360*z3*S[1, -3, 2, 1, 1] +
 3624960*S[1, -3, 2, 1, 4] +
 8552448*S[1, -3, 2, 2, -3] +
 1769472*S[1, -3, 2, 2, 3] +
 3817472*S[1, -3, 2, 3, -2] +
 1769472*S[1, -3, 2, 3, 2] +
 4837376*S[1, -3, 2, 4, 1] +
 12607488*S[1, -3, 3, -3, 1] +
 3375104*S[1, -3, 3, -2, -2] +
 6627328*S[1, -3, 3, -2, 2] +
 8986624*S[1, -3, 3, 1, -3] +
 1671168*S[1, -3, 3, 1, 3] +
 3743744*S[1, -3, 3, 2, -2] +
 1769472*S[1, -3, 3, 2, 2] +
 1671168*S[1, -3, 3, 3, 1] +
 6553600*S[1, -3, 4, -2, 1] +
 5259264*S[1, -3, 4, 1, -2] +
 2920448*S[1, -3, 4, 1, 2] +
 2920448*S[1, -3, 4, 2, 1] +
 6316032*S[1, -3, 5, 1, 1] +
 5185536*S[1, -2, -6, 1, 1] +
 4153344*S[1, -2, -5, -2, 1] +
 3743744*S[1, -2, -5, 1, -2] +
 5181440*S[1, -2, -5, 1, 2] +
 5181440*S[1, -2, -5, 2, 1] +
 7970816*S[1, -2, -4, -3, 1] +
 1851392*S[1, -2, -4, -2, -2] +
 3833856*S[1, -2, -4, -2, 2] +
 7561216*S[1, -2, -4, 1, -3] +
 3678208*S[1, -2, -4, 1, 3] +
 3457024*S[1, -2, -4, 2, -2] +
 4210688*S[1, -2, -4, 2, 2] +
 3678208*S[1, -2, -4, 3, 1] +
 6713344*S[1, -2, -3, -4, 1] +
 3022848*S[1, -2, -3, -3, -2] +
 5038080*S[1, -2, -3, -3, 2] +
 3063808*S[1, -2, -3, -2, -3] +
 1810432*S[1, -2, -3, -2, 3] +
 6983680*S[1, -2, -3, 1, -4] -
 1490944*z3*S[1, -2, -3, 1, 1] +
 2854912*S[1, -2, -3, 1, 4] +
 5267456*S[1, -2, -3, 2, -3] +
 2285568*S[1, -2, -3, 2, 3] +
 2105344*S[1, -2, -3, 3, -2] +
 2285568*S[1, -2, -3, 3, 2] +
 2895872*S[1, -2, -3, 4, 1] +
 2519040*S[1, -2, -2, -5, 1] +
 1572864*S[1, -2, -2, -4, -2] +
 2473984*S[1, -2, -2, -4, 2] +
 2744320*S[1, -2, -2, -3, -3] +
 1400832*S[1, -2, -2, -3, 3] +
 1466368*S[1, -2, -2, -2, -4] -
 434176*z3*S[1, -2, -2, -2, 1] +
 614400*S[1, -2, -2, -2, 4] +
 2830336*S[1, -2, -2, 1, -5] -
 483328*z3*S[1, -2, -2, 1, -2] -
 614400*z3*S[1, -2, -2, 1, 2] +
 1830912*S[1, -2, -2, 1, 5] +
 2973696*S[1, -2, -2, 2, -4] -
 614400*z3*S[1, -2, -2, 2, 1] +
 1171456*S[1, -2, -2, 2, 4] +
 1957888*S[1, -2, -2, 3, -3] +
 778240*S[1, -2, -2, 3, 3] +
 933888*S[1, -2, -2, 4, -2] +
 1114112*S[1, -2, -2, 4, 2] +
 1675264*S[1, -2, -2, 5, 1] +
 6348800*S[1, -2, 1, -6, 1] +
 4300800*S[1, -2, 1, -5, -2] +
 7139328*S[1, -2, 1, -5, 2] +
 9560064*S[1, -2, 1, -4, -3] +
 5685248*S[1, -2, 1, -4, 3] +
 9474048*S[1, -2, 1, -3, -4] -
 1941504*z3*S[1, -2, 1, -3, 1] +
 4272128*S[1, -2, 1, -3, 4] +
 3919872*S[1, -2, 1, -2, -5] -
 516096*z3*S[1, -2, 1, -2, -2] -
 942080*z3*S[1, -2, 1, -2, 2] +
 2396160*S[1, -2, 1, -2, 5] +
 6176768*S[1, -2, 1, 1, -6] -
 1884160*z3*S[1, -2, 1, 1, -3] +
 540672*z5*S[1, -2, 1, 1, 1] -
 1474560*z3*S[1, -2, 1, 1, 3] +
 5292032*S[1, -2, 1, 1, 6] +
 6266880*S[1, -2, 1, 2, -5] -
 819200*z3*S[1, -2, 1, 2, -2] -
 1130496*z3*S[1, -2, 1, 2, 2] +
 3203072*S[1, -2, 1, 2, 5] +
 5222400*S[1, -2, 1, 3, -4] -
 1417216*z3*S[1, -2, 1, 3, 1] +
 1257472*S[1, -2, 1, 3, 4] +
 4947968*S[1, -2, 1, 4, -3] +
 1122304*S[1, -2, 1, 4, 3] +
 3096576*S[1, -2, 1, 5, -2] +
 3248128*S[1, -2, 1, 5, 2] +
 5013504*S[1, -2, 1, 6, 1] +
 7462912*S[1, -2, 2, -5, 1] +
 4407296*S[1, -2, 2, -4, -2] +
 7503872*S[1, -2, 2, -4, 2] +
 7970816*S[1, -2, 2, -3, -3] +
 4841472*S[1, -2, 2, -3, 3] +
 5095424*S[1, -2, 2, -2, -4] -
 999424*z3*S[1, -2, 2, -2, 1] +
 2342912*S[1, -2, 2, -2, 4] +
 6266880*S[1, -2, 2, 1, -5] -
 819200*z3*S[1, -2, 2, 1, -2] -
 1130496*z3*S[1, -2, 2, 1, 2] +
 3203072*S[1, -2, 2, 1, 5] +
 5193728*S[1, -2, 2, 2, -4] -
 1130496*z3*S[1, -2, 2, 2, 1] +
 1228800*S[1, -2, 2, 2, 4] +
 3555328*S[1, -2, 2, 3, -3] +
 442368*S[1, -2, 2, 3, 3] +
 2326528*S[1, -2, 2, 4, -2] +
 1794048*S[1, -2, 2, 4, 2] +
 4071424*S[1, -2, 2, 5, 1] +
 6729728*S[1, -2, 3, -4, 1] +
 2998272*S[1, -2, 3, -3, -2] +
 5505024*S[1, -2, 3, -3, 2] +
 3432448*S[1, -2, 3, -2, -3] +
 2277376*S[1, -2, 3, -2, 3] +
 5165056*S[1, -2, 3, 1, -4] -
 1359872*z3*S[1, -2, 3, 1, 1] +
 1257472*S[1, -2, 3, 1, 4] +
 3440640*S[1, -2, 3, 2, -3] +
 442368*S[1, -2, 3, 2, 3] +
 1441792*S[1, -2, 3, 3, -2] +
 442368*S[1, -2, 3, 3, 2] + 1691648*S[1, -2, 3, 4, 1] +
 5496832*S[1, -2, 4, -3, 1] +
 1368064*S[1, -2, 4, -2, -2] +
 2793472*S[1, -2, 4, -2, 2] +
 4513792*S[1, -2, 4, 1, -3] +
 712704*S[1, -2, 4, 1, 3] +
 1966080*S[1, -2, 4, 2, -2] +
 786432*S[1, -2, 4, 2, 2] + 712704*S[1, -2, 4, 3, 1] +
 3080192*S[1, -2, 5, -2, 1] +
 2719744*S[1, -2, 5, 1, -2] +
 1740800*S[1, -2, 5, 1, 2] +
 1740800*S[1, -2, 5, 2, 1] +
 3153920*S[1, -2, 6, 1, 1] +
 19939328*S[1, 1, -7, 1, 1] +
 15810560*S[1, 1, -6, -2, 1] +
 14352384*S[1, 1, -6, 1, -2] +
 21037056*S[1, 1, -6, 1, 2] +
 21037056*S[1, 1, -6, 2, 1] +
 34529280*S[1, 1, -5, -3, 1] +
 7487488*S[1, 1, -5, -2, -2] +
 17096704*S[1, 1, -5, -2, 2] +
 30826496*S[1, 1, -5, 1, -3] +
 16998400*S[1, 1, -5, 1, 3] +
 14024704*S[1, 1, -5, 2, -2] +
 19005440*S[1, 1, -5, 2, 2] +
 16998400*S[1, 1, -5, 3, 1] +
 38289408*S[1, 1, -4, -4, 1] +
 15114240*S[1, 1, -4, -3, -2] +
 29097984*S[1, 1, -4, -3, 2] +
 15482880*S[1, 1, -4, -2, -3] +
 11583488*S[1, 1, -4, -2, 3] +
 35684352*S[1, 1, -4, 1, -4] -
 5128192*z3*S[1, 1, -4, 1, 1] +
 15286272*S[1, 1, -4, 1, 4] +
 25755648*S[1, 1, -4, 2, -3] +
 12795904*S[1, 1, -4, 2, 3] +
 10846208*S[1, 1, -4, 3, -2] +
 12795904*S[1, 1, -4, 3, 2] +
 15654912*S[1, 1, -4, 4, 1] +
 25600000*S[1, 1, -3, -5, 1] +
 13770752*S[1, 1, -3, -4, -2] +
 24096768*S[1, 1, -3, -4, 2] +
 22839296*S[1, 1, -3, -3, -3] +
 14516224*S[1, 1, -3, -3, 3] +
 13279232*S[1, 1, -3, -2, -4] -
 2981888*z3*S[1, 1, -3, -2, 1] +
 6275072*S[1, 1, -3, -2, 4] +
 26124288*S[1, 1, -3, 1, -5] -
 2441216*z3*S[1, 1, -3, 1, -2] -
 3514368*z3*S[1, 1, -3, 1, 2] +
 14303232*S[1, 1, -3, 1, 5] +
 24129536*S[1, 1, -3, 2, -4] -
 3514368*z3*S[1, 1, -3, 2, 1] +
 9457664*S[1, 1, -3, 2, 4] +
 16318464*S[1, 1, -3, 3, -3] +
 6733824*S[1, 1, -3, 3, 3] +
 8462336*S[1, 1, -3, 4, -2] +
 9351168*S[1, 1, -3, 4, 2] +
 13828096*S[1, 1, -3, 5, 1] +
 8896512*S[1, 1, -2, -6, 1] +
 5685248*S[1, 1, -2, -5, -2] +
 9768960*S[1, 1, -2, -5, 2] +
 12075008*S[1, 1, -2, -4, -3] +
 7274496*S[1, 1, -2, -4, 3] +
 11358208*S[1, 1, -2, -3, -4] -
 2760704*z3*S[1, 1, -2, -3, 1] +
 5058560*S[1, 1, -2, -3, 4] +
 4591616*S[1, 1, -2, -2, -5] -
 548864*z3*S[1, 1, -2, -2, -2] -
 1384448*z3*S[1, 1, -2, -2, 2] +
 2576384*S[1, 1, -2, -2, 5] +
 9920512*S[1, 1, -2, 1, -6] -
 2555904*z3*S[1, 1, -2, 1, -3] +
 1024000*z5*S[1, 1, -2, 1, 1] -
 1982464*z3*S[1, 1, -2, 1, 3] +
 7610368*S[1, 1, -2, 1, 6] +
 11288576*S[1, 1, -2, 2, -5] -
 1146880*z3*S[1, 1, -2, 2, -2] -
 1671168*z3*S[1, 1, -2, 2, 2] +
 6012928*S[1, 1, -2, 2, 5] +
 9654272*S[1, 1, -2, 3, -4] -
 1892352*z3*S[1, 1, -2, 3, 1] +
 3411968*S[1, 1, -2, 3, 4] +
 7667712*S[1, 1, -2, 4, -3] +
 2867200*S[1, 1, -2, 4, 3] +
 4169728*S[1, 1, -2, 5, -2] +
 4911104*S[1, 1, -2, 5, 2] +
 6479872*S[1, 1, -2, 6, 1] +
 25075712*S[1, 1, 1, -7, 1] +
 16596992*S[1, 1, 1, -6, -2] +
 28876800*S[1, 1, 1, -6, 2] +
 38232064*S[1, 1, 1, -5, -3] +
 26189824*S[1, 1, 1, -5, 3] +
 47792128*S[1, 1, 1, -4, -4] -
 5095424*z3*S[1, 1, 1, -4, 1] +
 24477696*S[1, 1, 1, -4, 4] +
 36364288*S[1, 1, 1, -3, -5] -
 2539520*z3*S[1, 1, 1, -3, -2] -
 3604480*z3*S[1, 1, 1, -3, 2] +
 21422080*S[1, 1, 1, -3, 5] +
 13746176*S[1, 1, 1, -2, -6] -
 2932736*z3*S[1, 1, 1, -2, -3] +
 1138688*z5*S[1, 1, 1, -2, 1] -
 2129920*z3*S[1, 1, 1, -2, 3] +
 10338304*S[1, 1, 1, -2, 6] +
 24059904*S[1, 1, 1, 1, -7] -
 5062656*z3*S[1, 1, 1, 1, -4] +
 892928*z5*S[1, 1, 1, 1, -2] -
 737280*z3^2*S[1, 1, 1, 1, 1] +
 2764800*z5*S[1, 1, 1, 1, 2] -
 5439488*z3*S[1, 1, 1, 1, 4] +
 23126016*S[1, 1, 1, 1, 7] +
 21815296*S[1, 1, 1, 2, -6] -
 3588096*z3*S[1, 1, 1, 2, -3] +
 2764800*z5*S[1, 1, 1, 2, 1] -
 2064384*z3*S[1, 1, 1, 2, 3] +
 17506304*S[1, 1, 1, 2, 6] +
 18423808*S[1, 1, 1, 3, -5] -
 2097152*z3*S[1, 1, 1, 3, -2] -
 1703936*z3*S[1, 1, 1, 3, 2] +
 10248192*S[1, 1, 1, 3, 5] +
 22020096*S[1, 1, 1, 4, -4] -
 5373952*z3*S[1, 1, 1, 4, 1] +
 7618560*S[1, 1, 1, 4, 4] +
 24862720*S[1, 1, 1, 5, -3] +
 10592256*S[1, 1, 1, 5, 3] +
 14270464*S[1, 1, 1, 6, -2] +
 19537920*S[1, 1, 1, 6, 2] +
 22601728*S[1, 1, 1, 7, 1] +
 29040640*S[1, 1, 2, -6, 1] +
 17424384*S[1, 1, 2, -5, -2] +
 31109120*S[1, 1, 2, -5, 2] +
 36585472*S[1, 1, 2, -4, -3] +
 25690112*S[1, 1, 2, -4, 3] +
 39092224*S[1, 1, 2, -3, -4] -
 3653632*z3*S[1, 1, 2, -3, 1] +
 20103168*S[1, 1, 2, -3, 4] +
 19652608*S[1, 1, 2, -2, -5] -
 1245184*z3*S[1, 1, 2, -2, -2] -
 1810432*z3*S[1, 1, 2, -2, 2] +
 11796480*S[1, 1, 2, -2, 5] +
 21815296*S[1, 1, 2, 1, -6] -
 3588096*z3*S[1, 1, 2, 1, -3] +
 2764800*z5*S[1, 1, 2, 1, 1] -
 2064384*z3*S[1, 1, 2, 1, 3] +
 17506304*S[1, 1, 2, 1, 6] +
 17281024*S[1, 1, 2, 2, -5] -
 1794048*z3*S[1, 1, 2, 2, -2] +
 9457664*S[1, 1, 2, 2, 5] +
 14336000*S[1, 1, 2, 3, -4] -
 1933312*z3*S[1, 1, 2, 3, 1] +
 4874240*S[1, 1, 2, 3, 4] +
 17022976*S[1, 1, 2, 4, -3] +
 6406144*S[1, 1, 2, 4, 3] +
 12566528*S[1, 1, 2, 5, -2] +
 15896576*S[1, 1, 2, 5, 2] +
 22855680*S[1, 1, 2, 6, 1] +
 27222016*S[1, 1, 3, -5, 1] +
 14286848*S[1, 1, 3, -4, -2] +
 27054080*S[1, 1, 3, -4, 2] +
 25624576*S[1, 1, 3, -3, -3] +
 18481152*S[1, 1, 3, -3, 3] +
 17874944*S[1, 1, 3, -2, -4] -
 1867776*z3*S[1, 1, 3, -2, 1] +
 9543680*S[1, 1, 3, -2, 4] +
 18178048*S[1, 1, 3, 1, -5] -
 2031616*z3*S[1, 1, 3, 1, -2] -
 1318912*z3*S[1, 1, 3, 1, 2] +
 10158080*S[1, 1, 3, 1, 5] +
 13783040*S[1, 1, 3, 2, -4] -
 1318912*z3*S[1, 1, 3, 2, 1] +
 4780032*S[1, 1, 3, 2, 4] + 9912320*S[1, 1, 3, 3, -3] +
 2654208*S[1, 1, 3, 3, 3] + 7340032*S[1, 1, 3, 4, -2] +
 7589888*S[1, 1, 3, 4, 2] + 14827520*S[1, 1, 3, 5, 1] +
 26025984*S[1, 1, 4, -4, 1] +
 11165696*S[1, 1, 4, -3, -2] +
 20963328*S[1, 1, 4, -3, 2] +
 12394496*S[1, 1, 4, -2, -3] +
 9068544*S[1, 1, 4, -2, 3] +
 19447808*S[1, 1, 4, 1, -4] -
 4440064*z3*S[1, 1, 4, 1, 1] +
 6307840*S[1, 1, 4, 1, 4] +
 13279232*S[1, 1, 4, 2, -3] +
 3481600*S[1, 1, 4, 2, 3] + 5816320*S[1, 1, 4, 3, -2] +
 3481600*S[1, 1, 4, 3, 2] + 7536640*S[1, 1, 4, 4, 1] +
 23601152*S[1, 1, 5, -3, 1] +
 5816320*S[1, 1, 5, -2, -2] +
 11821056*S[1, 1, 5, -2, 2] +
 20357120*S[1, 1, 5, 1, -3] +
 5840896*S[1, 1, 5, 1, 3] + 9175040*S[1, 1, 5, 2, -2] +
 6389760*S[1, 1, 5, 2, 2] + 5840896*S[1, 1, 5, 3, 1] +
 12828672*S[1, 1, 6, -2, 1] +
 11812864*S[1, 1, 6, 1, -2] +
 10960896*S[1, 1, 6, 1, 2] +
 10960896*S[1, 1, 6, 2, 1] +
 15187968*S[1, 1, 7, 1, 1] +
 26107904*S[1, 2, -6, 1, 1] +
 20119552*S[1, 2, -5, -2, 1] +
 16482304*S[1, 2, -5, 1, -2] +
 25284608*S[1, 2, -5, 1, 2] +
 25284608*S[1, 2, -5, 2, 1] +
 37797888*S[1, 2, -4, -3, 1] +
 8683520*S[1, 2, -4, -2, -2] +
 19070976*S[1, 2, -4, -2, 2] +
 31588352*S[1, 2, -4, 1, -3] +
 18481152*S[1, 2, -4, 1, 3] +
 14147584*S[1, 2, -4, 2, -2] +
 20578304*S[1, 2, -4, 2, 2] +
 18481152*S[1, 2, -4, 3, 1] +
 33415168*S[1, 2, -3, -4, 1] +
 13344768*S[1, 2, -3, -3, -2] +
 25214976*S[1, 2, -3, -3, 2] +
 13819904*S[1, 2, -3, -2, -3] +
 10125312*S[1, 2, -3, -2, 3] +
 30662656*S[1, 2, -3, 1, -4] -
 3751936*z3*S[1, 2, -3, 1, 1] +
 13688832*S[1, 2, -3, 1, 4] +
 21889024*S[1, 2, -3, 2, -3] +
 11747328*S[1, 2, -3, 2, 3] +
 9338880*S[1, 2, -3, 3, -2] +
 11747328*S[1, 2, -3, 3, 2] +
 14163968*S[1, 2, -3, 4, 1] +
 14163968*S[1, 2, -2, -5, 1] +
 7528448*S[1, 2, -2, -4, -2] +
 13172736*S[1, 2, -2, -4, 2] +
 12369920*S[1, 2, -2, -3, -3] +
 7847936*S[1, 2, -2, -3, 3] +
 7102464*S[1, 2, -2, -2, -4] -
 1605632*z3*S[1, 2, -2, -2, 1] +
 3334144*S[1, 2, -2, -2, 4] +
 14835712*S[1, 2, -2, 1, -5] -
 1294336*z3*S[1, 2, -2, 1, -2] -
 1843200*z3*S[1, 2, -2, 1, 2] +
 8290304*S[1, 2, -2, 1, 5] +
 13803520*S[1, 2, -2, 2, -4] -
 1843200*z3*S[1, 2, -2, 2, 1] +
 5767168*S[1, 2, -2, 2, 4] +
 9322496*S[1, 2, -2, 3, -3] +
 4292608*S[1, 2, -2, 3, 3] +
 4726784*S[1, 2, -2, 4, -2] +
 5611520*S[1, 2, -2, 4, 2] +
 7831552*S[1, 2, -2, 5, 1] +
 29040640*S[1, 2, 1, -6, 1] +
 17424384*S[1, 2, 1, -5, -2] +
 31109120*S[1, 2, 1, -5, 2] +
 36585472*S[1, 2, 1, -4, -3] +
 25690112*S[1, 2, 1, -4, 3] +
 39092224*S[1, 2, 1, -3, -4] -
 3653632*z3*S[1, 2, 1, -3, 1] +
 20103168*S[1, 2, 1, -3, 4] +
 19652608*S[1, 2, 1, -2, -5] -
 1245184*z3*S[1, 2, 1, -2, -2] -
 1810432*z3*S[1, 2, 1, -2, 2] +
 11796480*S[1, 2, 1, -2, 5] +
 21815296*S[1, 2, 1, 1, -6] -
 3588096*z3*S[1, 2, 1, 1, -3] +
 2764800*z5*S[1, 2, 1, 1, 1] -
 2064384*z3*S[1, 2, 1, 1, 3] +
 17506304*S[1, 2, 1, 1, 6] +
 17281024*S[1, 2, 1, 2, -5] -
 1794048*z3*S[1, 2, 1, 2, -2] +
 9457664*S[1, 2, 1, 2, 5] +
 14336000*S[1, 2, 1, 3, -4] -
 1933312*z3*S[1, 2, 1, 3, 1] +
 4874240*S[1, 2, 1, 3, 4] +
 17022976*S[1, 2, 1, 4, -3] +
 6406144*S[1, 2, 1, 4, 3] +
 12566528*S[1, 2, 1, 5, -2] +
 15896576*S[1, 2, 1, 5, 2] +
 22855680*S[1, 2, 1, 6, 1] +
 28553216*S[1, 2, 2, -5, 1] +
 15024128*S[1, 2, 2, -4, -2] +
 28196864*S[1, 2, 2, -4, 2] +
 27222016*S[1, 2, 2, -3, -3] +
 19513344*S[1, 2, 2, -3, 3] +
 20226048*S[1, 2, 2, -2, -4] -
 1843200*z3*S[1, 2, 2, -2, 1] +
 10452992*S[1, 2, 2, -2, 4] +
 17281024*S[1, 2, 2, 1, -5] -
 1794048*z3*S[1, 2, 2, 1, -2] +
 9457664*S[1, 2, 2, 1, 5] +
 11993088*S[1, 2, 2, 2, -4] +
 4521984*S[1, 2, 2, 2, 4] + 9068544*S[1, 2, 2, 3, -3] +
 2752512*S[1, 2, 2, 3, 3] + 7790592*S[1, 2, 2, 4, -2] +
 8462336*S[1, 2, 2, 4, 2] + 16281600*S[1, 2, 2, 5, 1] +
 24092672*S[1, 2, 3, -4, 1] +
 10379264*S[1, 2, 3, -3, -2] +
 19857408*S[1, 2, 3, -3, 2] +
 12541952*S[1, 2, 3, -2, -3] +
 9109504*S[1, 2, 3, -2, 3] +
 14131200*S[1, 2, 3, 1, -4] -
 1654784*z3*S[1, 2, 3, 1, 1] +
 4849664*S[1, 2, 3, 1, 4] + 8732672*S[1, 2, 3, 2, -3] +
 2752512*S[1, 2, 3, 2, 3] + 4259840*S[1, 2, 3, 3, -2] +
 2752512*S[1, 2, 3, 3, 2] + 7012352*S[1, 2, 3, 4, 1] +
 20791296*S[1, 2, 4, -3, 1] +
 5595136*S[1, 2, 4, -2, -2] +
 10854400*S[1, 2, 4, -2, 2] +
 15187968*S[1, 2, 4, 1, -3] +
 4128768*S[1, 2, 4, 1, 3] + 6610944*S[1, 2, 4, 2, -2] +
 4407296*S[1, 2, 4, 2, 2] + 4128768*S[1, 2, 4, 3, 1] +
 13131776*S[1, 2, 5, -2, 1] +
 11018240*S[1, 2, 5, 1, -2] +
 9113600*S[1, 2, 5, 1, 2] + 9113600*S[1, 2, 5, 2, 1] +
 16277504*S[1, 2, 6, 1, 1] +
 26992640*S[1, 3, -5, 1, 1] +
 18038784*S[1, 3, -4, -2, 1] +
 14319616*S[1, 3, -4, 1, -2] +
 23973888*S[1, 3, -4, 1, 2] +
 23973888*S[1, 3, -4, 2, 1] +
 27451392*S[1, 3, -3, -3, 1] +
 6127616*S[1, 3, -3, -2, -2] +
 13869056*S[1, 3, -3, -2, 2] +
 23224320*S[1, 3, -3, 1, -3] +
 14696448*S[1, 3, -3, 1, 3] +
 10493952*S[1, 3, -3, 2, -2] +
 16465920*S[1, 3, -3, 2, 2] +
 14696448*S[1, 3, -3, 3, 1] +
 15228928*S[1, 3, -2, -4, 1] +
 5799936*S[1, 3, -2, -3, -2] +
 11452416*S[1, 3, -2, -3, 2] +
 5840896*S[1, 3, -2, -2, -3] +
 4513792*S[1, 3, -2, -2, 3] +
 14647296*S[1, 3, -2, 1, -4] -
 1769472*z3*S[1, 3, -2, 1, 1] +
 7102464*S[1, 3, -2, 1, 4] +
 10805248*S[1, 3, -2, 2, -3] +
 6422528*S[1, 3, -2, 2, 3] +
 4521984*S[1, 3, -2, 3, -2] +
 6422528*S[1, 3, -2, 3, 2] +
 7143424*S[1, 3, -2, 4, 1] +
 26984448*S[1, 3, 1, -5, 1] +
 14123008*S[1, 3, 1, -4, -2] +
 26865664*S[1, 3, 1, -4, 2] +
 25427968*S[1, 3, 1, -3, -3] +
 18415616*S[1, 3, 1, -3, 3] +
 17809408*S[1, 3, 1, -2, -4] -
 1835008*z3*S[1, 3, 1, -2, 1] +
 9543680*S[1, 3, 1, -2, 4] +
 17760256*S[1, 3, 1, 1, -5] -
 1966080*z3*S[1, 3, 1, 1, -2] -
 868352*z3*S[1, 3, 1, 1, 2] +
 10010624*S[1, 3, 1, 1, 5] +
 13185024*S[1, 3, 1, 2, -4] -
 868352*z3*S[1, 3, 1, 2, 1] +
 4665344*S[1, 3, 1, 2, 4] + 9453568*S[1, 3, 1, 3, -3] +
 2654208*S[1, 3, 1, 3, 3] + 7176192*S[1, 3, 1, 4, -2] +
 7573504*S[1, 3, 1, 4, 2] + 14778368*S[1, 3, 1, 5, 1] +
 23556096*S[1, 3, 2, -4, 1] +
 10059776*S[1, 3, 2, -3, -2] +
 19546112*S[1, 3, 2, -3, 2] +
 12353536*S[1, 3, 2, -2, -3] +
 9043968*S[1, 3, 2, -2, 3] +
 13185024*S[1, 3, 2, 1, -4] -
 868352*z3*S[1, 3, 2, 1, 1] +
 4665344*S[1, 3, 2, 1, 4] + 7798784*S[1, 3, 2, 2, -3] +
 2752512*S[1, 3, 2, 2, 3] + 3850240*S[1, 3, 2, 3, -2] +
 2752512*S[1, 3, 2, 3, 2] + 6959104*S[1, 3, 2, 4, 1] +
 16392192*S[1, 3, 3, -3, 1] +
 4456448*S[1, 3, 3, -2, -2] +
 8994816*S[1, 3, 3, -2, 2] +
 9379840*S[1, 3, 3, 1, -3] + 2654208*S[1, 3, 3, 1, 3] +
 3776512*S[1, 3, 3, 2, -2] + 2752512*S[1, 3, 3, 2, 2] +
 2654208*S[1, 3, 3, 3, 1] + 9469952*S[1, 3, 4, -2, 1] +
 6774784*S[1, 3, 4, 1, -2] + 5156864*S[1, 3, 4, 1, 2] +
 5156864*S[1, 3, 4, 2, 1] + 11788288*S[1, 3, 5, 1, 1] +
 24920064*S[1, 4, -4, 1, 1] +
 12623872*S[1, 4, -3, -2, 1] +
 10723328*S[1, 4, -3, 1, -2] +
 18366464*S[1, 4, -3, 1, 2] +
 18366464*S[1, 4, -3, 2, 1] +
 11960320*S[1, 4, -2, -3, 1] +
 2400256*S[1, 4, -2, -2, -2] +
 5873664*S[1, 4, -2, -2, 2] +
 11165696*S[1, 4, -2, 1, -3] +
 7471104*S[1, 4, -2, 1, 3] +
 5201920*S[1, 4, -2, 2, -2] +
 8503296*S[1, 4, -2, 2, 2] +
 7471104*S[1, 4, -2, 3, 1] +
 24150016*S[1, 4, 1, -4, 1] +
 10420224*S[1, 4, 1, -3, -2] +
 19800064*S[1, 4, 1, -3, 2] +
 11952128*S[1, 4, 1, -2, -3] +
 8724480*S[1, 4, 1, -2, 3] +
 16678912*S[1, 4, 1, 1, -4] -
 2883584*z3*S[1, 4, 1, 1, 1] +
 5472256*S[1, 4, 1, 1, 4] +
 10747904*S[1, 4, 1, 2, -3] +
 2924544*S[1, 4, 1, 2, 3] + 4751360*S[1, 4, 1, 3, -2] +
 2924544*S[1, 4, 1, 3, 2] + 7004160*S[1, 4, 1, 4, 1] +
 17637376*S[1, 4, 2, -3, 1] +
 4890624*S[1, 4, 2, -2, -2] +
 9592832*S[1, 4, 2, -2, 2] +
 10747904*S[1, 4, 2, 1, -3] +
 2924544*S[1, 4, 2, 1, 3] + 4292608*S[1, 4, 2, 2, -2] +
 3047424*S[1, 4, 2, 2, 2] + 2924544*S[1, 4, 2, 3, 1] +
 7839744*S[1, 4, 3, -2, 1] +
 4751360*S[1, 4, 3, 1, -2] + 2924544*S[1, 4, 3, 1, 2] +
 2924544*S[1, 4, 3, 2, 1] + 6340608*S[1, 4, 4, 1, 1] +
 19521536*S[1, 5, -3, 1, 1] +
 5439488*S[1, 5, -2, -2, 1] +
 5251072*S[1, 5, -2, 1, -2] +
 9224192*S[1, 5, -2, 1, 2] +
 9224192*S[1, 5, -2, 2, 1] +
 19996672*S[1, 5, 1, -3, 1] +
 5226496*S[1, 5, 1, -2, -2] +
 10371072*S[1, 5, 1, -2, 2] +
 15376384*S[1, 5, 1, 1, -3] +
 3809280*S[1, 5, 1, 1, 3] + 6561792*S[1, 5, 1, 2, -2] +
 4030464*S[1, 5, 1, 2, 2] + 3809280*S[1, 5, 1, 3, 1] +
 9625600*S[1, 5, 2, -2, 1] +
 6561792*S[1, 5, 2, 1, -2] + 4030464*S[1, 5, 2, 1, 2] +
 4030464*S[1, 5, 2, 2, 1] + 3809280*S[1, 5, 3, 1, 1] +
 9781248*S[1, 6, -2, 1, 1] +
 10502144*S[1, 6, 1, -2, 1] +
 8798208*S[1, 6, 1, 1, -2] + 6144000*S[1, 6, 1, 1, 2] +
 6144000*S[1, 6, 1, 2, 1] + 6144000*S[1, 6, 2, 1, 1] +
 8896512*S[1, 7, 1, 1, 1] +
 16646144*S[2, -6, 1, 1, 1] +
 14794752*S[2, -5, -2, 1, 1] +
 15695872*S[2, -5, 1, -2, 1] +
 12206080*S[2, -5, 1, 1, -2] +
 13131776*S[2, -5, 1, 1, 2] +
 13131776*S[2, -5, 1, 2, 1] +
 13131776*S[2, -5, 2, 1, 1] +
 23494656*S[2, -4, -3, 1, 1] +
 7143424*S[2, -4, -2, -2, 1] +
 6930432*S[2, -4, -2, 1, -2] +
 10330112*S[2, -4, -2, 1, 2] +
 10330112*S[2, -4, -2, 2, 1] +
 27271168*S[2, -4, 1, -3, 1] +
 7069696*S[2, -4, 1, -2, -2] +
 13942784*S[2, -4, 1, -2, 2] +
 21200896*S[2, -4, 1, 1, -3] +
 7880704*S[2, -4, 1, 1, 3] +
 9093120*S[2, -4, 1, 2, -2] +
 8437760*S[2, -4, 1, 2, 2] +
 7880704*S[2, -4, 1, 3, 1] +
 13328384*S[2, -4, 2, -2, 1] +
 9093120*S[2, -4, 2, 1, -2] +
 8437760*S[2, -4, 2, 1, 2] +
 8437760*S[2, -4, 2, 2, 1] +
 7880704*S[2, -4, 3, 1, 1] +
 19165184*S[2, -3, -4, 1, 1] +
 10674176*S[2, -3, -3, -2, 1] +
 9748480*S[2, -3, -3, 1, -2] +
 12734464*S[2, -3, -3, 1, 2] +
 12734464*S[2, -3, -3, 2, 1] +
 9445376*S[2, -3, -2, -3, 1] +
 2162688*S[2, -3, -2, -2, -2] +
 4395008*S[2, -3, -2, -2, 2] +
 9781248*S[2, -3, -2, 1, -3] +
 4595712*S[2, -3, -2, 1, 3] +
 4583424*S[2, -3, -2, 2, -2] +
 5234688*S[2, -3, -2, 2, 2] +
 4595712*S[2, -3, -2, 3, 1] +
 23810048*S[2, -3, 1, -4, 1] +
 10412032*S[2, -3, 1, -3, -2] +
 18583552*S[2, -3, 1, -3, 2] +
 11345920*S[2, -3, 1, -2, -3] +
 7766016*S[2, -3, 1, -2, 3] +
 19550208*S[2, -3, 1, 1, -4] -
 3465216*z3*S[2, -3, 1, 1, 1] +
 6467584*S[2, -3, 1, 1, 4] +
 13045760*S[2, -3, 1, 2, -3] +
 4030464*S[2, -3, 1, 2, 3] +
 5718016*S[2, -3, 1, 3, -2] +
 4030464*S[2, -3, 1, 3, 2] +
 7401472*S[2, -3, 1, 4, 1] +
 18386944*S[2, -3, 2, -3, 1] +
 5042176*S[2, -3, 2, -2, -2] +
 9584640*S[2, -3, 2, -2, 2] +
 13045760*S[2, -3, 2, 1, -3] +
 4030464*S[2, -3, 2, 1, 3] +
 5398528*S[2, -3, 2, 2, -2] +
 4276224*S[2, -3, 2, 2, 2] +
 4030464*S[2, -3, 2, 3, 1] +
 8290304*S[2, -3, 3, -2, 1] +
 5718016*S[2, -3, 3, 1, -2] +
 4030464*S[2, -3, 3, 1, 2] +
 4030464*S[2, -3, 3, 2, 1] +
 6172672*S[2, -3, 4, 1, 1] +
 8024064*S[2, -2, -5, 1, 1] +
 5660672*S[2, -2, -4, -2, 1] +
 5120000*S[2, -2, -4, 1, -2] +
 6631424*S[2, -2, -4, 1, 2] +
 6631424*S[2, -2, -4, 2, 1] +
 8146944*S[2, -2, -3, -3, 1] +
 1970176*S[2, -2, -3, -2, -2] +
 3842048*S[2, -2, -3, -2, 2] +
 8032256*S[2, -2, -3, 1, -3] +
 3661824*S[2, -2, -3, 1, 3] +
 3686400*S[2, -2, -3, 2, -2] +
 4169728*S[2, -2, -3, 2, 2] +
 3661824*S[2, -2, -3, 3, 1] +
 4214784*S[2, -2, -2, -4, 1] +
 1818624*S[2, -2, -2, -3, -2] +
 3084288*S[2, -2, -2, -3, 2] +
 1699840*S[2, -2, -2, -2, -3] +
 1114112*S[2, -2, -2, -2, 3] +
 4599808*S[2, -2, -2, 1, -4] -
 1286144*z3*S[2, -2, -2, 1, 1] +
 1822720*S[2, -2, -2, 1, 4] +
 3559424*S[2, -2, -2, 2, -3] +
 1433600*S[2, -2, -2, 2, 3] +
 1437696*S[2, -2, -2, 3, -2] +
 1433600*S[2, -2, -2, 3, 2] +
 1703936*S[2, -2, -2, 4, 1] +
 10248192*S[2, -2, 1, -5, 1] +
 5832704*S[2, -2, 1, -4, -2] +
 9949184*S[2, -2, 1, -4, 2] +
 9953280*S[2, -2, 1, -3, -3] +
 6266880*S[2, -2, 1, -3, 3] +
 5963776*S[2, -2, 1, -2, -4] -
 1343488*z3*S[2, -2, 1, -2, 1] +
 2891776*S[2, -2, 1, -2, 4] +
 9461760*S[2, -2, 1, 1, -5] -
 1146880*z3*S[2, -2, 1, 1, -2] -
 1572864*z3*S[2, -2, 1, 1, 2] +
 4972544*S[2, -2, 1, 1, 5] +
 8097792*S[2, -2, 1, 2, -4] -
 1572864*z3*S[2, -2, 1, 2, 1] +
 2396160*S[2, -2, 1, 2, 4] +
 5505024*S[2, -2, 1, 3, -3] +
 1228800*S[2, -2, 1, 3, 3] +
 3260416*S[2, -2, 1, 4, -2] +
 2625536*S[2, -2, 1, 4, 2] +
 5169152*S[2, -2, 1, 5, 1] +
 10334208*S[2, -2, 2, -4, 1] +
 4603904*S[2, -2, 2, -3, -2] +
 8200192*S[2, -2, 2, -3, 2] +
 5144576*S[2, -2, 2, -2, -3] +
 3448832*S[2, -2, 2, -2, 3] +
 8097792*S[2, -2, 2, 1, -4] -
 1572864*z3*S[2, -2, 2, 1, 1] +
 2396160*S[2, -2, 2, 1, 4] +
 5283840*S[2, -2, 2, 2, -3] +
 1302528*S[2, -2, 2, 2, 3] +
 2342912*S[2, -2, 2, 3, -2] +
 1302528*S[2, -2, 2, 3, 2] +
 2936832*S[2, -2, 2, 4, 1] +
 7426048*S[2, -2, 3, -3, 1] +
 1961984*S[2, -2, 3, -2, -2] +
 3870720*S[2, -2, 3, -2, 2] +
 5459968*S[2, -2, 3, 1, -3] +
 1228800*S[2, -2, 3, 1, 3] +
 2297856*S[2, -2, 3, 2, -2] +
 1302528*S[2, -2, 3, 2, 2] +
 1228800*S[2, -2, 3, 3, 1] +
 3727360*S[2, -2, 4, -2, 1] +
 3063808*S[2, -2, 4, 1, -2] +
 1867776*S[2, -2, 4, 1, 2] +
 1867776*S[2, -2, 4, 2, 1] +
 3575808*S[2, -2, 5, 1, 1] +
 26107904*S[2, 1, -6, 1, 1] +
 20119552*S[2, 1, -5, -2, 1] +
 16482304*S[2, 1, -5, 1, -2] +
 25284608*S[2, 1, -5, 1, 2] +
 25284608*S[2, 1, -5, 2, 1] +
 37797888*S[2, 1, -4, -3, 1] +
 8683520*S[2, 1, -4, -2, -2] +
 19070976*S[2, 1, -4, -2, 2] +
 31588352*S[2, 1, -4, 1, -3] +
 18481152*S[2, 1, -4, 1, 3] +
 14147584*S[2, 1, -4, 2, -2] +
 20578304*S[2, 1, -4, 2, 2] +
 18481152*S[2, 1, -4, 3, 1] +
 33415168*S[2, 1, -3, -4, 1] +
 13344768*S[2, 1, -3, -3, -2] +
 25214976*S[2, 1, -3, -3, 2] +
 13819904*S[2, 1, -3, -2, -3] +
 10125312*S[2, 1, -3, -2, 3] +
 30662656*S[2, 1, -3, 1, -4] -
 3751936*z3*S[2, 1, -3, 1, 1] +
 13688832*S[2, 1, -3, 1, 4] +
 21889024*S[2, 1, -3, 2, -3] +
 11747328*S[2, 1, -3, 2, 3] +
 9338880*S[2, 1, -3, 3, -2] +
 11747328*S[2, 1, -3, 3, 2] +
 14163968*S[2, 1, -3, 4, 1] +
 14163968*S[2, 1, -2, -5, 1] +
 7528448*S[2, 1, -2, -4, -2] +
 13172736*S[2, 1, -2, -4, 2] +
 12369920*S[2, 1, -2, -3, -3] +
 7847936*S[2, 1, -2, -3, 3] +
 7102464*S[2, 1, -2, -2, -4] -
 1605632*z3*S[2, 1, -2, -2, 1] +
 3334144*S[2, 1, -2, -2, 4] +
 14835712*S[2, 1, -2, 1, -5] -
 1294336*z3*S[2, 1, -2, 1, -2] -
 1843200*z3*S[2, 1, -2, 1, 2] +
 8290304*S[2, 1, -2, 1, 5] +
 13803520*S[2, 1, -2, 2, -4] -
 1843200*z3*S[2, 1, -2, 2, 1] +
 5767168*S[2, 1, -2, 2, 4] +
 9322496*S[2, 1, -2, 3, -3] +
 4292608*S[2, 1, -2, 3, 3] +
 4726784*S[2, 1, -2, 4, -2] +
 5611520*S[2, 1, -2, 4, 2] +
 7831552*S[2, 1, -2, 5, 1] +
 29040640*S[2, 1, 1, -6, 1] +
 17424384*S[2, 1, 1, -5, -2] +
 31109120*S[2, 1, 1, -5, 2] +
 36585472*S[2, 1, 1, -4, -3] +
 25690112*S[2, 1, 1, -4, 3] +
 39092224*S[2, 1, 1, -3, -4] -
 3653632*z3*S[2, 1, 1, -3, 1] +
 20103168*S[2, 1, 1, -3, 4] +
 19652608*S[2, 1, 1, -2, -5] -
 1245184*z3*S[2, 1, 1, -2, -2] -
 1810432*z3*S[2, 1, 1, -2, 2] +
 11796480*S[2, 1, 1, -2, 5] +
 21815296*S[2, 1, 1, 1, -6] -
 3588096*z3*S[2, 1, 1, 1, -3] +
 2764800*z5*S[2, 1, 1, 1, 1] -
 2064384*z3*S[2, 1, 1, 1, 3] +
 17506304*S[2, 1, 1, 1, 6] +
 17281024*S[2, 1, 1, 2, -5] -
 1794048*z3*S[2, 1, 1, 2, -2] +
 9457664*S[2, 1, 1, 2, 5] +
 14336000*S[2, 1, 1, 3, -4] -
 1933312*z3*S[2, 1, 1, 3, 1] +
 4874240*S[2, 1, 1, 3, 4] +
 17022976*S[2, 1, 1, 4, -3] +
 6406144*S[2, 1, 1, 4, 3] +
 12566528*S[2, 1, 1, 5, -2] +
 15896576*S[2, 1, 1, 5, 2] +
 22855680*S[2, 1, 1, 6, 1] +
 28553216*S[2, 1, 2, -5, 1] +
 15024128*S[2, 1, 2, -4, -2] +
 28196864*S[2, 1, 2, -4, 2] +
 27222016*S[2, 1, 2, -3, -3] +
 19513344*S[2, 1, 2, -3, 3] +
 20226048*S[2, 1, 2, -2, -4] -
 1843200*z3*S[2, 1, 2, -2, 1] +
 10452992*S[2, 1, 2, -2, 4] +
 17281024*S[2, 1, 2, 1, -5] -
 1794048*z3*S[2, 1, 2, 1, -2] +
 9457664*S[2, 1, 2, 1, 5] +
 11993088*S[2, 1, 2, 2, -4] +
 4521984*S[2, 1, 2, 2, 4] + 9068544*S[2, 1, 2, 3, -3] +
 2752512*S[2, 1, 2, 3, 3] + 7790592*S[2, 1, 2, 4, -2] +
 8462336*S[2, 1, 2, 4, 2] + 16281600*S[2, 1, 2, 5, 1] +
 24092672*S[2, 1, 3, -4, 1] +
 10379264*S[2, 1, 3, -3, -2] +
 19857408*S[2, 1, 3, -3, 2] +
 12541952*S[2, 1, 3, -2, -3] +
 9109504*S[2, 1, 3, -2, 3] +
 14131200*S[2, 1, 3, 1, -4] -
 1654784*z3*S[2, 1, 3, 1, 1] +
 4849664*S[2, 1, 3, 1, 4] + 8732672*S[2, 1, 3, 2, -3] +
 2752512*S[2, 1, 3, 2, 3] + 4259840*S[2, 1, 3, 3, -2] +
 2752512*S[2, 1, 3, 3, 2] + 7012352*S[2, 1, 3, 4, 1] +
 20791296*S[2, 1, 4, -3, 1] +
 5595136*S[2, 1, 4, -2, -2] +
 10854400*S[2, 1, 4, -2, 2] +
 15187968*S[2, 1, 4, 1, -3] +
 4128768*S[2, 1, 4, 1, 3] + 6610944*S[2, 1, 4, 2, -2] +
 4407296*S[2, 1, 4, 2, 2] + 4128768*S[2, 1, 4, 3, 1] +
 13131776*S[2, 1, 5, -2, 1] +
 11018240*S[2, 1, 5, 1, -2] +
 9113600*S[2, 1, 5, 1, 2] + 9113600*S[2, 1, 5, 2, 1] +
 16277504*S[2, 1, 6, 1, 1] +
 29446144*S[2, 2, -5, 1, 1] +
 20848640*S[2, 2, -4, -2, 1] +
 15843328*S[2, 2, -4, 1, -2] +
 25853952*S[2, 2, -4, 1, 2] +
 25853952*S[2, 2, -4, 2, 1] +
 32210944*S[2, 2, -3, -3, 1] +
 7471104*S[2, 2, -3, -2, -2] +
 16564224*S[2, 2, -3, -2, 2] +
 25772032*S[2, 2, -3, 1, -3] +
 15908864*S[2, 2, -3, 1, 3] +
 11509760*S[2, 2, -3, 2, -2] +
 17727488*S[2, 2, -3, 2, 2] +
 15908864*S[2, 2, -3, 3, 1] +
 18259968*S[2, 2, -2, -4, 1] +
 7151616*S[2, 2, -2, -3, -2] +
 13774848*S[2, 2, -2, -3, 2] +
 7356416*S[2, 2, -2, -2, -3] +
 5521408*S[2, 2, -2, -2, 3] +
 16859136*S[2, 2, -2, 1, -4] -
 1908736*z3*S[2, 2, -2, 1, 1] +
 7921664*S[2, 2, -2, 1, 4] +
 12120064*S[2, 2, -2, 2, -3] +
 7012352*S[2, 2, -2, 2, 3] +
 5160960*S[2, 2, -2, 3, -2] +
 7012352*S[2, 2, -2, 3, 2] +
 8126464*S[2, 2, -2, 4, 1] +
 28553216*S[2, 2, 1, -5, 1] +
 15024128*S[2, 2, 1, -4, -2] +
 28196864*S[2, 2, 1, -4, 2] +
 27222016*S[2, 2, 1, -3, -3] +
 19513344*S[2, 2, 1, -3, 3] +
 20226048*S[2, 2, 1, -2, -4] -
 1843200*z3*S[2, 2, 1, -2, 1] +
 10452992*S[2, 2, 1, -2, 4] +
 17281024*S[2, 2, 1, 1, -5] -
 1794048*z3*S[2, 2, 1, 1, -2] +
 9457664*S[2, 2, 1, 1, 5] +
 11993088*S[2, 2, 1, 2, -4] +
 4521984*S[2, 2, 1, 2, 4] + 9068544*S[2, 2, 1, 3, -3] +
 2752512*S[2, 2, 1, 3, 3] + 7790592*S[2, 2, 1, 4, -2] +
 8462336*S[2, 2, 1, 4, 2] + 16281600*S[2, 2, 1, 5, 1] +
 24035328*S[2, 2, 2, -4, 1] +
 10248192*S[2, 2, 2, -3, -2] +
 20004864*S[2, 2, 2, -3, 2] +
 12890112*S[2, 2, 2, -2, -3] +
 9461760*S[2, 2, 2, -2, 3] +
 11993088*S[2, 2, 2, 1, -4] +
 4521984*S[2, 2, 2, 1, 4] + 6782976*S[2, 2, 2, 2, -3] +
 2850816*S[2, 2, 2, 2, 3] + 3674112*S[2, 2, 2, 3, -2] +
 2850816*S[2, 2, 2, 3, 2] + 7163904*S[2, 2, 2, 4, 1] +
 16842752*S[2, 2, 3, -3, 1] +
 4734976*S[2, 2, 3, -2, -2] +
 9326592*S[2, 2, 3, -2, 2] +
 8978432*S[2, 2, 3, 1, -3] + 2752512*S[2, 2, 3, 1, 3] +
 3584000*S[2, 2, 3, 2, -2] + 2850816*S[2, 2, 3, 2, 2] +
 2752512*S[2, 2, 3, 3, 1] +
 10477568*S[2, 2, 4, -2, 1] +
 7380992*S[2, 2, 4, 1, -2] + 5672960*S[2, 2, 4, 1, 2] +
 5672960*S[2, 2, 4, 2, 1] + 13594624*S[2, 2, 5, 1, 1] +
 26816512*S[2, 3, -4, 1, 1] +
 14852096*S[2, 3, -3, -2, 1] +
 11509760*S[2, 3, -3, 1, -2] +
 19787776*S[2, 3, -3, 1, 2] +
 19787776*S[2, 3, -3, 2, 1] +
 14934016*S[2, 3, -2, -3, 1] +
 3211264*S[2, 3, -2, -2, -2] +
 7630848*S[2, 3, -2, -2, 2] +
 12500992*S[2, 3, -2, 1, -3] +
 8273920*S[2, 3, -2, 1, 3] +
 5681152*S[2, 3, -2, 2, -2] +
 9314304*S[2, 3, -2, 2, 2] +
 8273920*S[2, 3, -2, 3, 1] +
 23891968*S[2, 3, 1, -4, 1] +
 10256384*S[2, 3, 1, -3, -2] +
 19771392*S[2, 3, 1, -3, 2] +
 12468224*S[2, 3, 1, -2, -3] +
 9109504*S[2, 3, 1, -2, 3] +
 13684736*S[2, 3, 1, 1, -4] -
 1269760*z3*S[2, 3, 1, 1, 1] +
 4780032*S[2, 3, 1, 1, 4] + 8253440*S[2, 3, 1, 2, -3] +
 2752512*S[2, 3, 1, 2, 3] + 4046848*S[2, 3, 1, 3, -2] +
 2752512*S[2, 3, 1, 3, 2] + 6991872*S[2, 3, 1, 4, 1] +
 16510976*S[2, 3, 2, -3, 1] +
 4640768*S[2, 3, 2, -2, -2] +
 9240576*S[2, 3, 2, -2, 2] +
 8253440*S[2, 3, 2, 1, -3] + 2752512*S[2, 3, 2, 1, 3] +
 3153920*S[2, 3, 2, 2, -2] + 2850816*S[2, 3, 2, 2, 2] +
 2752512*S[2, 3, 2, 3, 1] + 7561216*S[2, 3, 3, -2, 1] +
 4046848*S[2, 3, 3, 1, -2] + 2752512*S[2, 3, 3, 1, 2] +
 2752512*S[2, 3, 3, 2, 1] + 7073792*S[2, 3, 4, 1, 1] +
 20709376*S[2, 4, -3, 1, 1] +
 6651904*S[2, 4, -2, -2, 1] +
 5816320*S[2, 4, -2, 1, -2] +
 10059776*S[2, 4, -2, 1, 2] +
 10059776*S[2, 4, -2, 2, 1] +
 19111936*S[2, 4, 1, -3, 1] +
 5308416*S[2, 4, 1, -2, -2] +
 10215424*S[2, 4, 1, -2, 2] +
 12566528*S[2, 4, 1, 1, -3] +
 3194880*S[2, 4, 1, 1, 3] + 5185536*S[2, 4, 1, 2, -2] +
 3342336*S[2, 4, 1, 2, 2] + 3194880*S[2, 4, 1, 3, 1] +
 8896512*S[2, 4, 2, -2, 1] +
 5185536*S[2, 4, 2, 1, -2] + 3342336*S[2, 4, 2, 1, 2] +
 3342336*S[2, 4, 2, 2, 1] + 3194880*S[2, 4, 3, 1, 1] +
 11255808*S[2, 5, -2, 1, 1] +
 11288576*S[2, 5, 1, -2, 1] +
 8470528*S[2, 5, 1, 1, -2] + 5169152*S[2, 5, 1, 1, 2] +
 5169152*S[2, 5, 1, 2, 1] + 5169152*S[2, 5, 2, 1, 1] +
 8568832*S[2, 6, 1, 1, 1] +
 18333696*S[3, -5, 1, 1, 1] +
 13541376*S[3, -4, -2, 1, 1] +
 14352384*S[3, -4, 1, -2, 1] +
 10969088*S[3, -4, 1, 1, -2] +
 13492224*S[3, -4, 1, 1, 2] +
 13492224*S[3, -4, 1, 2, 1] +
 13492224*S[3, -4, 2, 1, 1] +
 16777216*S[3, -3, -3, 1, 1] +
 5029888*S[3, -3, -2, -2, 1] +
 4964352*S[3, -3, -2, 1, -2] +
 7233536*S[3, -3, -2, 1, 2] +
 7233536*S[3, -3, -2, 2, 1] +
 20185088*S[3, -3, 1, -3, 1] +
 5128192*S[3, -3, 1, -2, -2] +
 10199040*S[3, -3, 1, -2, 2] +
 16334848*S[3, -3, 1, 1, -3] +
 7020544*S[3, -3, 1, 1, 3] +
 7102464*S[3, -3, 1, 2, -2] +
 7553024*S[3, -3, 1, 2, 2] +
 7020544*S[3, -3, 1, 3, 1] +
 9986048*S[3, -3, 2, -2, 1] +
 7102464*S[3, -3, 2, 1, -2] +
 7553024*S[3, -3, 2, 1, 2] +
 7553024*S[3, -3, 2, 2, 1] +
 7020544*S[3, -3, 3, 1, 1] +
 8658944*S[3, -2, -4, 1, 1] +
 4521984*S[3, -2, -3, -2, 1] +
 4333568*S[3, -2, -3, 1, -2] +
 5685248*S[3, -2, -3, 1, 2] +
 5685248*S[3, -2, -3, 2, 1] +
 3997696*S[3, -2, -2, -3, 1] +
 802816*S[3, -2, -2, -2, -2] +
 1851392*S[3, -2, -2, -2, 2] +
 4259840*S[3, -2, -2, 1, -3] +
 1990656*S[3, -2, -2, 1, 3] +
 2031616*S[3, -2, -2, 2, -2] +
 2285568*S[3, -2, -2, 2, 2] +
 1990656*S[3, -2, -2, 3, 1] +
 11296768*S[3, -2, 1, -4, 1] +
 4734976*S[3, -2, 1, -3, -2] +
 8708096*S[3, -2, 1, -3, 2] +
 4956160*S[3, -2, 1, -2, -3] +
 3563520*S[3, -2, 1, -2, 3] +
 10002432*S[3, -2, 1, 1, -4] -
 1671168*z3*S[3, -2, 1, 1, 1] +
 3678208*S[3, -2, 1, 1, 4] +
 6963200*S[3, -2, 1, 2, -3] +
 2531328*S[3, -2, 1, 2, 3] +
 2932736*S[3, -2, 1, 3, -2] +
 2531328*S[3, -2, 1, 3, 2] +
 3899392*S[3, -2, 1, 4, 1] +
 8953856*S[3, -2, 2, -3, 1] +
 2334720*S[3, -2, 2, -2, -2] +
 4571136*S[3, -2, 2, -2, 2] +
 6963200*S[3, -2, 2, 1, -3] +
 2531328*S[3, -2, 2, 1, 3] +
 2957312*S[3, -2, 2, 2, -2] +
 2703360*S[3, -2, 2, 2, 2] +
 2531328*S[3, -2, 2, 3, 1] +
 3981312*S[3, -2, 3, -2, 1] +
 2932736*S[3, -2, 3, 1, -2] +
 2531328*S[3, -2, 3, 1, 2] +
 2531328*S[3, -2, 3, 2, 1] +
 3375104*S[3, -2, 4, 1, 1] +
 26771456*S[3, 1, -5, 1, 1] +
 17981440*S[3, 1, -4, -2, 1] +
 14196736*S[3, 1, -4, 1, -2] +
 23805952*S[3, 1, -4, 1, 2] +
 23805952*S[3, 1, -4, 2, 1] +
 27402240*S[3, 1, -3, -3, 1] +
 6127616*S[3, 1, -3, -2, -2] +
 13860864*S[3, 1, -3, -2, 2] +
 23109632*S[3, 1, -3, 1, -3] +
 14639104*S[3, 1, -3, 1, 3] +
 10420224*S[3, 1, -3, 2, -2] +
 16400384*S[3, 1, -3, 2, 2] +
 14639104*S[3, 1, -3, 3, 1] +
 15204352*S[3, 1, -2, -4, 1] +
 5799936*S[3, 1, -2, -3, -2] +
 11427840*S[3, 1, -2, -3, 2] +
 5840896*S[3, 1, -2, -2, -3] +
 4505600*S[3, 1, -2, -2, 3] +
 14622720*S[3, 1, -2, 1, -4] -
 1769472*z3*S[3, 1, -2, 1, 1] +
 7102464*S[3, 1, -2, 1, 4] +
 10780672*S[3, 1, -2, 2, -3] +
 6422528*S[3, 1, -2, 2, 3] +
 4513792*S[3, 1, -2, 3, -2] +
 6422528*S[3, 1, -2, 3, 2] +
 7143424*S[3, 1, -2, 4, 1] +
 26583040*S[3, 1, 1, -5, 1] +
 13901824*S[3, 1, 1, -4, -2] +
 26460160*S[3, 1, 1, -4, 2] +
 25182208*S[3, 1, 1, -3, -3] +
 18194432*S[3, 1, 1, -3, 3] +
 17752064*S[3, 1, 1, -2, -4] -
 1802240*z3*S[3, 1, 1, -2, 1] +
 9494528*S[3, 1, 1, -2, 4] +
 17211392*S[3, 1, 1, 1, -5] -
 1900544*z3*S[3, 1, 1, 1, -2] -
 393216*z3*S[3, 1, 1, 1, 2] +
 9805824*S[3, 1, 1, 1, 5] +
 12468224*S[3, 1, 1, 2, -4] -
 393216*z3*S[3, 1, 1, 2, 1] +
 4505600*S[3, 1, 1, 2, 4] + 8937472*S[3, 1, 1, 3, -3] +
 2654208*S[3, 1, 1, 3, 3] + 6995968*S[3, 1, 1, 4, -2] +
 7577600*S[3, 1, 1, 4, 2] + 14737408*S[3, 1, 1, 5, 1] +
 22978560*S[3, 1, 2, -4, 1] +
 9789440*S[3, 1, 2, -3, -2] +
 19103744*S[3, 1, 2, -3, 2] +
 12197888*S[3, 1, 2, -2, -3] +
 8896512*S[3, 1, 2, -2, 3] +
 12468224*S[3, 1, 2, 1, -4] -
 393216*z3*S[3, 1, 2, 1, 1] +
 4505600*S[3, 1, 2, 1, 4] + 7176192*S[3, 1, 2, 2, -3] +
 2752512*S[3, 1, 2, 2, 3] + 3596288*S[3, 1, 2, 3, -2] +
 2752512*S[3, 1, 2, 3, 2] + 6914048*S[3, 1, 2, 4, 1] +
 15941632*S[3, 1, 3, -3, 1] +
 4349952*S[3, 1, 3, -2, -2] +
 8790016*S[3, 1, 3, -2, 2] +
 8863744*S[3, 1, 3, 1, -3] + 2654208*S[3, 1, 3, 1, 3] +
 3522560*S[3, 1, 3, 2, -2] + 2752512*S[3, 1, 3, 2, 2] +
 2654208*S[3, 1, 3, 3, 1] + 9306112*S[3, 1, 4, -2, 1] +
 6594560*S[3, 1, 4, 1, -2] + 5144576*S[3, 1, 4, 1, 2] +
 5144576*S[3, 1, 4, 2, 1] + 11780096*S[3, 1, 5, 1, 1] +
 26320896*S[3, 2, -4, 1, 1] +
 14712832*S[3, 2, -3, -2, 1] +
 11206656*S[3, 2, -3, 1, -2] +
 19513344*S[3, 2, -3, 1, 2] +
 19513344*S[3, 2, -3, 2, 1] +
 14860288*S[3, 2, -2, -3, 1] +
 3211264*S[3, 2, -2, -2, -2] +
 7618560*S[3, 2, -2, -2, 2] +
 12328960*S[3, 2, -2, 1, -3] +
 8216576*S[3, 2, -2, 1, 3] +
 5570560*S[3, 2, -2, 2, -2] +
 9248768*S[3, 2, -2, 2, 2] +
 8216576*S[3, 2, -2, 3, 1] +
 22978560*S[3, 2, 1, -4, 1] +
 9789440*S[3, 2, 1, -3, -2] +
 19103744*S[3, 2, 1, -3, 2] +
 12197888*S[3, 2, 1, -2, -3] +
 8896512*S[3, 2, 1, -2, 3] +
 12468224*S[3, 2, 1, 1, -4] -
 393216*z3*S[3, 2, 1, 1, 1] +
 4505600*S[3, 2, 1, 1, 4] + 7176192*S[3, 2, 1, 2, -3] +
 2752512*S[3, 2, 1, 2, 3] + 3596288*S[3, 2, 1, 3, -2] +
 2752512*S[3, 2, 1, 3, 2] + 6914048*S[3, 2, 1, 4, 1] +
 15597568*S[3, 2, 2, -3, 1] +
 4366336*S[3, 2, 2, -2, -2] +
 8830976*S[3, 2, 2, -2, 2] +
 7176192*S[3, 2, 2, 1, -3] + 2752512*S[3, 2, 2, 1, 3] +
 2629632*S[3, 2, 2, 2, -2] + 2850816*S[3, 2, 2, 2, 2] +
 2752512*S[3, 2, 2, 3, 1] + 7151616*S[3, 2, 3, -2, 1] +
 3596288*S[3, 2, 3, 1, -2] + 2752512*S[3, 2, 3, 1, 2] +
 2752512*S[3, 2, 3, 2, 1] + 7061504*S[3, 2, 4, 1, 1] +
 19210240*S[3, 3, -3, 1, 1] +
 6586368*S[3, 3, -2, -2, 1] +
 5226496*S[3, 3, -2, 1, -2] +
 9592832*S[3, 3, -2, 1, 2] +
 9592832*S[3, 3, -2, 2, 1] +
 15867904*S[3, 3, 1, -3, 1] +
 4333568*S[3, 3, 1, -2, -2] +
 8790016*S[3, 3, 1, -2, 2] +
 8609792*S[3, 3, 1, 1, -3] + 2654208*S[3, 3, 1, 1, 3] +
 3358720*S[3, 3, 1, 2, -2] + 2752512*S[3, 3, 1, 2, 2] +
 2654208*S[3, 3, 1, 3, 1] + 7077888*S[3, 3, 2, -2, 1] +
 3358720*S[3, 3, 2, 1, -2] + 2752512*S[3, 3, 2, 1, 2] +
 2752512*S[3, 3, 2, 2, 1] + 2654208*S[3, 3, 3, 1, 1] +
 9854976*S[3, 4, -2, 1, 1] +
 8724480*S[3, 4, 1, -2, 1] +
 5693440*S[3, 4, 1, 1, -2] + 3596288*S[3, 4, 1, 1, 2] +
 3596288*S[3, 4, 1, 2, 1] + 3596288*S[3, 4, 2, 1, 1] +
 6225920*S[3, 5, 1, 1, 1] +
 17907712*S[4, -4, 1, 1, 1] +
 9306112*S[4, -3, -2, 1, 1] +
 10149888*S[4, -3, 1, -2, 1] +
 8347648*S[4, -3, 1, 1, -2] +
 11427840*S[4, -3, 1, 1, 2] +
 11427840*S[4, -3, 1, 2, 1] +
 11427840*S[4, -3, 2, 1, 1] +
 7086080*S[4, -2, -3, 1, 1] +
 1900544*S[4, -2, -2, -2, 1] +
 2002944*S[4, -2, -2, 1, -2] +
 2981888*S[4, -2, -2, 1, 2] +
 2981888*S[4, -2, -2, 2, 1] +
 8937472*S[4, -2, 1, -3, 1] +
 2150400*S[4, -2, 1, -2, -2] +
 4374528*S[4, -2, 1, -2, 2] +
 8151040*S[4, -2, 1, 1, -3] +
 4112384*S[4, -2, 1, 1, 3] +
 3694592*S[4, -2, 1, 2, -2] +
 4489216*S[4, -2, 1, 2, 2] +
 4112384*S[4, -2, 1, 3, 1] +
 4562944*S[4, -2, 2, -2, 1] +
 3694592*S[4, -2, 2, 1, -2] +
 4489216*S[4, -2, 2, 1, 2] +
 4489216*S[4, -2, 2, 2, 1] +
 4112384*S[4, -2, 3, 1, 1] +
 23814144*S[4, 1, -4, 1, 1] +
 12247040*S[4, 1, -3, -2, 1] +
 10133504*S[4, 1, -3, 1, -2] +
 17752064*S[4, 1, -3, 1, 2] +
 17752064*S[4, 1, -3, 2, 1] +
 11730944*S[4, 1, -2, -3, 1] +
 2424832*S[4, 1, -2, -2, -2] +
 5808128*S[4, 1, -2, -2, 2] +
 10756096*S[4, 1, -2, 1, -3] +
 7323648*S[4, 1, -2, 1, 3] +
 4964352*S[4, 1, -2, 2, -2] +
 8339456*S[4, 1, -2, 2, 2] +
 7323648*S[4, 1, -2, 3, 1] +
 22224896*S[4, 1, 1, -4, 1] +
 9609216*S[4, 1, 1, -3, -2] +
 18391040*S[4, 1, 1, -3, 2] +
 11362304*S[4, 1, 1, -2, -3] +
 8282112*S[4, 1, 1, -2, 3] +
 14254080*S[4, 1, 1, 1, -4] -
 1736704*z3*S[4, 1, 1, 1, 1] +
 4833280*S[4, 1, 1, 1, 4] + 8626176*S[4, 1, 1, 2, -3] +
 2654208*S[4, 1, 1, 2, 3] + 3899392*S[4, 1, 1, 3, -2] +
 2654208*S[4, 1, 1, 3, 2] + 6586368*S[4, 1, 1, 4, 1] +
 15753216*S[4, 1, 2, -3, 1] +
 4440064*S[4, 1, 2, -2, -2] +
 8740864*S[4, 1, 2, -2, 2] +
 8626176*S[4, 1, 2, 1, -3] + 2654208*S[4, 1, 2, 1, 3] +
 3260416*S[4, 1, 2, 2, -2] + 2752512*S[4, 1, 2, 2, 2] +
 2654208*S[4, 1, 2, 3, 1] + 7012352*S[4, 1, 3, -2, 1] +
 3899392*S[4, 1, 3, 1, -2] + 2654208*S[4, 1, 3, 1, 2] +
 2654208*S[4, 1, 3, 2, 1] + 6070272*S[4, 1, 4, 1, 1] +
 18800640*S[4, 2, -3, 1, 1] +
 6324224*S[4, 2, -2, -2, 1] +
 5169152*S[4, 2, -2, 1, -2] +
 9412608*S[4, 2, -2, 1, 2] +
 9412608*S[4, 2, -2, 2, 1] +
 15753216*S[4, 2, 1, -3, 1] +
 4440064*S[4, 2, 1, -2, -2] +
 8740864*S[4, 2, 1, -2, 2] +
 8626176*S[4, 2, 1, 1, -3] + 2654208*S[4, 2, 1, 1, 3] +
 3260416*S[4, 2, 1, 2, -2] + 2752512*S[4, 2, 1, 2, 2] +
 2654208*S[4, 2, 1, 3, 1] + 7012352*S[4, 2, 2, -2, 1] +
 3260416*S[4, 2, 2, 1, -2] + 2752512*S[4, 2, 2, 1, 2] +
 2752512*S[4, 2, 2, 2, 1] + 2654208*S[4, 2, 3, 1, 1] +
 8765440*S[4, 3, -2, 1, 1] +
 7012352*S[4, 3, 1, -2, 1] +
 3842048*S[4, 3, 1, 1, -2] + 2654208*S[4, 3, 1, 1, 2] +
 2654208*S[4, 3, 1, 2, 1] + 2654208*S[4, 3, 2, 1, 1] +
 3850240*S[4, 4, 1, 1, 1] +
 14237696*S[5, -3, 1, 1, 1] +
 3907584*S[5, -2, -2, 1, 1] +
 4513792*S[5, -2, 1, -2, 1] +
 4136960*S[5, -2, 1, 1, -2] +
 6356992*S[5, -2, 1, 1, 2] +
 6356992*S[5, -2, 1, 2, 1] +
 6356992*S[5, -2, 2, 1, 1] +
 17514496*S[5, 1, -3, 1, 1] +
 5152768*S[5, 1, -2, -2, 1] +
 4734976*S[5, 1, -2, 1, -2] +
 8544256*S[5, 1, -2, 1, 2] +
 8544256*S[5, 1, -2, 2, 1] +
 16580608*S[5, 1, 1, -3, 1] +
 4546560*S[5, 1, 1, -2, -2] +
 8880128*S[5, 1, 1, -2, 2] +
 11370496*S[5, 1, 1, 1, -3] +
 2752512*S[5, 1, 1, 1, 3] + 4562944*S[5, 1, 1, 2, -2] +
 2850816*S[5, 1, 1, 2, 2] + 2752512*S[5, 1, 1, 3, 1] +
 7700480*S[5, 1, 2, -2, 1] +
 4562944*S[5, 1, 2, 1, -2] + 2850816*S[5, 1, 2, 1, 2] +
 2850816*S[5, 1, 2, 2, 1] + 2752512*S[5, 1, 3, 1, 1] +
 8970240*S[5, 2, -2, 1, 1] +
 7700480*S[5, 2, 1, -2, 1] +
 4562944*S[5, 2, 1, 1, -2] + 2850816*S[5, 2, 1, 1, 2] +
 2850816*S[5, 2, 1, 2, 1] + 2850816*S[5, 2, 2, 1, 1] +
 2752512*S[5, 3, 1, 1, 1] + 6553600*S[6, -2, 1, 1, 1] +
 8257536*S[6, 1, -2, 1, 1] +
 8175616*S[6, 1, 1, -2, 1] +
 6209536*S[6, 1, 1, 1, -2] + 3538944*S[6, 1, 1, 1, 2] +
 3538944*S[6, 1, 1, 2, 1] + 3538944*S[6, 1, 2, 1, 1] +
 3538944*S[6, 2, 1, 1, 1] + 5603328*S[7, 1, 1, 1, 1] -
 5505024*S[-5, -2, 1, 1, 1, 1] -
 8749056*S[-5, 1, -2, 1, 1, 1] -
 9797632*S[-5, 1, 1, -2, 1, 1] -
 7634944*S[-5, 1, 1, 1, -2, 1] -
 3342336*S[-5, 1, 1, 1, 1, -2] -
 6389760*S[-4, -3, 1, 1, 1, 1] -
 1998848*S[-4, -2, -2, 1, 1, 1] -
 4112384*S[-4, -2, 1, -2, 1, 1] -
 4489216*S[-4, -2, 1, 1, -2, 1] -
 3096576*S[-4, -2, 1, 1, 1, -2] -
 2228224*S[-4, -2, 1, 1, 1, 2] -
 2228224*S[-4, -2, 1, 1, 2, 1] -
 2228224*S[-4, -2, 1, 2, 1, 1] -
 2228224*S[-4, -2, 2, 1, 1, 1] -
 12156928*S[-4, 1, -3, 1, 1, 1] -
 5849088*S[-4, 1, -2, -2, 1, 1] -
 6160384*S[-4, 1, -2, 1, -2, 1] -
 4685824*S[-4, 1, -2, 1, 1, -2] -
 5357568*S[-4, 1, -2, 1, 1, 2] -
 5357568*S[-4, 1, -2, 1, 2, 1] -
 5357568*S[-4, 1, -2, 2, 1, 1] -
 14352384*S[-4, 1, 1, -3, 1, 1] -
 6848512*S[-4, 1, 1, -2, -2, 1] -
 4997120*S[-4, 1, 1, -2, 1, -2] -
 7307264*S[-4, 1, 1, -2, 1, 2] -
 7307264*S[-4, 1, 1, -2, 2, 1] -
 10846208*S[-4, 1, 1, 1, -3, 1] -
 3670016*S[-4, 1, 1, 1, -2, -2] -
 6275072*S[-4, 1, 1, 1, -2, 2] -
 4292608*S[-4, 1, 1, 1, 1, -3] -
 1441792*S[-4, 1, 1, 1, 2, -2] -
 4571136*S[-4, 1, 1, 2, -2, 1] -
 1441792*S[-4, 1, 1, 2, 1, -2] -
 7045120*S[-4, 1, 2, -2, 1, 1] -
 4571136*S[-4, 1, 2, 1, -2, 1] -
 1441792*S[-4, 1, 2, 1, 1, -2] -
 6799360*S[-4, 2, -2, 1, 1, 1] -
 7045120*S[-4, 2, 1, -2, 1, 1] -
 4571136*S[-4, 2, 1, 1, -2, 1] -
 1441792*S[-4, 2, 1, 1, 1, -2] -
 4751360*S[-3, -4, 1, 1, 1, 1] -
 2785280*S[-3, -3, -2, 1, 1, 1] -
 5636096*S[-3, -3, 1, -2, 1, 1] -
 5668864*S[-3, -3, 1, 1, -2, 1] -
 3342336*S[-3, -3, 1, 1, 1, -2] -
 2293760*S[-3, -3, 1, 1, 1, 2] -
 2293760*S[-3, -3, 1, 1, 2, 1] -
 2293760*S[-3, -3, 1, 2, 1, 1] -
 2293760*S[-3, -3, 2, 1, 1, 1] -
 2260992*S[-3, -2, -3, 1, 1, 1] -
 1572864*S[-3, -2, -2, -2, 1, 1] -
 1851392*S[-3, -2, -2, 1, -2, 1] -
 1540096*S[-3, -2, -2, 1, 1, -2] -
 868352*S[-3, -2, -2, 1, 1, 2] -
 868352*S[-3, -2, -2, 1, 2, 1] -
 868352*S[-3, -2, -2, 2, 1, 1] -
 4390912*S[-3, -2, 1, -3, 1, 1] -
 2031616*S[-3, -2, 1, -2, -2, 1] -
 1818624*S[-3, -2, 1, -2, 1, -2] -
 1933312*S[-3, -2, 1, -2, 1, 2] -
 1933312*S[-3, -2, 1, -2, 2, 1] -
 5079040*S[-3, -2, 1, 1, -3, 1] -
 1720320*S[-3, -2, 1, 1, -2, -2] -
 2686976*S[-3, -2, 1, 1, -2, 2] -
 3407872*S[-3, -2, 1, 1, 1, -3] -
 786432*S[-3, -2, 1, 1, 1, 3] -
 1294336*S[-3, -2, 1, 1, 2, -2] -
 786432*S[-3, -2, 1, 1, 2, 2] -
 786432*S[-3, -2, 1, 1, 3, 1] -
 2392064*S[-3, -2, 1, 2, -2, 1] -
 1294336*S[-3, -2, 1, 2, 1, -2] -
 786432*S[-3, -2, 1, 2, 1, 2] -
 786432*S[-3, -2, 1, 2, 2, 1] -
 786432*S[-3, -2, 1, 3, 1, 1] -
 2457600*S[-3, -2, 2, -2, 1, 1] -
 2392064*S[-3, -2, 2, 1, -2, 1] -
 1294336*S[-3, -2, 2, 1, 1, -2] -
 786432*S[-3, -2, 2, 1, 1, 2] -
 786432*S[-3, -2, 2, 1, 2, 1] -
 786432*S[-3, -2, 2, 2, 1, 1] -
 786432*S[-3, -2, 3, 1, 1, 1] -
 9322496*S[-3, 1, -4, 1, 1, 1] -
 8421376*S[-3, 1, -3, -2, 1, 1] -
 8273920*S[-3, 1, -3, 1, -2, 1] -
 5570560*S[-3, 1, -3, 1, 1, -2] -
 5996544*S[-3, 1, -3, 1, 1, 2] -
 5996544*S[-3, 1, -3, 1, 2, 1] -
 5996544*S[-3, 1, -3, 2, 1, 1] -
 5963776*S[-3, 1, -2, -3, 1, 1] -
 2244608*S[-3, 1, -2, -2, -2, 1] -
 2179072*S[-3, 1, -2, -2, 1, -2] -
 2359296*S[-3, 1, -2, -2, 1, 2] -
 2359296*S[-3, 1, -2, -2, 2, 1] -
 7766016*S[-3, 1, -2, 1, -3, 1] -
 2195456*S[-3, 1, -2, 1, -2, -2] -
 3948544*S[-3, 1, -2, 1, -2, 2] -
 6029312*S[-3, 1, -2, 1, 1, -3] -
 2342912*S[-3, 1, -2, 1, 1, 3] -
 2539520*S[-3, 1, -2, 1, 2, -2] -
 2523136*S[-3, 1, -2, 1, 2, 2] -
 2342912*S[-3, 1, -2, 1, 3, 1] -
 3817472*S[-3, 1, -2, 2, -2, 1] -
 2539520*S[-3, 1, -2, 2, 1, -2] -
 2523136*S[-3, 1, -2, 2, 1, 2] -
 2523136*S[-3, 1, -2, 2, 2, 1] -
 2342912*S[-3, 1, -2, 3, 1, 1] -
 11173888*S[-3, 1, 1, -4, 1, 1] -
 9404416*S[-3, 1, 1, -3, -2, 1] -
 6127616*S[-3, 1, 1, -3, 1, -2] -
 8421376*S[-3, 1, 1, -3, 1, 2] -
 8421376*S[-3, 1, 1, -3, 2, 1] -
 10338304*S[-3, 1, 1, -2, -3, 1] -
 2506752*S[-3, 1, 1, -2, -2, -2] -
 5521408*S[-3, 1, 1, -2, -2, 2] -
 7520256*S[-3, 1, 1, -2, 1, -3] -
 3571712*S[-3, 1, 1, -2, 1, 3] -
 3211264*S[-3, 1, 1, -2, 2, -2] -
 4096000*S[-3, 1, 1, -2, 2, 2] -
 3571712*S[-3, 1, 1, -2, 3, 1] -
 8830976*S[-3, 1, 1, 1, -4, 1] -
 4194304*S[-3, 1, 1, 1, -3, -2] -
 7405568*S[-3, 1, 1, 1, -3, 2] -
 6340608*S[-3, 1, 1, 1, -2, -3] -
 3522560*S[-3, 1, 1, 1, -2, 3] -
 3735552*S[-3, 1, 1, 1, 1, -4] -
 196608*S[-3, 1, 1, 1, 1, 4] -
 1769472*S[-3, 1, 1, 1, 2, -3] -
 1359872*S[-3, 1, 1, 1, 3, -2] -
 2342912*S[-3, 1, 1, 1, 4, 1] -
 5505024*S[-3, 1, 1, 2, -3, 1] -
 1605632*S[-3, 1, 1, 2, -2, -2] -
 3244032*S[-3, 1, 1, 2, -2, 2] -
 1769472*S[-3, 1, 1, 2, 1, -3] -
 589824*S[-3, 1, 1, 2, 2, -2] -
 2883584*S[-3, 1, 1, 3, -2, 1] -
 1359872*S[-3, 1, 1, 3, 1, -2] -
 3276800*S[-3, 1, 1, 4, 1, 1] -
 8290304*S[-3, 1, 2, -3, 1, 1] -
 4587520*S[-3, 1, 2, -2, -2, 1] -
 2916352*S[-3, 1, 2, -2, 1, -2] -
 4325376*S[-3, 1, 2, -2, 1, 2] -
 4325376*S[-3, 1, 2, -2, 2, 1] -
 5505024*S[-3, 1, 2, 1, -3, 1] -
 1605632*S[-3, 1, 2, 1, -2, -2] -
 3244032*S[-3, 1, 2, 1, -2, 2] -
 1769472*S[-3, 1, 2, 1, 1, -3] -
 589824*S[-3, 1, 2, 1, 2, -2] -
 2260992*S[-3, 1, 2, 2, -2, 1] -
 589824*S[-3, 1, 2, 2, 1, -2] -
 4161536*S[-3, 1, 3, -2, 1, 1] -
 2883584*S[-3, 1, 3, 1, -2, 1] -
 1277952*S[-3, 1, 3, 1, 1, -2] -
 819200*S[-3, 1, 4, 1, 1, 1] -
 7700480*S[-3, 2, -3, 1, 1, 1] -
 4816896*S[-3, 2, -2, -2, 1, 1] -
 4456448*S[-3, 2, -2, 1, -2, 1] -
 3031040*S[-3, 2, -2, 1, 1, -2] -
 3473408*S[-3, 2, -2, 1, 1, 2] -
 3473408*S[-3, 2, -2, 1, 2, 1] -
 3473408*S[-3, 2, -2, 2, 1, 1] -
 8290304*S[-3, 2, 1, -3, 1, 1] -
 4587520*S[-3, 2, 1, -2, -2, 1] -
 2916352*S[-3, 2, 1, -2, 1, -2] -
 4325376*S[-3, 2, 1, -2, 1, 2] -
 4325376*S[-3, 2, 1, -2, 2, 1] -
 5505024*S[-3, 2, 1, 1, -3, 1] -
 1605632*S[-3, 2, 1, 1, -2, -2] -
 3244032*S[-3, 2, 1, 1, -2, 2] -
 1769472*S[-3, 2, 1, 1, 1, -3] -
 589824*S[-3, 2, 1, 1, 2, -2] -
 2260992*S[-3, 2, 1, 2, -2, 1] -
 589824*S[-3, 2, 1, 2, 1, -2] -
 3964928*S[-3, 2, 2, -2, 1, 1] -
 2260992*S[-3, 2, 2, 1, -2, 1] -
 589824*S[-3, 2, 2, 1, 1, -2] -
 4079616*S[-3, 3, -2, 1, 1, 1] -
 4161536*S[-3, 3, 1, -2, 1, 1] -
 2801664*S[-3, 3, 1, 1, -2, 1] -
 1114112*S[-3, 3, 1, 1, 1, -2] -
 294912*S[-3, 4, 1, 1, 1, 1] -
 2293760*S[-2, -5, 1, 1, 1, 1] -
 1687552*S[-2, -4, -2, 1, 1, 1] -
 3080192*S[-2, -4, 1, -2, 1, 1] -
 3047424*S[-2, -4, 1, 1, -2, 1] -
 1884160*S[-2, -4, 1, 1, 1, -2] -
 1245184*S[-2, -4, 1, 1, 1, 2] -
 1245184*S[-2, -4, 1, 1, 2, 1] -
 1245184*S[-2, -4, 1, 2, 1, 1] -
 1245184*S[-2, -4, 2, 1, 1, 1] -
 2023424*S[-2, -3, -3, 1, 1, 1] -
 1499136*S[-2, -3, -2, -2, 1, 1] -
 1679360*S[-2, -3, -2, 1, -2, 1] -
 1335296*S[-2, -3, -2, 1, 1, -2] -
 786432*S[-2, -3, -2, 1, 1, 2] -
 786432*S[-2, -3, -2, 1, 2, 1] -
 786432*S[-2, -3, -2, 2, 1, 1] -
 3727360*S[-2, -3, 1, -3, 1, 1] -
 1794048*S[-2, -3, 1, -2, -2, 1] -
 1548288*S[-2, -3, 1, -2, 1, -2] -
 1662976*S[-2, -3, 1, -2, 1, 2] -
 1662976*S[-2, -3, 1, -2, 2, 1] -
 4153344*S[-2, -3, 1, 1, -3, 1] -
 1433600*S[-2, -3, 1, 1, -2, -2] -
 2228224*S[-2, -3, 1, 1, -2, 2] -
 2613248*S[-2, -3, 1, 1, 1, -3] -
 589824*S[-2, -3, 1, 1, 1, 3] -
 983040*S[-2, -3, 1, 1, 2, -2] -
 589824*S[-2, -3, 1, 1, 2, 2] -
 589824*S[-2, -3, 1, 1, 3, 1] -
 1925120*S[-2, -3, 1, 2, -2, 1] -
 983040*S[-2, -3, 1, 2, 1, -2] -
 589824*S[-2, -3, 1, 2, 1, 2] -
 589824*S[-2, -3, 1, 2, 2, 1] -
 589824*S[-2, -3, 1, 3, 1, 1] -
 2064384*S[-2, -3, 2, -2, 1, 1] -
 1925120*S[-2, -3, 2, 1, -2, 1] -
 983040*S[-2, -3, 2, 1, 1, -2] -
 589824*S[-2, -3, 2, 1, 1, 2] -
 589824*S[-2, -3, 2, 1, 2, 1] -
 589824*S[-2, -3, 2, 2, 1, 1] -
 589824*S[-2, -3, 3, 1, 1, 1] -
 1089536*S[-2, -2, -4, 1, 1, 1] -
 1277952*S[-2, -2, -3, -2, 1, 1] -
 1359872*S[-2, -2, -3, 1, -2, 1] -
 999424*S[-2, -2, -3, 1, 1, -2] -
 622592*S[-2, -2, -3, 1, 1, 2] -
 622592*S[-2, -2, -3, 1, 2, 1] -
 622592*S[-2, -2, -3, 2, 1, 1] -
 909312*S[-2, -2, -2, -3, 1, 1] -
 409600*S[-2, -2, -2, -2, -2, 1] -
 483328*S[-2, -2, -2, -2, 1, -2] -
 344064*S[-2, -2, -2, -2, 1, 2] -
 344064*S[-2, -2, -2, -2, 2, 1] -
 1171456*S[-2, -2, -2, 1, -3, 1] -
 532480*S[-2, -2, -2, 1, -2, -2] -
 581632*S[-2, -2, -2, 1, -2, 2] -
 1007616*S[-2, -2, -2, 1, 1, -3] -
 212992*S[-2, -2, -2, 1, 1, 3] -
 401408*S[-2, -2, -2, 1, 2, -2] -
 229376*S[-2, -2, -2, 1, 2, 2] -
 212992*S[-2, -2, -2, 1, 3, 1] -
 589824*S[-2, -2, -2, 2, -2, 1] -
 401408*S[-2, -2, -2, 2, 1, -2] -
 229376*S[-2, -2, -2, 2, 1, 2] -
 229376*S[-2, -2, -2, 2, 2, 1] -
 212992*S[-2, -2, -2, 3, 1, 1] -
 1908736*S[-2, -2, 1, -4, 1, 1] -
 1589248*S[-2, -2, 1, -3, -2, 1] -
 1310720*S[-2, -2, 1, -3, 1, -2] -
 1294336*S[-2, -2, 1, -3, 1, 2] -
 1294336*S[-2, -2, 1, -3, 2, 1] -
 1531904*S[-2, -2, 1, -2, -3, 1] -
 540672*S[-2, -2, 1, -2, -2, -2] -
 745472*S[-2, -2, 1, -2, -2, 2] -
 1449984*S[-2, -2, 1, -2, 1, -3] -
 458752*S[-2, -2, 1, -2, 1, 3] -
 630784*S[-2, -2, 1, -2, 2, -2] -
 540672*S[-2, -2, 1, -2, 2, 2] -
 458752*S[-2, -2, 1, -2, 3, 1] -
 2301952*S[-2, -2, 1, 1, -4, 1] -
 1327104*S[-2, -2, 1, 1, -3, -2] -
 1835008*S[-2, -2, 1, 1, -3, 2] -
 1581056*S[-2, -2, 1, 1, -2, -3] -
 786432*S[-2, -2, 1, 1, -2, 3] -
 1777664*S[-2, -2, 1, 1, 1, -4] +
 262144*z3*S[-2, -2, 1, 1, 1, 1] -
 466944*S[-2, -2, 1, 1, 1, 4] -
 1015808*S[-2, -2, 1, 1, 2, -3] -
 196608*S[-2, -2, 1, 1, 2, 3] -
 499712*S[-2, -2, 1, 1, 3, -2] -
 196608*S[-2, -2, 1, 1, 3, 2] -
 720896*S[-2, -2, 1, 1, 4, 1] -
 1720320*S[-2, -2, 1, 2, -3, 1] -
 614400*S[-2, -2, 1, 2, -2, -2] -
 933888*S[-2, -2, 1, 2, -2, 2] -
 1015808*S[-2, -2, 1, 2, 1, -3] -
 196608*S[-2, -2, 1, 2, 1, 3] -
 376832*S[-2, -2, 1, 2, 2, -2] -
 196608*S[-2, -2, 1, 2, 2, 2] -
 196608*S[-2, -2, 1, 2, 3, 1] -
 794624*S[-2, -2, 1, 3, -2, 1] -
 499712*S[-2, -2, 1, 3, 1, -2] -
 196608*S[-2, -2, 1, 3, 1, 2] -
 196608*S[-2, -2, 1, 3, 2, 1] -
 663552*S[-2, -2, 1, 4, 1, 1] -
 1638400*S[-2, -2, 2, -3, 1, 1] -
 802816*S[-2, -2, 2, -2, -2, 1] -
 679936*S[-2, -2, 2, -2, 1, -2] -
 753664*S[-2, -2, 2, -2, 1, 2] -
 753664*S[-2, -2, 2, -2, 2, 1] -
 1720320*S[-2, -2, 2, 1, -3, 1] -
 614400*S[-2, -2, 2, 1, -2, -2] -
 933888*S[-2, -2, 2, 1, -2, 2] -
 1015808*S[-2, -2, 2, 1, 1, -3] -
 196608*S[-2, -2, 2, 1, 1, 3] -
 376832*S[-2, -2, 2, 1, 2, -2] -
 196608*S[-2, -2, 2, 1, 2, 2] -
 196608*S[-2, -2, 2, 1, 3, 1] -
 786432*S[-2, -2, 2, 2, -2, 1] -
 376832*S[-2, -2, 2, 2, 1, -2] -
 196608*S[-2, -2, 2, 2, 1, 2] -
 196608*S[-2, -2, 2, 2, 2, 1] -
 196608*S[-2, -2, 2, 3, 1, 1] -
 876544*S[-2, -2, 3, -2, 1, 1] -
 794624*S[-2, -2, 3, 1, -2, 1] -
 499712*S[-2, -2, 3, 1, 1, -2] -
 196608*S[-2, -2, 3, 1, 1, 2] -
 196608*S[-2, -2, 3, 1, 2, 1] -
 196608*S[-2, -2, 3, 2, 1, 1] -
 294912*S[-2, -2, 4, 1, 1, 1] -
 4071424*S[-2, 1, -5, 1, 1, 1] -
 4718592*S[-2, 1, -4, -2, 1, 1] -
 4489216*S[-2, 1, -4, 1, -2, 1] -
 3014656*S[-2, 1, -4, 1, 1, -2] -
 3162112*S[-2, 1, -4, 1, 1, 2] -
 3162112*S[-2, 1, -4, 1, 2, 1] -
 3162112*S[-2, 1, -4, 2, 1, 1] -
 5275648*S[-2, 1, -3, -3, 1, 1] -
 2088960*S[-2, 1, -3, -2, -2, 1] -
 1925120*S[-2, 1, -3, -2, 1, -2] -
 2113536*S[-2, 1, -3, -2, 1, 2] -
 2113536*S[-2, 1, -3, -2, 2, 1] -
 6537216*S[-2, 1, -3, 1, -3, 1] -
 1875968*S[-2, 1, -3, 1, -2, -2] -
 3391488*S[-2, 1, -3, 1, -2, 2] -
 4751360*S[-2, 1, -3, 1, 1, -3] -
 1802240*S[-2, 1, -3, 1, 1, 3] -
 1966080*S[-2, 1, -3, 1, 2, -2] -
 1933312*S[-2, 1, -3, 1, 2, 2] -
 1802240*S[-2, 1, -3, 1, 3, 1] -
 3145728*S[-2, 1, -3, 2, -2, 1] -
 1966080*S[-2, 1, -3, 2, 1, -2] -
 1933312*S[-2, 1, -3, 2, 1, 2] -
 1933312*S[-2, 1, -3, 2, 2, 1] -
 1802240*S[-2, 1, -3, 3, 1, 1] -
 2555904*S[-2, 1, -2, -4, 1, 1] -
 1949696*S[-2, 1, -2, -3, -2, 1] -
 1703936*S[-2, 1, -2, -3, 1, -2] -
 1548288*S[-2, 1, -2, -3, 1, 2] -
 1548288*S[-2, 1, -2, -3, 2, 1] -
 1777664*S[-2, 1, -2, -2, -3, 1] -
 491520*S[-2, 1, -2, -2, -2, -2] -
 835584*S[-2, 1, -2, -2, -2, 2] -
 1794048*S[-2, 1, -2, -2, 1, -3] -
 507904*S[-2, 1, -2, -2, 1, 3] -
 802816*S[-2, 1, -2, -2, 2, -2] -
 589824*S[-2, 1, -2, -2, 2, 2] -
 507904*S[-2, 1, -2, -2, 3, 1] -
 3555328*S[-2, 1, -2, 1, -4, 1] -
 1818624*S[-2, 1, -2, 1, -3, -2] -
 2711552*S[-2, 1, -2, 1, -3, 2] -
 2056192*S[-2, 1, -2, 1, -2, -3] -
 1032192*S[-2, 1, -2, 1, -2, 3] -
 3227648*S[-2, 1, -2, 1, 1, -4] +
 409600*z3*S[-2, 1, -2, 1, 1, 1] -
 1114112*S[-2, 1, -2, 1, 1, 4] -
 2088960*S[-2, 1, -2, 1, 2, -3] -
 737280*S[-2, 1, -2, 1, 2, 3] -
 892928*S[-2, 1, -2, 1, 3, -2] -
 737280*S[-2, 1, -2, 1, 3, 2] -
 1351680*S[-2, 1, -2, 1, 4, 1] -
 2859008*S[-2, 1, -2, 2, -3, 1] -
 868352*S[-2, 1, -2, 2, -2, -2] -
 1474560*S[-2, 1, -2, 2, -2, 2] -
 2088960*S[-2, 1, -2, 2, 1, -3] -
 737280*S[-2, 1, -2, 2, 1, 3] -
 851968*S[-2, 1, -2, 2, 2, -2] -
 786432*S[-2, 1, -2, 2, 2, 2] -
 737280*S[-2, 1, -2, 2, 3, 1] -
 1269760*S[-2, 1, -2, 3, -2, 1] -
 892928*S[-2, 1, -2, 3, 1, -2] -
 737280*S[-2, 1, -2, 3, 1, 2] -
 737280*S[-2, 1, -2, 3, 2, 1] -
 1179648*S[-2, 1, -2, 4, 1, 1] -
 4841472*S[-2, 1, 1, -5, 1, 1] -
 5226496*S[-2, 1, 1, -4, -2, 1] -
 3407872*S[-2, 1, 1, -4, 1, -2] -
 4358144*S[-2, 1, 1, -4, 1, 2] -
 4358144*S[-2, 1, 1, -4, 2, 1] -
 9068544*S[-2, 1, 1, -3, -3, 1] -
 2187264*S[-2, 1, 1, -3, -2, -2] -
 4915200*S[-2, 1, 1, -3, -2, 2] -
 6184960*S[-2, 1, 1, -3, 1, -3] -
 2752512*S[-2, 1, 1, -3, 1, 3] -
 2588672*S[-2, 1, 1, -3, 2, -2] -
 3145728*S[-2, 1, 1, -3, 2, 2] -
 2752512*S[-2, 1, 1, -3, 3, 1] -
 5021696*S[-2, 1, 1, -2, -4, 1] -
 2179072*S[-2, 1, 1, -2, -3, -2] -
 3842048*S[-2, 1, 1, -2, -3, 2] -
 2351104*S[-2, 1, 1, -2, -2, -3] -
 1409024*S[-2, 1, 1, -2, -2, 3] -
 4628480*S[-2, 1, 1, -2, 1, -4] +
 638976*z3*S[-2, 1, 1, -2, 1, 1] -
 1630208*S[-2, 1, 1, -2, 1, 4] -
 3088384*S[-2, 1, 1, -2, 2, -3] -
 1310720*S[-2, 1, 1, -2, 2, 3] -
 1286144*S[-2, 1, 1, -2, 3, -2] -
 1310720*S[-2, 1, 1, -2, 3, 2] -
 1802240*S[-2, 1, 1, -2, 4, 1] -
 4145152*S[-2, 1, 1, 1, -5, 1] -
 2572288*S[-2, 1, 1, 1, -4, -2] -
 4014080*S[-2, 1, 1, 1, -4, 2] -
 5308416*S[-2, 1, 1, 1, -3, -3] -
 2752512*S[-2, 1, 1, 1, -3, 3] -
 5357568*S[-2, 1, 1, 1, -2, -4] +
 557056*z3*S[-2, 1, 1, 1, -2, 1] -
 1687552*S[-2, 1, 1, 1, -2, 4] -
 2441216*S[-2, 1, 1, 1, 1, -5] -
 229376*z3*S[-2, 1, 1, 1, 1, -2] -
 114688*S[-2, 1, 1, 1, 1, 5] -
 1245184*S[-2, 1, 1, 1, 2, -4] -
 65536*S[-2, 1, 1, 1, 2, 4] -
 1212416*S[-2, 1, 1, 1, 3, -3] -
 1605632*S[-2, 1, 1, 1, 4, -2] -
 1867776*S[-2, 1, 1, 1, 4, 2] -
 3686400*S[-2, 1, 1, 1, 5, 1] -
 3162112*S[-2, 1, 1, 2, -4, 1] -
 1376256*S[-2, 1, 1, 2, -3, -2] -
 2654208*S[-2, 1, 1, 2, -3, 2] -
 2048000*S[-2, 1, 1, 2, -2, -3] -
 1294336*S[-2, 1, 1, 2, -2, 3] -
 1245184*S[-2, 1, 1, 2, 1, -4] -
 65536*S[-2, 1, 1, 2, 1, 4] -
 589824*S[-2, 1, 1, 2, 2, -3] -
 507904*S[-2, 1, 1, 2, 3, -2] -
 737280*S[-2, 1, 1, 2, 4, 1] -
 2400256*S[-2, 1, 1, 3, -3, 1] -
 794624*S[-2, 1, 1, 3, -2, -2] -
 1351680*S[-2, 1, 1, 3, -2, 2] -
 1187840*S[-2, 1, 1, 3, 1, -3] -
 483328*S[-2, 1, 1, 3, 2, -2] -
 2146304*S[-2, 1, 1, 4, -2, 1] -
 1572864*S[-2, 1, 1, 4, 1, -2] -
 794624*S[-2, 1, 1, 4, 1, 2] -
 794624*S[-2, 1, 1, 4, 2, 1] -
 3416064*S[-2, 1, 1, 5, 1, 1] -
 4358144*S[-2, 1, 2, -4, 1, 1] -
 3932160*S[-2, 1, 2, -3, -2, 1] -
 2392064*S[-2, 1, 2, -3, 1, -2] -
 3342336*S[-2, 1, 2, -3, 1, 2] -
 3342336*S[-2, 1, 2, -3, 2, 1] -
 4898816*S[-2, 1, 2, -2, -3, 1] -
 1130496*S[-2, 1, 2, -2, -2, -2] -
 2752512*S[-2, 1, 2, -2, -2, 2] -
 3096576*S[-2, 1, 2, -2, 1, -3] -
 1441792*S[-2, 1, 2, -2, 1, 3] -
 1294336*S[-2, 1, 2, -2, 2, -2] -
 1671168*S[-2, 1, 2, -2, 2, 2] -
 1441792*S[-2, 1, 2, -2, 3, 1] -
 3162112*S[-2, 1, 2, 1, -4, 1] -
 1376256*S[-2, 1, 2, 1, -3, -2] -
 2654208*S[-2, 1, 2, 1, -3, 2] -
 2048000*S[-2, 1, 2, 1, -2, -3] -
 1294336*S[-2, 1, 2, 1, -2, 3] -
 1245184*S[-2, 1, 2, 1, 1, -4] -
 65536*S[-2, 1, 2, 1, 1, 4] -
 589824*S[-2, 1, 2, 1, 2, -3] -
 507904*S[-2, 1, 2, 1, 3, -2] -
 737280*S[-2, 1, 2, 1, 4, 1] -
 1933312*S[-2, 1, 2, 2, -3, 1] -
 524288*S[-2, 1, 2, 2, -2, -2] -
 1146880*S[-2, 1, 2, 2, -2, 2] -
 589824*S[-2, 1, 2, 2, 1, -3] -
 196608*S[-2, 1, 2, 2, 2, -2] -
 1048576*S[-2, 1, 2, 3, -2, 1] -
 507904*S[-2, 1, 2, 3, 1, -2] -
 1703936*S[-2, 1, 2, 4, 1, 1] -
 3276800*S[-2, 1, 3, -3, 1, 1] -
 1712128*S[-2, 1, 3, -2, -2, 1] -
 1204224*S[-2, 1, 3, -2, 1, -2] -
 1679360*S[-2, 1, 3, -2, 1, 2] -
 1679360*S[-2, 1, 3, -2, 2, 1] -
 2375680*S[-2, 1, 3, 1, -3, 1] -
 794624*S[-2, 1, 3, 1, -2, -2] -
 1351680*S[-2, 1, 3, 1, -2, 2] -
 1114112*S[-2, 1, 3, 1, 1, -3] -
 434176*S[-2, 1, 3, 1, 2, -2] -
 1024000*S[-2, 1, 3, 2, -2, 1] -
 434176*S[-2, 1, 3, 2, 1, -2] -
 2228224*S[-2, 1, 4, -2, 1, 1] -
 1982464*S[-2, 1, 4, 1, -2, 1] -
 1277952*S[-2, 1, 4, 1, 1, -2] -
 229376*S[-2, 1, 4, 1, 1, 2] -
 229376*S[-2, 1, 4, 1, 2, 1] -
 229376*S[-2, 1, 4, 2, 1, 1] -
 925696*S[-2, 1, 5, 1, 1, 1] -
 4014080*S[-2, 2, -4, 1, 1, 1] -
 4292608*S[-2, 2, -3, -2, 1, 1] -
 3760128*S[-2, 2, -3, 1, -2, 1] -
 2392064*S[-2, 2, -3, 1, 1, -2] -
 2654208*S[-2, 2, -3, 1, 1, 2] -
 2654208*S[-2, 2, -3, 1, 2, 1] -
 2654208*S[-2, 2, -3, 2, 1, 1] -
 2957312*S[-2, 2, -2, -3, 1, 1] -
 1081344*S[-2, 2, -2, -2, -2, 1] -
 1024000*S[-2, 2, -2, -2, 1, -2] -
 1155072*S[-2, 2, -2, -2, 1, 2] -
 1155072*S[-2, 2, -2, -2, 2, 1] -
 3678208*S[-2, 2, -2, 1, -3, 1] -
 1007616*S[-2, 2, -2, 1, -2, -2] -
 1916928*S[-2, 2, -2, 1, -2, 2] -
 2662400*S[-2, 2, -2, 1, 1, -3] -
 1064960*S[-2, 2, -2, 1, 1, 3] -
 1114112*S[-2, 2, -2, 1, 2, -2] -
 1146880*S[-2, 2, -2, 1, 2, 2] -
 1064960*S[-2, 2, -2, 1, 3, 1] -
 1761280*S[-2, 2, -2, 2, -2, 1] -
 1114112*S[-2, 2, -2, 2, 1, -2] -
 1146880*S[-2, 2, -2, 2, 1, 2] -
 1146880*S[-2, 2, -2, 2, 2, 1] -
 1064960*S[-2, 2, -2, 3, 1, 1] -
 4358144*S[-2, 2, 1, -4, 1, 1] -
 3932160*S[-2, 2, 1, -3, -2, 1] -
 2392064*S[-2, 2, 1, -3, 1, -2] -
 3342336*S[-2, 2, 1, -3, 1, 2] -
 3342336*S[-2, 2, 1, -3, 2, 1] -
 4898816*S[-2, 2, 1, -2, -3, 1] -
 1130496*S[-2, 2, 1, -2, -2, -2] -
 2752512*S[-2, 2, 1, -2, -2, 2] -
 3096576*S[-2, 2, 1, -2, 1, -3] -
 1441792*S[-2, 2, 1, -2, 1, 3] -
 1294336*S[-2, 2, 1, -2, 2, -2] -
 1671168*S[-2, 2, 1, -2, 2, 2] -
 1441792*S[-2, 2, 1, -2, 3, 1] -
 3162112*S[-2, 2, 1, 1, -4, 1] -
 1376256*S[-2, 2, 1, 1, -3, -2] -
 2654208*S[-2, 2, 1, 1, -3, 2] -
 2048000*S[-2, 2, 1, 1, -2, -3] -
 1294336*S[-2, 2, 1, 1, -2, 3] -
 1245184*S[-2, 2, 1, 1, 1, -4] -
 65536*S[-2, 2, 1, 1, 1, 4] -
 589824*S[-2, 2, 1, 1, 2, -3] -
 507904*S[-2, 2, 1, 1, 3, -2] -
 737280*S[-2, 2, 1, 1, 4, 1] -
 1933312*S[-2, 2, 1, 2, -3, 1] -
 524288*S[-2, 2, 1, 2, -2, -2] -
 1146880*S[-2, 2, 1, 2, -2, 2] -
 589824*S[-2, 2, 1, 2, 1, -3] -
 196608*S[-2, 2, 1, 2, 2, -2] -
 1048576*S[-2, 2, 1, 3, -2, 1] -
 507904*S[-2, 2, 1, 3, 1, -2] -
 1703936*S[-2, 2, 1, 4, 1, 1] -
 3145728*S[-2, 2, 2, -3, 1, 1] -
 1785856*S[-2, 2, 2, -2, -2, 1] -
 1097728*S[-2, 2, 2, -2, 1, -2] -
 1671168*S[-2, 2, 2, -2, 1, 2] -
 1671168*S[-2, 2, 2, -2, 2, 1] -
 1933312*S[-2, 2, 2, 1, -3, 1] -
 524288*S[-2, 2, 2, 1, -2, -2] -
 1146880*S[-2, 2, 2, 1, -2, 2] -
 589824*S[-2, 2, 2, 1, 1, -3] -
 196608*S[-2, 2, 2, 1, 2, -2] -
 786432*S[-2, 2, 2, 2, -2, 1] -
 196608*S[-2, 2, 2, 2, 1, -2] -
 1597440*S[-2, 2, 3, -2, 1, 1] -
 1048576*S[-2, 2, 3, 1, -2, 1] -
 483328*S[-2, 2, 3, 1, 1, -2] -
 368640*S[-2, 2, 4, 1, 1, 1] -
 3153920*S[-2, 3, -3, 1, 1, 1] -
 2170880*S[-2, 3, -2, -2, 1, 1] -
 1843200*S[-2, 3, -2, 1, -2, 1] -
 1318912*S[-2, 3, -2, 1, 1, -2] -
 1458176*S[-2, 3, -2, 1, 1, 2] -
 1458176*S[-2, 3, -2, 1, 2, 1] -
 1458176*S[-2, 3, -2, 2, 1, 1] -
 3252224*S[-2, 3, 1, -3, 1, 1] -
 1712128*S[-2, 3, 1, -2, -2, 1] -
 1204224*S[-2, 3, 1, -2, 1, -2] -
 1679360*S[-2, 3, 1, -2, 1, 2] -
 1679360*S[-2, 3, 1, -2, 2, 1] -
 2301952*S[-2, 3, 1, 1, -3, 1] -
 794624*S[-2, 3, 1, 1, -2, -2] -
 1327104*S[-2, 3, 1, 1, -2, 2] -
 991232*S[-2, 3, 1, 1, 1, -3] -
 360448*S[-2, 3, 1, 1, 2, -2] -
 974848*S[-2, 3, 1, 2, -2, 1] -
 360448*S[-2, 3, 1, 2, 1, -2] -
 1572864*S[-2, 3, 2, -2, 1, 1] -
 974848*S[-2, 3, 2, 1, -2, 1] -
 360448*S[-2, 3, 2, 1, 1, -2] -
 1671168*S[-2, 4, -2, 1, 1, 1] -
 1982464*S[-2, 4, 1, -2, 1, 1] -
 1589248*S[-2, 4, 1, 1, -2, 1] -
 819200*S[-2, 4, 1, 1, 1, -2] -
 65536*S[-2, 4, 1, 1, 1, 2] -
 65536*S[-2, 4, 1, 1, 2, 1] -
 65536*S[-2, 4, 1, 2, 1, 1] -
 65536*S[-2, 4, 2, 1, 1, 1] -
 327680*S[-2, 5, 1, 1, 1, 1] -
 8060928*S[1, -6, 1, 1, 1, 1] -
 10436608*S[1, -5, -2, 1, 1, 1] -
 14745600*S[1, -5, 1, -2, 1, 1] -
 13975552*S[1, -5, 1, 1, -2, 1] -
 8683520*S[1, -5, 1, 1, 1, -2] -
 4128768*S[1, -5, 1, 1, 1, 2] -
 4128768*S[1, -5, 1, 1, 2, 1] -
 4128768*S[1, -5, 1, 2, 1, 1] -
 4128768*S[1, -5, 2, 1, 1, 1] -
 15106048*S[1, -4, -3, 1, 1, 1] -
 6127616*S[1, -4, -2, -2, 1, 1] -
 7520256*S[1, -4, -2, 1, -2, 1] -
 6307840*S[1, -4, -2, 1, 1, -2] -
 6144000*S[1, -4, -2, 1, 1, 2] -
 6144000*S[1, -4, -2, 1, 2, 1] -
 6144000*S[1, -4, -2, 2, 1, 1] -
 23101440*S[1, -4, 1, -3, 1, 1] -
 8863744*S[1, -4, 1, -2, -2, 1] -
 7553024*S[1, -4, 1, -2, 1, -2] -
 11010048*S[1, -4, 1, -2, 1, 2] -
 11010048*S[1, -4, 1, -2, 2, 1] -
 22216704*S[1, -4, 1, 1, -3, 1] -
 6815744*S[1, -4, 1, 1, -2, -2] -
 12058624*S[1, -4, 1, 1, -2, 2] -
 13041664*S[1, -4, 1, 1, 1, -3] -
 1966080*S[1, -4, 1, 1, 1, 3] -
 5029888*S[1, -4, 1, 1, 2, -2] -
 1966080*S[1, -4, 1, 1, 2, 2] -
 1966080*S[1, -4, 1, 1, 3, 1] -
 10158080*S[1, -4, 1, 2, -2, 1] -
 5029888*S[1, -4, 1, 2, 1, -2] -
 1966080*S[1, -4, 1, 2, 1, 2] -
 1966080*S[1, -4, 1, 2, 2, 1] -
 1966080*S[1, -4, 1, 3, 1, 1] -
 12091392*S[1, -4, 2, -2, 1, 1] -
 10158080*S[1, -4, 2, 1, -2, 1] -
 5029888*S[1, -4, 2, 1, 1, -2] -
 1966080*S[1, -4, 2, 1, 1, 2] -
 1966080*S[1, -4, 2, 1, 2, 1] -
 1966080*S[1, -4, 2, 2, 1, 1] -
 1966080*S[1, -4, 3, 1, 1, 1] -
 12034048*S[1, -3, -4, 1, 1, 1] -
 8683520*S[1, -3, -3, -2, 1, 1] -
 10108928*S[1, -3, -3, 1, -2, 1] -
 7569408*S[1, -3, -3, 1, 1, -2] -
 7159808*S[1, -3, -3, 1, 1, 2] -
 7159808*S[1, -3, -3, 1, 2, 1] -
 7159808*S[1, -3, -3, 2, 1, 1] -
 6619136*S[1, -3, -2, -3, 1, 1] -
 2375680*S[1, -3, -2, -2, -2, 1] -
 2490368*S[1, -3, -2, -2, 1, -2] -
 2695168*S[1, -3, -2, -2, 1, 2] -
 2695168*S[1, -3, -2, -2, 2, 1] -
 8978432*S[1, -3, -2, 1, -3, 1] -
 2637824*S[1, -3, -2, 1, -2, -2] -
 4431872*S[1, -3, -2, 1, -2, 2] -
 7569408*S[1, -3, -2, 1, 1, -3] -
 2555904*S[1, -3, -2, 1, 1, 3] -
 3219456*S[1, -3, -2, 1, 2, -2] -
 2752512*S[1, -3, -2, 1, 2, 2] -
 2555904*S[1, -3, -2, 1, 3, 1] -
 4546560*S[1, -3, -2, 2, -2, 1] -
 3219456*S[1, -3, -2, 2, 1, -2] -
 2752512*S[1, -3, -2, 2, 1, 2] -
 2752512*S[1, -3, -2, 2, 2, 1] -
 2555904*S[1, -3, -2, 3, 1, 1] -
 18882560*S[1, -3, 1, -4, 1, 1] -
 12517376*S[1, -3, 1, -3, -2, 1] -
 9895936*S[1, -3, 1, -3, 1, -2] -
 13369344*S[1, -3, 1, -3, 1, 2] -
 13369344*S[1, -3, 1, -3, 2, 1] -
 11681792*S[1, -3, 1, -2, -3, 1] -
 2998272*S[1, -3, 1, -2, -2, -2] -
 5693440*S[1, -3, 1, -2, -2, 2] -
 10665984*S[1, -3, 1, -2, 1, -3] -
 5275648*S[1, -3, 1, -2, 1, 3] -
 4825088*S[1, -3, 1, -2, 2, -2] -
 5963776*S[1, -3, 1, -2, 2, 2] -
 5275648*S[1, -3, 1, -2, 3, 1] -
 19243008*S[1, -3, 1, 1, -4, 1] -
 9175040*S[1, -3, 1, 1, -3, -2] -
 15646720*S[1, -3, 1, 1, -3, 2] -
 11452416*S[1, -3, 1, 1, -2, -3] -
 7045120*S[1, -3, 1, 1, -2, 3] -
 11804672*S[1, -3, 1, 1, 1, -4] +
 2162688*z3*S[1, -3, 1, 1, 1, 1] -
 2465792*S[1, -3, 1, 1, 1, 4] -
 6766592*S[1, -3, 1, 1, 2, -3] -
 786432*S[1, -3, 1, 1, 2, 3] -
 3588096*S[1, -3, 1, 1, 3, -2] -
 786432*S[1, -3, 1, 1, 3, 2] -
 4743168*S[1, -3, 1, 1, 4, 1] -
 13434880*S[1, -3, 1, 2, -3, 1] -
 4104192*S[1, -3, 1, 2, -2, -2] -
 7471104*S[1, -3, 1, 2, -2, 2] -
 6766592*S[1, -3, 1, 2, 1, -3] -
 786432*S[1, -3, 1, 2, 1, 3] -
 2523136*S[1, -3, 1, 2, 2, -2] -
 786432*S[1, -3, 1, 2, 2, 2] -
 786432*S[1, -3, 1, 2, 3, 1] -
 6438912*S[1, -3, 1, 3, -2, 1] -
 3588096*S[1, -3, 1, 3, 1, -2] -
 786432*S[1, -3, 1, 3, 1, 2] -
 786432*S[1, -3, 1, 3, 2, 1] -
 3907584*S[1, -3, 1, 4, 1, 1] -
 15253504*S[1, -3, 2, -3, 1, 1] -
 6529024*S[1, -3, 2, -2, -2, 1] -
 5070848*S[1, -3, 2, -2, 1, -2] -
 7405568*S[1, -3, 2, -2, 1, 2] -
 7405568*S[1, -3, 2, -2, 2, 1] -
 13434880*S[1, -3, 2, 1, -3, 1] -
 4104192*S[1, -3, 2, 1, -2, -2] -
 7471104*S[1, -3, 2, 1, -2, 2] -
 6766592*S[1, -3, 2, 1, 1, -3] -
 786432*S[1, -3, 2, 1, 1, 3] -
 2523136*S[1, -3, 2, 1, 2, -2] -
 786432*S[1, -3, 2, 1, 2, 2] -
 786432*S[1, -3, 2, 1, 3, 1] -
 5963776*S[1, -3, 2, 2, -2, 1] -
 2523136*S[1, -3, 2, 2, 1, -2] -
 786432*S[1, -3, 2, 2, 1, 2] -
 786432*S[1, -3, 2, 2, 2, 1] -
 786432*S[1, -3, 2, 3, 1, 1] -
 7733248*S[1, -3, 3, -2, 1, 1] -
 6438912*S[1, -3, 3, 1, -2, 1] -
 3440640*S[1, -3, 3, 1, 1, -2] -
 786432*S[1, -3, 3, 1, 1, 2] -
 786432*S[1, -3, 3, 1, 2, 1] -
 786432*S[1, -3, 3, 2, 1, 1] -
 1843200*S[1, -3, 4, 1, 1, 1] -
 5398528*S[1, -2, -5, 1, 1, 1] -
 4734976*S[1, -2, -4, -2, 1, 1] -
 5341184*S[1, -2, -4, 1, -2, 1] -
 4046848*S[1, -2, -4, 1, 1, -2] -
 3866624*S[1, -2, -4, 1, 1, 2] -
 3866624*S[1, -2, -4, 1, 2, 1] -
 3866624*S[1, -2, -4, 2, 1, 1] -
 5767168*S[1, -2, -3, -3, 1, 1] -
 2252800*S[1, -2, -3, -2, -2, 1] -
 2170880*S[1, -2, -3, -2, 1, -2] -
 2408448*S[1, -2, -3, -2, 1, 2] -
 2408448*S[1, -2, -3, -2, 2, 1] -
 7356416*S[1, -2, -3, 1, -3, 1] -
 2170880*S[1, -2, -3, 1, -2, -2] -
 3702784*S[1, -2, -3, 1, -2, 2] -
 5898240*S[1, -2, -3, 1, 1, -3] -
 2015232*S[1, -2, -3, 1, 1, 3] -
 2490368*S[1, -2, -3, 1, 2, -2] -
 2162688*S[1, -2, -3, 1, 2, 2] -
 2015232*S[1, -2, -3, 1, 3, 1] -
 3653632*S[1, -2, -3, 2, -2, 1] -
 2490368*S[1, -2, -3, 2, 1, -2] -
 2162688*S[1, -2, -3, 2, 1, 2] -
 2162688*S[1, -2, -3, 2, 2, 1] -
 2015232*S[1, -2, -3, 3, 1, 1] -
 2932736*S[1, -2, -2, -4, 1, 1] -
 2064384*S[1, -2, -2, -3, -2, 1] -
 1884160*S[1, -2, -2, -3, 1, -2] -
 1875968*S[1, -2, -2, -3, 1, 2] -
 1875968*S[1, -2, -2, -3, 2, 1] -
 1843200*S[1, -2, -2, -2, -3, 1] -
 491520*S[1, -2, -2, -2, -2, -2] -
 851968*S[1, -2, -2, -2, -2, 2] -
 1925120*S[1, -2, -2, -2, 1, -3] -
 638976*S[1, -2, -2, -2, 1, 3] -
 884736*S[1, -2, -2, -2, 2, -2] -
 737280*S[1, -2, -2, -2, 2, 2] -
 638976*S[1, -2, -2, -2, 3, 1] -
 3932160*S[1, -2, -2, 1, -4, 1] -
 2015232*S[1, -2, -2, 1, -3, -2] -
 3022848*S[1, -2, -2, 1, -3, 2] -
 2220032*S[1, -2, -2, 1, -2, -3] -
 1179648*S[1, -2, -2, 1, -2, 3] -
 3604480*S[1, -2, -2, 1, 1, -4] +
 606208*z3*S[1, -2, -2, 1, 1, 1] -
 1196032*S[1, -2, -2, 1, 1, 4] -
 2416640*S[1, -2, -2, 1, 2, -3] -
 737280*S[1, -2, -2, 1, 2, 3] -
 1040384*S[1, -2, -2, 1, 3, -2] -
 737280*S[1, -2, -2, 1, 3, 2] -
 1400832*S[1, -2, -2, 1, 4, 1] -
 3170304*S[1, -2, -2, 2, -3, 1] -
 966656*S[1, -2, -2, 2, -2, -2] -
 1622016*S[1, -2, -2, 2, -2, 2] -
 2416640*S[1, -2, -2, 2, 1, -3] -
 737280*S[1, -2, -2, 2, 1, 3] -
 999424*S[1, -2, -2, 2, 2, -2] -
 786432*S[1, -2, -2, 2, 2, 2] -
 737280*S[1, -2, -2, 2, 3, 1] -
 1433600*S[1, -2, -2, 3, -2, 1] -
 1040384*S[1, -2, -2, 3, 1, -2] -
 737280*S[1, -2, -2, 3, 1, 2] -
 737280*S[1, -2, -2, 3, 2, 1] -
 1179648*S[1, -2, -2, 4, 1, 1] -
 8200192*S[1, -2, 1, -5, 1, 1] -
 6914048*S[1, -2, 1, -4, -2, 1] -
 5455872*S[1, -2, 1, -4, 1, -2] -
 7110656*S[1, -2, 1, -4, 1, 2] -
 7110656*S[1, -2, 1, -4, 2, 1] -
 10182656*S[1, -2, 1, -3, -3, 1] -
 2613248*S[1, -2, 1, -3, -2, -2] -
 5013504*S[1, -2, 1, -3, -2, 2] -
 8871936*S[1, -2, 1, -3, 1, -3] -
 4210688*S[1, -2, 1, -3, 1, 3] -
 3948544*S[1, -2, 1, -3, 2, -2] -
 4751360*S[1, -2, 1, -3, 2, 2] -
 4210688*S[1, -2, 1, -3, 3, 1] -
 5464064*S[1, -2, 1, -2, -4, 1] -
 2490368*S[1, -2, 1, -2, -3, -2] -
 3973120*S[1, -2, 1, -2, -3, 2] -
 2564096*S[1, -2, 1, -2, -2, -3] -
 1458176*S[1, -2, 1, -2, -2, 3] -
 5677056*S[1, -2, 1, -2, 1, -4] +
 1130496*z3*S[1, -2, 1, -2, 1, 1] -
 2220032*S[1, -2, 1, -2, 1, 4] -
 4120576*S[1, -2, 1, -2, 2, -3] -
 1802240*S[1, -2, 1, -2, 2, 3] -
 1728512*S[1, -2, 1, -2, 3, -2] -
 1802240*S[1, -2, 1, -2, 3, 2] -
 2293760*S[1, -2, 1, -2, 4, 1] -
 8847360*S[1, -2, 1, 1, -5, 1] -
 5439488*S[1, -2, 1, 1, -4, -2] -
 8667136*S[1, -2, 1, 1, -4, 2] -
 10027008*S[1, -2, 1, 1, -3, -3] -
 5750784*S[1, -2, 1, 1, -3, 3] -
 7110656*S[1, -2, 1, 1, -2, -4] +
 1245184*z3*S[1, -2, 1, 1, -2, 1] -
 3047424*S[1, -2, 1, 1, -2, 4] -
 6488064*S[1, -2, 1, 1, 1, -5] +
 753664*z3*S[1, -2, 1, 1, 1, -2] +
 786432*z3*S[1, -2, 1, 1, 1, 2] -
 2916352*S[1, -2, 1, 1, 1, 5] -
 4554752*S[1, -2, 1, 1, 2, -4] +
 786432*z3*S[1, -2, 1, 1, 2, 1] -
 819200*S[1, -2, 1, 1, 2, 4] -
 3424256*S[1, -2, 1, 1, 3, -3] -
 196608*S[1, -2, 1, 1, 3, 3] -
 2883584*S[1, -2, 1, 1, 4, -2] -
 2080768*S[1, -2, 1, 1, 4, 2] -
 5079040*S[1, -2, 1, 1, 5, 1] -
 7864320*S[1, -2, 1, 2, -4, 1] -
 3735552*S[1, -2, 1, 2, -3, -2] -
 6488064*S[1, -2, 1, 2, -3, 2] -
 4866048*S[1, -2, 1, 2, -2, -3] -
 2916352*S[1, -2, 1, 2, -2, 3] -
 4554752*S[1, -2, 1, 2, 1, -4] +
 786432*z3*S[1, -2, 1, 2, 1, 1] -
 819200*S[1, -2, 1, 2, 1, 4] -
 2555904*S[1, -2, 1, 2, 2, -3] -
 196608*S[1, -2, 1, 2, 2, 3] -
 1392640*S[1, -2, 1, 2, 3, -2] -
 196608*S[1, -2, 1, 2, 3, 2] -
 1949696*S[1, -2, 1, 2, 4, 1] -
 5693440*S[1, -2, 1, 3, -3, 1] -
 1728512*S[1, -2, 1, 3, -2, -2] -
 3088384*S[1, -2, 1, 3, -2, 2] -
 3366912*S[1, -2, 1, 3, 1, -3] -
 196608*S[1, -2, 1, 3, 1, 3] -
 1335296*S[1, -2, 1, 3, 2, -2] -
 196608*S[1, -2, 1, 3, 2, 2] -
 196608*S[1, -2, 1, 3, 3, 1] -
 3653632*S[1, -2, 1, 4, -2, 1] -
 2703360*S[1, -2, 1, 4, 1, -2] -
 1040384*S[1, -2, 1, 4, 1, 2] -
 1040384*S[1, -2, 1, 4, 2, 1] -
 3432448*S[1, -2, 1, 5, 1, 1] -
 8273920*S[1, -2, 2, -4, 1, 1] -
 5734400*S[1, -2, 2, -3, -2, 1] -
 4308992*S[1, -2, 2, -3, 1, -2] -
 5996544*S[1, -2, 2, -3, 1, 2] -
 5996544*S[1, -2, 2, -3, 2, 1] -
 5521408*S[1, -2, 2, -2, -3, 1] -
 1376256*S[1, -2, 2, -2, -2, -2] -
 2752512*S[1, -2, 2, -2, -2, 2] -
 4751360*S[1, -2, 2, -2, 1, -3] -
 2408448*S[1, -2, 2, -2, 1, 3] -
 2129920*S[1, -2, 2, -2, 2, -2] -
 2736128*S[1, -2, 2, -2, 2, 2] -
 2408448*S[1, -2, 2, -2, 3, 1] -
 7864320*S[1, -2, 2, 1, -4, 1] -
 3735552*S[1, -2, 2, 1, -3, -2] -
 6488064*S[1, -2, 2, 1, -3, 2] -
 4866048*S[1, -2, 2, 1, -2, -3] -
 2916352*S[1, -2, 2, 1, -2, 3] -
 4554752*S[1, -2, 2, 1, 1, -4] +
 786432*z3*S[1, -2, 2, 1, 1, 1] -
 819200*S[1, -2, 2, 1, 1, 4] -
 2555904*S[1, -2, 2, 1, 2, -3] -
 196608*S[1, -2, 2, 1, 2, 3] -
 1392640*S[1, -2, 2, 1, 3, -2] -
 196608*S[1, -2, 2, 1, 3, 2] -
 1949696*S[1, -2, 2, 1, 4, 1] -
 5406720*S[1, -2, 2, 2, -3, 1] -
 1622016*S[1, -2, 2, 2, -2, -2] -
 3047424*S[1, -2, 2, 2, -2, 2] -
 2555904*S[1, -2, 2, 2, 1, -3] -
 196608*S[1, -2, 2, 2, 1, 3] -
 933888*S[1, -2, 2, 2, 2, -2] -
 196608*S[1, -2, 2, 2, 2, 2] -
 196608*S[1, -2, 2, 2, 3, 1] -
 2605056*S[1, -2, 2, 3, -2, 1] -
 1392640*S[1, -2, 2, 3, 1, -2] -
 196608*S[1, -2, 2, 3, 1, 2] -
 196608*S[1, -2, 2, 3, 2, 1] -
 1736704*S[1, -2, 2, 4, 1, 1] -
 6340608*S[1, -2, 3, -3, 1, 1] -
 2596864*S[1, -2, 3, -2, -2, 1] -
 2072576*S[1, -2, 3, -2, 1, -2] -
 3072000*S[1, -2, 3, -2, 1, 2] -
 3072000*S[1, -2, 3, -2, 2, 1] -
 5636096*S[1, -2, 3, 1, -3, 1] -
 1728512*S[1, -2, 3, 1, -2, -2] -
 3088384*S[1, -2, 3, 1, -2, 2] -
 3194880*S[1, -2, 3, 1, 1, -3] -
 196608*S[1, -2, 3, 1, 1, 3] -
 1220608*S[1, -2, 3, 1, 2, -2] -
 196608*S[1, -2, 3, 1, 2, 2] -
 196608*S[1, -2, 3, 1, 3, 1] -
 2547712*S[1, -2, 3, 2, -2, 1] -
 1220608*S[1, -2, 3, 2, 1, -2] -
 196608*S[1, -2, 3, 2, 1, 2] -
 196608*S[1, -2, 3, 2, 2, 1] -
 196608*S[1, -2, 3, 3, 1, 1] -
 3588096*S[1, -2, 4, -2, 1, 1] -
 3407872*S[1, -2, 4, 1, -2, 1] -
 2244608*S[1, -2, 4, 1, 1, -2] -
 507904*S[1, -2, 4, 1, 1, 2] -
 507904*S[1, -2, 4, 1, 2, 1] -
 507904*S[1, -2, 4, 2, 1, 1] -
 1433600*S[1, -2, 5, 1, 1, 1] -
 20217856*S[1, 1, -6, 1, 1, 1] -
 20365312*S[1, 1, -5, -2, 1, 1] -
 21037056*S[1, 1, -5, 1, -2, 1] -
 15482880*S[1, 1, -5, 1, 1, -2] -
 15843328*S[1, 1, -5, 1, 1, 2] -
 15843328*S[1, 1, -5, 1, 2, 1] -
 15843328*S[1, 1, -5, 2, 1, 1] -
 31145984*S[1, 1, -4, -3, 1, 1] -
 10534912*S[1, 1, -4, -2, -2, 1] -
 9879552*S[1, 1, -4, -2, 1, -2] -
 13762560*S[1, 1, -4, -2, 1, 2] -
 13762560*S[1, 1, -4, -2, 2, 1] -
 35373056*S[1, 1, -4, 1, -3, 1] -
 9797632*S[1, 1, -4, 1, -2, -2] -
 18284544*S[1, 1, -4, 1, -2, 2] -
 25804800*S[1, 1, -4, 1, 1, -3] -
 9863168*S[1, 1, -4, 1, 1, 3] -
 10960896*S[1, 1, -4, 1, 2, -2] -
 10485760*S[1, 1, -4, 1, 2, 2] -
 9863168*S[1, 1, -4, 1, 3, 1] -
 17088512*S[1, 1, -4, 2, -2, 1] -
 10960896*S[1, 1, -4, 2, 1, -2] -
 10485760*S[1, 1, -4, 2, 1, 2] -
 10485760*S[1, 1, -4, 2, 2, 1] -
 9863168*S[1, 1, -4, 3, 1, 1] -
 25436160*S[1, 1, -3, -4, 1, 1] -
 15351808*S[1, 1, -3, -3, -2, 1] -
 13549568*S[1, 1, -3, -3, 1, -2] -
 16539648*S[1, 1, -3, -3, 1, 2] -
 16539648*S[1, 1, -3, -3, 2, 1] -
 13828096*S[1, 1, -3, -2, -3, 1] -
 3440640*S[1, 1, -3, -2, -2, -2] -
 6512640*S[1, 1, -3, -2, -2, 2] -
 13893632*S[1, 1, -3, -2, 1, -3] -
 6062080*S[1, 1, -3, -2, 1, 3] -
 6430720*S[1, 1, -3, -2, 2, -2] -
 6782976*S[1, 1, -3, -2, 2, 2] -
 6062080*S[1, 1, -3, -2, 3, 1] -
 31596544*S[1, 1, -3, 1, -4, 1] -
 14106624*S[1, 1, -3, 1, -3, -2] -
 24436736*S[1, 1, -3, 1, -3, 2] -
 15826944*S[1, 1, -3, 1, -2, -3] -
 10584064*S[1, 1, -3, 1, -2, 3] -
 24322048*S[1, 1, -3, 1, 1, -4] +
 3686400*z3*S[1, 1, -3, 1, 1, 1] -
 8151040*S[1, 1, -3, 1, 1, 4] -
 15753216*S[1, 1, -3, 1, 2, -3] -
 5308416*S[1, 1, -3, 1, 2, 3] -
 7389184*S[1, 1, -3, 1, 3, -2] -
 5308416*S[1, 1, -3, 1, 3, 2] -
 9871360*S[1, 1, -3, 1, 4, 1] -
 23650304*S[1, 1, -3, 2, -3, 1] -
 6725632*S[1, 1, -3, 2, -2, -2] -
 12419072*S[1, 1, -3, 2, -2, 2] -
 15753216*S[1, 1, -3, 2, 1, -3] -
 5308416*S[1, 1, -3, 2, 1, 3] -
 6488064*S[1, 1, -3, 2, 2, -2] -
 5603328*S[1, 1, -3, 2, 2, 2] -
 5308416*S[1, 1, -3, 2, 3, 1] -
 11059200*S[1, 1, -3, 3, -2, 1] -
 7389184*S[1, 1, -3, 3, 1, -2] -
 5308416*S[1, 1, -3, 3, 1, 2] -
 5308416*S[1, 1, -3, 3, 2, 1] -
 8347648*S[1, 1, -3, 4, 1, 1] -
 11083776*S[1, 1, -2, -5, 1, 1] -
 8388608*S[1, 1, -2, -4, -2, 1] -
 7372800*S[1, 1, -2, -4, 1, -2] -
 8708096*S[1, 1, -2, -4, 1, 2] -
 8708096*S[1, 1, -2, -4, 2, 1] -
 11984896*S[1, 1, -2, -3, -3, 1] -
 3088384*S[1, 1, -2, -3, -2, -2] -
 5701632*S[1, 1, -2, -3, -2, 2] -
 11427840*S[1, 1, -2, -3, 1, -3] -
 4767744*S[1, 1, -2, -3, 1, 3] -
 5177344*S[1, 1, -2, -3, 2, -2] -
 5341184*S[1, 1, -2, -3, 2, 2] -
 4767744*S[1, 1, -2, -3, 3, 1] -
 6414336*S[1, 1, -2, -2, -4, 1] -
 2867200*S[1, 1, -2, -2, -3, -2] -
 4628480*S[1, 1, -2, -2, -3, 2] -
 2727936*S[1, 1, -2, -2, -2, -3] -
 1736704*S[1, 1, -2, -2, -2, 3] -
 6856704*S[1, 1, -2, -2, 1, -4] +
 1949696*z3*S[1, 1, -2, -2, 1, 1] -
 2498560*S[1, 1, -2, -2, 1, 4] -
 5120000*S[1, 1, -2, -2, 2, -3] -
 1851392*S[1, 1, -2, -2, 2, 3] -
 2154496*S[1, 1, -2, -2, 3, -2] -
 1851392*S[1, 1, -2, -2, 3, 2] -
 2359296*S[1, 1, -2, -2, 4, 1] -
 14417920*S[1, 1, -2, 1, -5, 1] -
 8290304*S[1, 1, -2, 1, -4, -2] -
 13557760*S[1, 1, -2, 1, -4, 2] -
 13991936*S[1, 1, -2, 1, -3, -3] -
 8601600*S[1, 1, -2, 1, -3, 3] -
 8847360*S[1, 1, -2, 1, -2, -4] +
 1933312*z3*S[1, 1, -2, 1, -2, 1] -
 4145152*S[1, 1, -2, 1, -2, 4] -
 12877824*S[1, 1, -2, 1, 1, -5] +
 1409024*z3*S[1, 1, -2, 1, 1, -2] +
 1671168*z3*S[1, 1, -2, 1, 1, 2] -
 6455296*S[1, 1, -2, 1, 1, 5] -
 10362880*S[1, 1, -2, 1, 2, -4] +
 1671168*z3*S[1, 1, -2, 1, 2, 1] -
 3153920*S[1, 1, -2, 1, 2, 4] -
 7323648*S[1, 1, -2, 1, 3, -3] -
 1769472*S[1, 1, -2, 1, 3, 3] -
 4751360*S[1, 1, -2, 1, 4, -2] -
 3743744*S[1, 1, -2, 1, 4, 2] -
 7274496*S[1, 1, -2, 1, 5, 1] -
 13934592*S[1, 1, -2, 2, -4, 1] -
 6258688*S[1, 1, -2, 2, -3, -2] -
 10911744*S[1, 1, -2, 2, -3, 2] -
 7127040*S[1, 1, -2, 2, -2, -3] -
 4718592*S[1, 1, -2, 2, -2, 3] -
 10362880*S[1, 1, -2, 2, 1, -4] +
 1671168*z3*S[1, 1, -2, 2, 1, 1] -
 3153920*S[1, 1, -2, 2, 1, 4] -
 6586368*S[1, 1, -2, 2, 2, -3] -
 1867776*S[1, 1, -2, 2, 2, 3] -
 3129344*S[1, 1, -2, 2, 3, -2] -
 1867776*S[1, 1, -2, 2, 3, 2] -
 4022272*S[1, 1, -2, 2, 4, 1] -
 10182656*S[1, 1, -2, 3, -3, 1] -
 2826240*S[1, 1, -2, 3, -2, -2] -
 5316608*S[1, 1, -2, 3, -2, 2] -
 7233536*S[1, 1, -2, 3, 1, -3] -
 1769472*S[1, 1, -2, 3, 1, 3] -
 3039232*S[1, 1, -2, 3, 2, -2] -
 1867776*S[1, 1, -2, 3, 2, 2] -
 1769472*S[1, 1, -2, 3, 3, 1] -
 5455872*S[1, 1, -2, 4, -2, 1] -
 4440064*S[1, 1, -2, 4, 1, -2] -
 2670592*S[1, 1, -2, 4, 1, 2] -
 2670592*S[1, 1, -2, 4, 2, 1] -
 5103616*S[1, 1, -2, 5, 1, 1] -
 30359552*S[1, 1, 1, -6, 1, 1] -
 26411008*S[1, 1, 1, -5, -2, 1] -
 20398080*S[1, 1, 1, -5, 1, -2] -
 28401664*S[1, 1, 1, -5, 1, 2] -
 28401664*S[1, 1, 1, -5, 2, 1] -
 48545792*S[1, 1, 1, -4, -3, 1] -
 12091392*S[1, 1, 1, -4, -2, -2] -
 25067520*S[1, 1, 1, -4, -2, 2] -
 37470208*S[1, 1, 1, -4, 1, -3] -
 21233664*S[1, 1, 1, -4, 1, 3] -
 16564224*S[1, 1, 1, -4, 2, -2] -
 23330816*S[1, 1, 1, -4, 2, 2] -
 21233664*S[1, 1, 1, -4, 3, 1] -
 44072960*S[1, 1, 1, -3, -4, 1] -
 18300928*S[1, 1, 1, -3, -3, -2] -
 33357824*S[1, 1, 1, -3, -3, 2] -
 19660800*S[1, 1, 1, -3, -2, -3] -
 14057472*S[1, 1, 1, -3, -2, 3] -
 37388288*S[1, 1, 1, -3, 1, -4] +
 4161536*z3*S[1, 1, 1, -3, 1, 1] -
 16613376*S[1, 1, 1, -3, 1, 4] -
 25722880*S[1, 1, 1, -3, 2, -3] -
 13959168*S[1, 1, 1, -3, 2, 3] -
 11583488*S[1, 1, 1, -3, 3, -2] -
 13959168*S[1, 1, 1, -3, 3, 2] -
 17973248*S[1, 1, 1, -3, 4, 1] -
 19873792*S[1, 1, 1, -2, -5, 1] -
 10862592*S[1, 1, 1, -2, -4, -2] -
 18055168*S[1, 1, 1, -2, -4, 2] -
 17793024*S[1, 1, 1, -2, -3, -3] -
 10960896*S[1, 1, 1, -2, -3, 3] -
 10698752*S[1, 1, 1, -2, -2, -4] +
 2392064*z3*S[1, 1, 1, -2, -2, 1] -
 4931584*S[1, 1, 1, -2, -2, 4] -
 19972096*S[1, 1, 1, -2, 1, -5] +
 1703936*z3*S[1, 1, 1, -2, 1, -2] +
 2015232*z3*S[1, 1, 1, -2, 1, 2] -
 11010048*S[1, 1, 1, -2, 1, 5] -
 17317888*S[1, 1, 1, -2, 2, -4] +
 2015232*z3*S[1, 1, 1, -2, 2, 1] -
 7307264*S[1, 1, 1, -2, 2, 4] -
 11976704*S[1, 1, 1, -2, 3, -3] -
 5472256*S[1, 1, 1, -2, 3, 3] -
 6733824*S[1, 1, 1, -2, 4, -2] -
 7487488*S[1, 1, 1, -2, 4, 2] -
 10944512*S[1, 1, 1, -2, 5, 1] -
 30687232*S[1, 1, 1, 1, -6, 1] -
 20021248*S[1, 1, 1, 1, -5, -2] -
 30973952*S[1, 1, 1, 1, -5, 2] -
 40321024*S[1, 1, 1, 1, -4, -3] -
 25853952*S[1, 1, 1, 1, -4, 3] -
 45531136*S[1, 1, 1, 1, -3, -4] +
 4259840*z3*S[1, 1, 1, 1, -3, 1] -
 22265856*S[1, 1, 1, 1, -3, 4] -
 25853952*S[1, 1, 1, 1, -2, -5] +
 1605632*z3*S[1, 1, 1, 1, -2, -2] +
 2048000*z3*S[1, 1, 1, 1, -2, 2] -
 15351808*S[1, 1, 1, 1, -2, 5] -
 17481728*S[1, 1, 1, 1, 1, -6] +
 4423680*z3*S[1, 1, 1, 1, 1, -3] -
 3072000*z5*S[1, 1, 1, 1, 1, 1] +
 2949120*z3*S[1, 1, 1, 1, 1, 3] -
 13975552*S[1, 1, 1, 1, 1, 6] -
 10608640*S[1, 1, 1, 1, 2, -5] +
 2211840*z3*S[1, 1, 1, 1, 2, -2] -
 5120000*S[1, 1, 1, 1, 2, 5] -
 10289152*S[1, 1, 1, 1, 3, -4] +
 2785280*z3*S[1, 1, 1, 1, 3, 1] -
 2768896*S[1, 1, 1, 1, 3, 4] -
 18415616*S[1, 1, 1, 1, 4, -3] -
 6111232*S[1, 1, 1, 1, 4, 3] -
 15646720*S[1, 1, 1, 1, 5, -2] -
 17883136*S[1, 1, 1, 1, 5, 2] -
 26247168*S[1, 1, 1, 1, 6, 1] -
 25681920*S[1, 1, 1, 2, -5, 1] -
 14778368*S[1, 1, 1, 2, -4, -2] -
 24903680*S[1, 1, 1, 2, -4, 2] -
 27017216*S[1, 1, 1, 2, -3, -3] -
 17891328*S[1, 1, 1, 2, -3, 3] -
 22790144*S[1, 1, 1, 2, -2, -4] +
 2211840*z3*S[1, 1, 1, 2, -2, 1] -
 10911744*S[1, 1, 1, 2, -2, 4] -
 10608640*S[1, 1, 1, 2, 1, -5] +
 2211840*z3*S[1, 1, 1, 2, 1, -2] -
 5120000*S[1, 1, 1, 2, 1, 5] -
 5898240*S[1, 1, 1, 2, 2, -4] -
 1966080*S[1, 1, 1, 2, 2, 4] -
 6537216*S[1, 1, 1, 2, 3, -3] -
 983040*S[1, 1, 1, 2, 3, 3] -
 8306688*S[1, 1, 1, 2, 4, -2] -
 7782400*S[1, 1, 1, 2, 4, 2] -
 15884288*S[1, 1, 1, 2, 5, 1] -
 21479424*S[1, 1, 1, 3, -4, 1] -
 10551296*S[1, 1, 1, 3, -3, -2] -
 17760256*S[1, 1, 1, 3, -3, 2] -
 13385728*S[1, 1, 1, 3, -2, -3] -
 8470528*S[1, 1, 1, 3, -2, 3] -
 9977856*S[1, 1, 1, 3, 1, -4] +
 2326528*z3*S[1, 1, 1, 3, 1, 1] -
 2719744*S[1, 1, 1, 3, 1, 4] -
 6062080*S[1, 1, 1, 3, 2, -3] -
 983040*S[1, 1, 1, 3, 2, 3] -
 3833856*S[1, 1, 1, 3, 3, -2] -
 983040*S[1, 1, 1, 3, 3, 2] -
 5554176*S[1, 1, 1, 3, 4, 1] -
 22495232*S[1, 1, 1, 4, -3, 1] -
 6963200*S[1, 1, 1, 4, -2, -2] -
 11747328*S[1, 1, 1, 4, -2, 2] -
 15974400*S[1, 1, 1, 4, 1, -3] -
 3014656*S[1, 1, 1, 4, 1, 3] -
 7094272*S[1, 1, 1, 4, 2, -2] -
 3211264*S[1, 1, 1, 4, 2, 2] -
 3014656*S[1, 1, 1, 4, 3, 1] -
 16891904*S[1, 1, 1, 5, -2, 1] -
 13860864*S[1, 1, 1, 5, 1, -2] -
 9691136*S[1, 1, 1, 5, 1, 2] -
 9691136*S[1, 1, 1, 5, 2, 1] -
 19611648*S[1, 1, 1, 6, 1, 1] -
 30793728*S[1, 1, 2, -5, 1, 1] -
 25034752*S[1, 1, 2, -4, -2, 1] -
 17596416*S[1, 1, 2, -4, 1, -2] -
 26902528*S[1, 1, 2, -4, 1, 2] -
 26902528*S[1, 1, 2, -4, 2, 1] -
 39796736*S[1, 1, 2, -3, -3, 1] -
 9928704*S[1, 1, 2, -3, -2, -2] -
 21168128*S[1, 1, 2, -3, -2, 2] -
 28655616*S[1, 1, 2, -3, 1, -3] -
 17235968*S[1, 1, 2, -3, 1, 3] -
 12648448*S[1, 1, 2, -3, 2, -2] -
 18972672*S[1, 1, 2, -3, 2, 2] -
 17235968*S[1, 1, 2, -3, 3, 1] -
 23871488*S[1, 1, 2, -2, -4, 1] -
 9764864*S[1, 1, 2, -2, -3, -2] -
 18194432*S[1, 1, 2, -2, -3, 2] -
 10485760*S[1, 1, 2, -2, -2, -3] -
 7700480*S[1, 1, 2, -2, -2, 3] -
 20070400*S[1, 1, 2, -2, 1, -4] +
 2146304*z3*S[1, 1, 2, -2, 1, 1] -
 9306112*S[1, 1, 2, -2, 1, 4] -
 13869056*S[1, 1, 2, -2, 2, -3] -
 7995392*S[1, 1, 2, -2, 2, 3] -
 6225920*S[1, 1, 2, -2, 3, -2] -
 7995392*S[1, 1, 2, -2, 3, 2] -
 10027008*S[1, 1, 2, -2, 4, 1] -
 25681920*S[1, 1, 2, 1, -5, 1] -
 14778368*S[1, 1, 2, 1, -4, -2] -
 24903680*S[1, 1, 2, 1, -4, 2] -
 27017216*S[1, 1, 2, 1, -3, -3] -
 17891328*S[1, 1, 2, 1, -3, 3] -
 22790144*S[1, 1, 2, 1, -2, -4] +
 2211840*z3*S[1, 1, 2, 1, -2, 1] -
 10911744*S[1, 1, 2, 1, -2, 4] -
 10608640*S[1, 1, 2, 1, 1, -5] +
 2211840*z3*S[1, 1, 2, 1, 1, -2] -
 5120000*S[1, 1, 2, 1, 1, 5] -
 5898240*S[1, 1, 2, 1, 2, -4] -
 1966080*S[1, 1, 2, 1, 2, 4] -
 6537216*S[1, 1, 2, 1, 3, -3] -
 983040*S[1, 1, 2, 1, 3, 3] -
 8306688*S[1, 1, 2, 1, 4, -2] -
 7782400*S[1, 1, 2, 1, 4, 2] -
 15884288*S[1, 1, 2, 1, 5, 1] -
 19005440*S[1, 1, 2, 2, -4, 1] -
 8978432*S[1, 1, 2, 2, -3, -2] -
 16056320*S[1, 1, 2, 2, -3, 2] -
 11902976*S[1, 1, 2, 2, -2, -3] -
 8060928*S[1, 1, 2, 2, -2, 3] -
 5898240*S[1, 1, 2, 2, 1, -4] -
 1966080*S[1, 1, 2, 2, 1, 4] -
 2949120*S[1, 1, 2, 2, 2, -3] -
 983040*S[1, 1, 2, 2, 2, 3] -
 2777088*S[1, 1, 2, 2, 3, -2] -
 983040*S[1, 1, 2, 2, 3, 2] -
 4890624*S[1, 1, 2, 2, 4, 1] -
 14237696*S[1, 1, 2, 3, -3, 1] -
 4636672*S[1, 1, 2, 3, -2, -2] -
 8019968*S[1, 1, 2, 3, -2, 2] -
 6406144*S[1, 1, 2, 3, 1, -3] -
 983040*S[1, 1, 2, 3, 1, 3] -
 2646016*S[1, 1, 2, 3, 2, -2] -
 983040*S[1, 1, 2, 3, 2, 2] -
 983040*S[1, 1, 2, 3, 3, 1] -
 11485184*S[1, 1, 2, 4, -2, 1] -
 8011776*S[1, 1, 2, 4, 1, -2] -
 4808704*S[1, 1, 2, 4, 1, 2] -
 4808704*S[1, 1, 2, 4, 2, 1] -
 15114240*S[1, 1, 2, 5, 1, 1] -
 27402240*S[1, 1, 3, -4, 1, 1] -
 17907712*S[1, 1, 3, -3, -2, 1] -
 12926976*S[1, 1, 3, -3, 1, -2] -
 20422656*S[1, 1, 3, -3, 1, 2] -
 20422656*S[1, 1, 3, -3, 2, 1] -
 19103744*S[1, 1, 3, -2, -3, 1] -
 4489216*S[1, 1, 3, -2, -2, -2] -
 10067968*S[1, 1, 3, -2, -2, 2] -
 14614528*S[1, 1, 3, -2, 1, -3] -
 8994816*S[1, 1, 3, -2, 1, 3] -
 6529024*S[1, 1, 3, -2, 2, -2] -
 9994240*S[1, 1, 3, -2, 2, 2] -
 8994816*S[1, 1, 3, -2, 3, 1] -
 21176320*S[1, 1, 3, 1, -4, 1] -
 10305536*S[1, 1, 3, 1, -3, -2] -
 17637376*S[1, 1, 3, 1, -3, 2] -
 13238272*S[1, 1, 3, 1, -2, -3] -
 8470528*S[1, 1, 3, 1, -2, 3] -
 9281536*S[1, 1, 3, 1, 1, -4] +
 1654784*z3*S[1, 1, 3, 1, 1, 1] -
 2580480*S[1, 1, 3, 1, 1, 4] -
 5349376*S[1, 1, 3, 1, 2, -3] -
 983040*S[1, 1, 3, 1, 2, 3] -
 3506176*S[1, 1, 3, 1, 3, -2] -
 983040*S[1, 1, 3, 1, 3, 2] -
 5513216*S[1, 1, 3, 1, 4, 1] -
 13770752*S[1, 1, 3, 2, -3, 1] -
 4448256*S[1, 1, 3, 2, -2, -2] -
 7897088*S[1, 1, 3, 2, -2, 2] -
 5349376*S[1, 1, 3, 2, 1, -3] -
 983040*S[1, 1, 3, 2, 1, 3] -
 2031616*S[1, 1, 3, 2, 2, -2] -
 983040*S[1, 1, 3, 2, 2, 2] -
 983040*S[1, 1, 3, 2, 3, 1] -
 6946816*S[1, 1, 3, 3, -2, 1] -
 3506176*S[1, 1, 3, 3, 1, -2] -
 983040*S[1, 1, 3, 3, 1, 2] -
 983040*S[1, 1, 3, 3, 2, 1] -
 6709248*S[1, 1, 3, 4, 1, 1] -
 22839296*S[1, 1, 4, -3, 1, 1] -
 8880128*S[1, 1, 4, -2, -2, 1] -
 7454720*S[1, 1, 4, -2, 1, -2] -
 11190272*S[1, 1, 4, -2, 1, 2] -
 11190272*S[1, 1, 4, -2, 2, 1] -
 20086784*S[1, 1, 4, 1, -3, 1] -
 6422528*S[1, 1, 4, 1, -2, -2] -
 10813440*S[1, 1, 4, 1, -2, 2] -
 12156928*S[1, 1, 4, 1, 1, -3] -
 1720320*S[1, 1, 4, 1, 1, 3] -
 5029888*S[1, 1, 4, 1, 2, -2] -
 1769472*S[1, 1, 4, 1, 2, 2] -
 1720320*S[1, 1, 4, 1, 3, 1] -
 9273344*S[1, 1, 4, 2, -2, 1] -
 5029888*S[1, 1, 4, 2, 1, -2] -
 1769472*S[1, 1, 4, 2, 1, 2] -
 1769472*S[1, 1, 4, 2, 2, 1] -
 1720320*S[1, 1, 4, 3, 1, 1] -
 14270464*S[1, 1, 5, -2, 1, 1] -
 14188544*S[1, 1, 5, 1, -2, 1] -
 10174464*S[1, 1, 5, 1, 1, -2] -
 4243456*S[1, 1, 5, 1, 1, 2] -
 4243456*S[1, 1, 5, 1, 2, 1] -
 4243456*S[1, 1, 5, 2, 1, 1] -
 8978432*S[1, 1, 6, 1, 1, 1] -
 22470656*S[1, 2, -5, 1, 1, 1] -
 21479424*S[1, 2, -4, -2, 1, 1] -
 20791296*S[1, 2, -4, 1, -2, 1] -
 14204928*S[1, 2, -4, 1, 1, -2] -
 16351232*S[1, 2, -4, 1, 1, 2] -
 16351232*S[1, 2, -4, 1, 2, 1] -
 16351232*S[1, 2, -4, 2, 1, 1] -
 25804800*S[1, 2, -3, -3, 1, 1] -
 9191424*S[1, 2, -3, -2, -2, 1] -
 8421376*S[1, 2, -3, -2, 1, -2] -
 11255808*S[1, 2, -3, -2, 1, 2] -
 11255808*S[1, 2, -3, -2, 2, 1] -
 29376512*S[1, 2, -3, 1, -3, 1] -
 8241152*S[1, 2, -3, 1, -2, -2] -
 15253504*S[1, 2, -3, 1, -2, 2] -
 20889600*S[1, 2, -3, 1, 1, -3] -
 8912896*S[1, 2, -3, 1, 1, 3] -
 8912896*S[1, 2, -3, 1, 2, -2] -
 9469952*S[1, 2, -3, 1, 2, 2] -
 8912896*S[1, 2, -3, 1, 3, 1] -
 14123008*S[1, 2, -3, 2, -2, 1] -
 8912896*S[1, 2, -3, 2, 1, -2] -
 9469952*S[1, 2, -3, 2, 1, 2] -
 9469952*S[1, 2, -3, 2, 2, 1] -
 8912896*S[1, 2, -3, 3, 1, 1] -
 13697024*S[1, 2, -2, -4, 1, 1] -
 8241152*S[1, 2, -2, -3, -2, 1] -
 7421952*S[1, 2, -2, -3, 1, -2] -
 8724480*S[1, 2, -2, -3, 1, 2] -
 8724480*S[1, 2, -2, -3, 2, 1] -
 7389184*S[1, 2, -2, -2, -3, 1] -
 1818624*S[1, 2, -2, -2, -2, -2] -
 3457024*S[1, 2, -2, -2, -2, 2] -
 7585792*S[1, 2, -2, -2, 1, -3] -
 3145728*S[1, 2, -2, -2, 1, 3] -
 3522560*S[1, 2, -2, -2, 2, -2] -
 3506176*S[1, 2, -2, -2, 2, 2] -
 3145728*S[1, 2, -2, -2, 3, 1] -
 17661952*S[1, 2, -2, 1, -4, 1] -
 7847936*S[1, 2, -2, 1, -3, -2] -
 13524992*S[1, 2, -2, 1, -3, 2] -
 8699904*S[1, 2, -2, 1, -2, -3] -
 5865472*S[1, 2, -2, 1, -2, 3] -
 13959168*S[1, 2, -2, 1, 1, -4] +
 2015232*z3*S[1, 2, -2, 1, 1, 1] -
 4997120*S[1, 2, -2, 1, 1, 4] -
 9166848*S[1, 2, -2, 1, 2, -3] -
 3440640*S[1, 2, -2, 1, 2, 3] -
 4259840*S[1, 2, -2, 1, 3, -2] -
 3440640*S[1, 2, -2, 1, 3, 2] -
 5849088*S[1, 2, -2, 1, 4, 1] -
 13279232*S[1, 2, -2, 2, -3, 1] -
 3768320*S[1, 2, -2, 2, -2, -2] -
 6914048*S[1, 2, -2, 2, -2, 2] -
 9166848*S[1, 2, -2, 2, 1, -3] -
 3440640*S[1, 2, -2, 2, 1, 3] -
 3833856*S[1, 2, -2, 2, 2, -2] -
 3637248*S[1, 2, -2, 2, 2, 2] -
 3440640*S[1, 2, -2, 2, 3, 1] -
 6193152*S[1, 2, -2, 3, -2, 1] -
 4259840*S[1, 2, -2, 3, 1, -2] -
 3440640*S[1, 2, -2, 3, 1, 2] -
 3440640*S[1, 2, -2, 3, 2, 1] -
 4997120*S[1, 2, -2, 4, 1, 1] -
 30793728*S[1, 2, 1, -5, 1, 1] -
 25034752*S[1, 2, 1, -4, -2, 1] -
 17596416*S[1, 2, 1, -4, 1, -2] -
 26902528*S[1, 2, 1, -4, 1, 2] -
 26902528*S[1, 2, 1, -4, 2, 1] -
 39796736*S[1, 2, 1, -3, -3, 1] -
 9928704*S[1, 2, 1, -3, -2, -2] -
 21168128*S[1, 2, 1, -3, -2, 2] -
 28655616*S[1, 2, 1, -3, 1, -3] -
 17235968*S[1, 2, 1, -3, 1, 3] -
 12648448*S[1, 2, 1, -3, 2, -2] -
 18972672*S[1, 2, 1, -3, 2, 2] -
 17235968*S[1, 2, 1, -3, 3, 1] -
 23871488*S[1, 2, 1, -2, -4, 1] -
 9764864*S[1, 2, 1, -2, -3, -2] -
 18194432*S[1, 2, 1, -2, -3, 2] -
 10485760*S[1, 2, 1, -2, -2, -3] -
 7700480*S[1, 2, 1, -2, -2, 3] -
 20070400*S[1, 2, 1, -2, 1, -4] +
 2146304*z3*S[1, 2, 1, -2, 1, 1] -
 9306112*S[1, 2, 1, -2, 1, 4] -
 13869056*S[1, 2, 1, -2, 2, -3] -
 7995392*S[1, 2, 1, -2, 2, 3] -
 6225920*S[1, 2, 1, -2, 3, -2] -
 7995392*S[1, 2, 1, -2, 3, 2] -
 10027008*S[1, 2, 1, -2, 4, 1] -
 25681920*S[1, 2, 1, 1, -5, 1] -
 14778368*S[1, 2, 1, 1, -4, -2] -
 24903680*S[1, 2, 1, 1, -4, 2] -
 27017216*S[1, 2, 1, 1, -3, -3] -
 17891328*S[1, 2, 1, 1, -3, 3] -
 22790144*S[1, 2, 1, 1, -2, -4] +
 2211840*z3*S[1, 2, 1, 1, -2, 1] -
 10911744*S[1, 2, 1, 1, -2, 4] -
 10608640*S[1, 2, 1, 1, 1, -5] +
 2211840*z3*S[1, 2, 1, 1, 1, -2] -
 5120000*S[1, 2, 1, 1, 1, 5] -
 5898240*S[1, 2, 1, 1, 2, -4] -
 1966080*S[1, 2, 1, 1, 2, 4] -
 6537216*S[1, 2, 1, 1, 3, -3] -
 983040*S[1, 2, 1, 1, 3, 3] -
 8306688*S[1, 2, 1, 1, 4, -2] -
 7782400*S[1, 2, 1, 1, 4, 2] -
 15884288*S[1, 2, 1, 1, 5, 1] -
 19005440*S[1, 2, 1, 2, -4, 1] -
 8978432*S[1, 2, 1, 2, -3, -2] -
 16056320*S[1, 2, 1, 2, -3, 2] -
 11902976*S[1, 2, 1, 2, -2, -3] -
 8060928*S[1, 2, 1, 2, -2, 3] -
 5898240*S[1, 2, 1, 2, 1, -4] -
 1966080*S[1, 2, 1, 2, 1, 4] -
 2949120*S[1, 2, 1, 2, 2, -3] -
 983040*S[1, 2, 1, 2, 2, 3] -
 2777088*S[1, 2, 1, 2, 3, -2] -
 983040*S[1, 2, 1, 2, 3, 2] -
 4890624*S[1, 2, 1, 2, 4, 1] -
 14237696*S[1, 2, 1, 3, -3, 1] -
 4636672*S[1, 2, 1, 3, -2, -2] -
 8019968*S[1, 2, 1, 3, -2, 2] -
 6406144*S[1, 2, 1, 3, 1, -3] -
 983040*S[1, 2, 1, 3, 1, 3] -
 2646016*S[1, 2, 1, 3, 2, -2] -
 983040*S[1, 2, 1, 3, 2, 2] -
 983040*S[1, 2, 1, 3, 3, 1] -
 11485184*S[1, 2, 1, 4, -2, 1] -
 8011776*S[1, 2, 1, 4, 1, -2] -
 4808704*S[1, 2, 1, 4, 1, 2] -
 4808704*S[1, 2, 1, 4, 2, 1] -
 15114240*S[1, 2, 1, 5, 1, 1] -
 27328512*S[1, 2, 2, -4, 1, 1] -
 18726912*S[1, 2, 2, -3, -2, 1] -
 12681216*S[1, 2, 2, -3, 1, -2] -
 20545536*S[1, 2, 2, -3, 1, 2] -
 20545536*S[1, 2, 2, -3, 2, 1] -
 21323776*S[1, 2, 2, -2, -3, 1] -
 5160960*S[1, 2, 2, -2, -2, -2] -
 11616256*S[1, 2, 2, -2, -2, 2] -
 14786560*S[1, 2, 2, -2, 1, -3] -
 9240576*S[1, 2, 2, -2, 1, 3] -
 6537216*S[1, 2, 2, -2, 2, -2] -
 10223616*S[1, 2, 2, -2, 2, 2] -
 9240576*S[1, 2, 2, -2, 3, 1] -
 19005440*S[1, 2, 2, 1, -4, 1] -
 8978432*S[1, 2, 2, 1, -3, -2] -
 16056320*S[1, 2, 2, 1, -3, 2] -
 11902976*S[1, 2, 2, 1, -2, -3] -
 8060928*S[1, 2, 2, 1, -2, 3] -
 5898240*S[1, 2, 2, 1, 1, -4] -
 1966080*S[1, 2, 2, 1, 1, 4] -
 2949120*S[1, 2, 2, 1, 2, -3] -
 983040*S[1, 2, 2, 1, 2, 3] -
 2777088*S[1, 2, 2, 1, 3, -2] -
 983040*S[1, 2, 2, 1, 3, 2] -
 4890624*S[1, 2, 2, 1, 4, 1] -
 11599872*S[1, 2, 2, 2, -3, 1] -
 3735552*S[1, 2, 2, 2, -2, -2] -
 6881280*S[1, 2, 2, 2, -2, 2] -
 2949120*S[1, 2, 2, 2, 1, -3] -
 983040*S[1, 2, 2, 2, 1, 3] -
 983040*S[1, 2, 2, 2, 2, -2] -
 983040*S[1, 2, 2, 2, 2, 2] -
 983040*S[1, 2, 2, 2, 3, 1] -
 6217728*S[1, 2, 2, 3, -2, 1] -
 2777088*S[1, 2, 2, 3, 1, -2] -
 983040*S[1, 2, 2, 3, 1, 2] -
 983040*S[1, 2, 2, 3, 2, 1] -
 7487488*S[1, 2, 2, 4, 1, 1] -
 20267008*S[1, 2, 3, -3, 1, 1] -
 8912896*S[1, 2, 3, -2, -2, 1] -
 6504448*S[1, 2, 3, -2, 1, -2] -
 10428416*S[1, 2, 3, -2, 1, 2] -
 10428416*S[1, 2, 3, -2, 2, 1] -
 14106624*S[1, 2, 3, 1, -3, 1] -
 4587520*S[1, 2, 3, 1, -2, -2] -
 8019968*S[1, 2, 3, 1, -2, 2] -
 5914624*S[1, 2, 3, 1, 1, -3] -
 983040*S[1, 2, 3, 1, 1, 3] -
 2334720*S[1, 2, 3, 1, 2, -2] -
 983040*S[1, 2, 3, 1, 2, 2] -
 983040*S[1, 2, 3, 1, 3, 1] -
 6086656*S[1, 2, 3, 2, -2, 1] -
 2334720*S[1, 2, 3, 2, 1, -2] -
 983040*S[1, 2, 3, 2, 1, 2] -
 983040*S[1, 2, 3, 2, 2, 1] -
 983040*S[1, 2, 3, 3, 1, 1] -
 12238848*S[1, 2, 4, -2, 1, 1] -
 10403840*S[1, 2, 4, 1, -2, 1] -
 6471680*S[1, 2, 4, 1, 1, -2] -
 2277376*S[1, 2, 4, 1, 1, 2] -
 2277376*S[1, 2, 4, 1, 2, 1] -
 2277376*S[1, 2, 4, 2, 1, 1] -
 6152192*S[1, 2, 5, 1, 1, 1] -
 21716992*S[1, 3, -4, 1, 1, 1] -
 15941632*S[1, 3, -3, -2, 1, 1] -
 15368192*S[1, 3, -3, 1, -2, 1] -
 10895360*S[1, 3, -3, 1, 1, -2] -
 13778944*S[1, 3, -3, 1, 1, 2] -
 13778944*S[1, 3, -3, 1, 2, 1] -
 13778944*S[1, 3, -3, 2, 1, 1] -
 12140544*S[1, 3, -2, -3, 1, 1] -
 3981312*S[1, 3, -2, -2, -2, 1] -
 3833856*S[1, 3, -2, -2, 1, -2] -
 5201920*S[1, 3, -2, -2, 1, 2] -
 5201920*S[1, 3, -2, -2, 2, 1] -
 14368768*S[1, 3, -2, 1, -3, 1] -
 3899392*S[1, 3, -2, 1, -2, -2] -
 7315456*S[1, 3, -2, 1, -2, 2] -
 11223040*S[1, 3, -2, 1, 1, -3] -
 5292032*S[1, 3, -2, 1, 1, 3] -
 4890624*S[1, 3, -2, 1, 2, -2] -
 5668864*S[1, 3, -2, 1, 2, 2] -
 5292032*S[1, 3, -2, 1, 3, 1] -
 7053312*S[1, 3, -2, 2, -2, 1] -
 4890624*S[1, 3, -2, 2, 1, -2] -
 5668864*S[1, 3, -2, 2, 1, 2] -
 5668864*S[1, 3, -2, 2, 2, 1] -
 5292032*S[1, 3, -2, 3, 1, 1] -
 27123712*S[1, 3, 1, -4, 1, 1] -
 17776640*S[1, 3, 1, -3, -2, 1] -
 12664832*S[1, 3, 1, -3, 1, -2] -
 20316160*S[1, 3, 1, -3, 1, 2] -
 20316160*S[1, 3, 1, -3, 2, 1] -
 19005440*S[1, 3, 1, -2, -3, 1] -
 4489216*S[1, 3, 1, -2, -2, -2] -
 10035200*S[1, 3, 1, -2, -2, 2] -
 14450688*S[1, 3, 1, -2, 1, -3] -
 8994816*S[1, 3, 1, -2, 1, 3] -
 6430720*S[1, 3, 1, -2, 2, -2] -
 9994240*S[1, 3, 1, -2, 2, 2] -
 8994816*S[1, 3, 1, -2, 3, 1] -
 20504576*S[1, 3, 1, 1, -4, 1] -
 9912320*S[1, 3, 1, 1, -3, -2] -
 17186816*S[1, 3, 1, 1, -3, 2] -
 13008896*S[1, 3, 1, 1, -2, -3] -
 8339456*S[1, 3, 1, 1, -2, 3] -
 8282112*S[1, 3, 1, 1, 1, -4] +
 851968*z3*S[1, 3, 1, 1, 1, 1] -
 2351104*S[1, 3, 1, 1, 1, 4] -
 4440064*S[1, 3, 1, 1, 2, -3] -
 983040*S[1, 3, 1, 1, 2, 3] -
 3112960*S[1, 3, 1, 1, 3, -2] -
 983040*S[1, 3, 1, 1, 3, 2] -
 5447680*S[1, 3, 1, 1, 4, 1] -
 13074432*S[1, 3, 1, 2, -3, 1] -
 4218880*S[1, 3, 1, 2, -2, -2] -
 7602176*S[1, 3, 1, 2, -2, 2] -
 4440064*S[1, 3, 1, 2, 1, -3] -
 983040*S[1, 3, 1, 2, 1, 3] -
 1572864*S[1, 3, 1, 2, 2, -2] -
 983040*S[1, 3, 1, 2, 2, 2] -
 983040*S[1, 3, 1, 2, 3, 1] -
 6619136*S[1, 3, 1, 3, -2, 1] -
 3112960*S[1, 3, 1, 3, 1, -2] -
 983040*S[1, 3, 1, 3, 1, 2] -
 983040*S[1, 3, 1, 3, 2, 1] -
 6676480*S[1, 3, 1, 4, 1, 1] -
 19841024*S[1, 3, 2, -3, 1, 1] -
 8806400*S[1, 3, 2, -2, -2, 1] -
 6234112*S[1, 3, 2, -2, 1, -2] -
 10321920*S[1, 3, 2, -2, 1, 2] -
 10321920*S[1, 3, 2, -2, 2, 1] -
 13074432*S[1, 3, 2, 1, -3, 1] -
 4218880*S[1, 3, 2, 1, -2, -2] -
 7602176*S[1, 3, 2, 1, -2, 2] -
 4440064*S[1, 3, 2, 1, 1, -3] -
 983040*S[1, 3, 2, 1, 1, 3] -
 1572864*S[1, 3, 2, 1, 2, -2] -
 983040*S[1, 3, 2, 1, 2, 2] -
 983040*S[1, 3, 2, 1, 3, 1] -
 5472256*S[1, 3, 2, 2, -2, 1] -
 1572864*S[1, 3, 2, 2, 1, -2] -
 983040*S[1, 3, 2, 2, 1, 2] -
 983040*S[1, 3, 2, 2, 2, 1] -
 983040*S[1, 3, 2, 3, 1, 1] -
 9814016*S[1, 3, 3, -2, 1, 1] -
 6619136*S[1, 3, 3, 1, -2, 1] -
 2965504*S[1, 3, 3, 1, 1, -2] -
 983040*S[1, 3, 3, 1, 1, 2] -
 983040*S[1, 3, 3, 1, 2, 1] -
 983040*S[1, 3, 3, 2, 1, 1] -
 2875392*S[1, 3, 4, 1, 1, 1] -
 18153472*S[1, 4, -3, 1, 1, 1] -
 7323648*S[1, 4, -2, -2, 1, 1] -
 7749632*S[1, 4, -2, 1, -2, 1] -
 6225920*S[1, 4, -2, 1, 1, -2] -
 8077312*S[1, 4, -2, 1, 1, 2] -
 8077312*S[1, 4, -2, 1, 2, 1] -
 8077312*S[1, 4, -2, 2, 1, 1] -
 21463040*S[1, 4, 1, -3, 1, 1] -
 8650752*S[1, 4, 1, -2, -2, 1] -
 6864896*S[1, 4, 1, -2, 1, -2] -
 10797056*S[1, 4, 1, -2, 1, 2] -
 10797056*S[1, 4, 1, -2, 2, 1] -
 17137664*S[1, 4, 1, 1, -3, 1] -
 5586944*S[1, 4, 1, 1, -2, -2] -
 9568256*S[1, 4, 1, 1, -2, 2] -
 8519680*S[1, 4, 1, 1, 1, -3] -
 1179648*S[1, 4, 1, 1, 1, 3] -
 3244032*S[1, 4, 1, 1, 2, -2] -
 1179648*S[1, 4, 1, 1, 2, 2] -
 1179648*S[1, 4, 1, 1, 3, 1] -
 7569408*S[1, 4, 1, 2, -2, 1] -
 3244032*S[1, 4, 1, 2, 1, -2] -
 1179648*S[1, 4, 1, 2, 1, 2] -
 1179648*S[1, 4, 1, 2, 2, 1] -
 1179648*S[1, 4, 1, 3, 1, 1] -
 10665984*S[1, 4, 2, -2, 1, 1] -
 7569408*S[1, 4, 2, 1, -2, 1] -
 3244032*S[1, 4, 2, 1, 1, -2] -
 1179648*S[1, 4, 2, 1, 1, 2] -
 1179648*S[1, 4, 2, 1, 2, 1] -
 1179648*S[1, 4, 2, 2, 1, 1] -
 1179648*S[1, 4, 3, 1, 1, 1] -
 10207232*S[1, 5, -2, 1, 1, 1] -
 12353536*S[1, 5, 1, -2, 1, 1] -
 10862592*S[1, 5, 1, 1, -2, 1] -
 6356992*S[1, 5, 1, 1, 1, -2] -
 1966080*S[1, 5, 1, 1, 1, 2] -
 1966080*S[1, 5, 1, 1, 2, 1] -
 1966080*S[1, 5, 1, 2, 1, 1] -
 1966080*S[1, 5, 2, 1, 1, 1] -
 4128768*S[1, 6, 1, 1, 1, 1] -
 8749056*S[2, -5, 1, 1, 1, 1] -
 9486336*S[2, -4, -2, 1, 1, 1] -
 15155200*S[2, -4, 1, -2, 1, 1] -
 13926400*S[2, -4, 1, 1, -2, 1] -
 7897088*S[2, -4, 1, 1, 1, -2] -
 4456448*S[2, -4, 1, 1, 1, 2] -
 4456448*S[2, -4, 1, 1, 2, 1] -
 4456448*S[2, -4, 1, 2, 1, 1] -
 4456448*S[2, -4, 2, 1, 1, 1] -
 11411456*S[2, -3, -3, 1, 1, 1] -
 5267456*S[2, -3, -2, -2, 1, 1] -
 6578176*S[2, -3, -2, 1, -2, 1] -
 5349376*S[2, -3, -2, 1, 1, -2] -
 4554752*S[2, -3, -2, 1, 1, 2] -
 4554752*S[2, -3, -2, 1, 2, 1] -
 4554752*S[2, -3, -2, 2, 1, 1] -
 19275776*S[2, -3, 1, -3, 1, 1] -
 7725056*S[2, -3, 1, -2, -2, 1] -
 6512640*S[2, -3, 1, -2, 1, -2] -
 9084928*S[2, -3, 1, -2, 1, 2] -
 9084928*S[2, -3, 1, -2, 2, 1] -
 18882560*S[2, -3, 1, 1, -3, 1] -
 5857280*S[2, -3, 1, 1, -2, -2] -
 10256384*S[2, -3, 1, 1, -2, 2] -
 10690560*S[2, -3, 1, 1, 1, -3] -
 1966080*S[2, -3, 1, 1, 1, 3] -
 4128768*S[2, -3, 1, 1, 2, -2] -
 1966080*S[2, -3, 1, 1, 2, 2] -
 1966080*S[2, -3, 1, 1, 3, 1] -
 8626176*S[2, -3, 1, 2, -2, 1] -
 4128768*S[2, -3, 1, 2, 1, -2] -
 1966080*S[2, -3, 1, 2, 1, 2] -
 1966080*S[2, -3, 1, 2, 2, 1] -
 1966080*S[2, -3, 1, 3, 1, 1] -
 10190848*S[2, -3, 2, -2, 1, 1] -
 8626176*S[2, -3, 2, 1, -2, 1] -
 4128768*S[2, -3, 2, 1, 1, -2] -
 1966080*S[2, -3, 2, 1, 1, 2] -
 1966080*S[2, -3, 2, 1, 2, 1] -
 1966080*S[2, -3, 2, 2, 1, 1] -
 1966080*S[2, -3, 3, 1, 1, 1] -
 6250496*S[2, -2, -4, 1, 1, 1] -
 4521984*S[2, -2, -3, -2, 1, 1] -
 5447680*S[2, -2, -3, 1, -2, 1] -
 4128768*S[2, -2, -3, 1, 1, -2] -
 3653632*S[2, -2, -3, 1, 1, 2] -
 3653632*S[2, -2, -3, 1, 2, 1] -
 3653632*S[2, -2, -3, 2, 1, 1] -
 3497984*S[2, -2, -2, -3, 1, 1] -
 1196032*S[2, -2, -2, -2, -2, 1] -
 1318912*S[2, -2, -2, -2, 1, -2] -
 1425408*S[2, -2, -2, -2, 1, 2] -
 1425408*S[2, -2, -2, -2, 2, 1] -
 4792320*S[2, -2, -2, 1, -3, 1] -
 1433600*S[2, -2, -2, 1, -2, -2] -
 2351104*S[2, -2, -2, 1, -2, 2] -
 4087808*S[2, -2, -2, 1, 1, -3] -
 1277952*S[2, -2, -2, 1, 1, 3] -
 1728512*S[2, -2, -2, 1, 2, -2] -
 1376256*S[2, -2, -2, 1, 2, 2] -
 1277952*S[2, -2, -2, 1, 3, 1] -
 2441216*S[2, -2, -2, 2, -2, 1] -
 1728512*S[2, -2, -2, 2, 1, -2] -
 1376256*S[2, -2, -2, 2, 1, 2] -
 1376256*S[2, -2, -2, 2, 2, 1] -
 1277952*S[2, -2, -2, 3, 1, 1] -
 10608640*S[2, -2, 1, -4, 1, 1] -
 6782976*S[2, -2, 1, -3, -2, 1] -
 5586944*S[2, -2, 1, -3, 1, -2] -
 7372800*S[2, -2, 1, -3, 1, 2] -
 7372800*S[2, -2, 1, -3, 2, 1] -
 6160384*S[2, -2, 1, -2, -3, 1] -
 1622016*S[2, -2, 1, -2, -2, -2] -
 2940928*S[2, -2, 1, -2, -2, 2] -
 5914624*S[2, -2, 1, -2, 1, -3] -
 2867200*S[2, -2, 1, -2, 1, 3] -
 2695168*S[2, -2, 1, -2, 2, -2] -
 3227648*S[2, -2, 1, -2, 2, 2] -
 2867200*S[2, -2, 1, -2, 3, 1] -
 11378688*S[2, -2, 1, 1, -4, 1] -
 5439488*S[2, -2, 1, 1, -3, -2] -
 9158656*S[2, -2, 1, 1, -3, 2] -
 6586368*S[2, -2, 1, 1, -2, -3] -
 4128768*S[2, -2, 1, 1, -2, 3] -
 7249920*S[2, -2, 1, 1, 1, -4] +
 1376256*z3*S[2, -2, 1, 1, 1, 1] -
 1646592*S[2, -2, 1, 1, 1, 4] -
 4210688*S[2, -2, 1, 1, 2, -3] -
 589824*S[2, -2, 1, 1, 2, 3] -
 2195456*S[2, -2, 1, 1, 3, -2] -
 589824*S[2, -2, 1, 1, 3, 2] -
 2793472*S[2, -2, 1, 1, 4, 1] -
 8028160*S[2, -2, 1, 2, -3, 1] -
 2482176*S[2, -2, 1, 2, -2, -2] -
 4423680*S[2, -2, 1, 2, -2, 2] -
 4210688*S[2, -2, 1, 2, 1, -3] -
 589824*S[2, -2, 1, 2, 1, 3] -
 1589248*S[2, -2, 1, 2, 2, -2] -
 589824*S[2, -2, 1, 2, 2, 2] -
 589824*S[2, -2, 1, 2, 3, 1] -
 3833856*S[2, -2, 1, 3, -2, 1] -
 2195456*S[2, -2, 1, 3, 1, -2] -
 589824*S[2, -2, 1, 3, 1, 2] -
 589824*S[2, -2, 1, 3, 2, 1] -
 2170880*S[2, -2, 1, 4, 1, 1] -
 8667136*S[2, -2, 2, -3, 1, 1] -
 3563520*S[2, -2, 2, -2, -2, 1] -
 2891776*S[2, -2, 2, -2, 1, -2] -
 4145152*S[2, -2, 2, -2, 1, 2] -
 4145152*S[2, -2, 2, -2, 2, 1] -
 8028160*S[2, -2, 2, 1, -3, 1] -
 2482176*S[2, -2, 2, 1, -2, -2] -
 4423680*S[2, -2, 2, 1, -2, 2] -
 4210688*S[2, -2, 2, 1, 1, -3] -
 589824*S[2, -2, 2, 1, 1, 3] -
 1589248*S[2, -2, 2, 1, 2, -2] -
 589824*S[2, -2, 2, 1, 2, 2] -
 589824*S[2, -2, 2, 1, 3, 1] -
 3604480*S[2, -2, 2, 2, -2, 1] -
 1589248*S[2, -2, 2, 2, 1, -2] -
 589824*S[2, -2, 2, 2, 1, 2] -
 589824*S[2, -2, 2, 2, 2, 1] -
 589824*S[2, -2, 2, 3, 1, 1] -
 4464640*S[2, -2, 3, -2, 1, 1] -
 3833856*S[2, -2, 3, 1, -2, 1] -
 2105344*S[2, -2, 3, 1, 1, -2] -
 589824*S[2, -2, 3, 1, 1, 2] -
 589824*S[2, -2, 3, 1, 2, 1] -
 589824*S[2, -2, 3, 2, 1, 1] -
 1146880*S[2, -2, 4, 1, 1, 1] -
 22470656*S[2, 1, -5, 1, 1, 1] -
 21479424*S[2, 1, -4, -2, 1, 1] -
 20791296*S[2, 1, -4, 1, -2, 1] -
 14204928*S[2, 1, -4, 1, 1, -2] -
 16351232*S[2, 1, -4, 1, 1, 2] -
 16351232*S[2, 1, -4, 1, 2, 1] -
 16351232*S[2, 1, -4, 2, 1, 1] -
 25804800*S[2, 1, -3, -3, 1, 1] -
 9191424*S[2, 1, -3, -2, -2, 1] -
 8421376*S[2, 1, -3, -2, 1, -2] -
 11255808*S[2, 1, -3, -2, 1, 2] -
 11255808*S[2, 1, -3, -2, 2, 1] -
 29376512*S[2, 1, -3, 1, -3, 1] -
 8241152*S[2, 1, -3, 1, -2, -2] -
 15253504*S[2, 1, -3, 1, -2, 2] -
 20889600*S[2, 1, -3, 1, 1, -3] -
 8912896*S[2, 1, -3, 1, 1, 3] -
 8912896*S[2, 1, -3, 1, 2, -2] -
 9469952*S[2, 1, -3, 1, 2, 2] -
 8912896*S[2, 1, -3, 1, 3, 1] -
 14123008*S[2, 1, -3, 2, -2, 1] -
 8912896*S[2, 1, -3, 2, 1, -2] -
 9469952*S[2, 1, -3, 2, 1, 2] -
 9469952*S[2, 1, -3, 2, 2, 1] -
 8912896*S[2, 1, -3, 3, 1, 1] -
 13697024*S[2, 1, -2, -4, 1, 1] -
 8241152*S[2, 1, -2, -3, -2, 1] -
 7421952*S[2, 1, -2, -3, 1, -2] -
 8724480*S[2, 1, -2, -3, 1, 2] -
 8724480*S[2, 1, -2, -3, 2, 1] -
 7389184*S[2, 1, -2, -2, -3, 1] -
 1818624*S[2, 1, -2, -2, -2, -2] -
 3457024*S[2, 1, -2, -2, -2, 2] -
 7585792*S[2, 1, -2, -2, 1, -3] -
 3145728*S[2, 1, -2, -2, 1, 3] -
 3522560*S[2, 1, -2, -2, 2, -2] -
 3506176*S[2, 1, -2, -2, 2, 2] -
 3145728*S[2, 1, -2, -2, 3, 1] -
 17661952*S[2, 1, -2, 1, -4, 1] -
 7847936*S[2, 1, -2, 1, -3, -2] -
 13524992*S[2, 1, -2, 1, -3, 2] -
 8699904*S[2, 1, -2, 1, -2, -3] -
 5865472*S[2, 1, -2, 1, -2, 3] -
 13959168*S[2, 1, -2, 1, 1, -4] +
 2015232*z3*S[2, 1, -2, 1, 1, 1] -
 4997120*S[2, 1, -2, 1, 1, 4] -
 9166848*S[2, 1, -2, 1, 2, -3] -
 3440640*S[2, 1, -2, 1, 2, 3] -
 4259840*S[2, 1, -2, 1, 3, -2] -
 3440640*S[2, 1, -2, 1, 3, 2] -
 5849088*S[2, 1, -2, 1, 4, 1] -
 13279232*S[2, 1, -2, 2, -3, 1] -
 3768320*S[2, 1, -2, 2, -2, -2] -
 6914048*S[2, 1, -2, 2, -2, 2] -
 9166848*S[2, 1, -2, 2, 1, -3] -
 3440640*S[2, 1, -2, 2, 1, 3] -
 3833856*S[2, 1, -2, 2, 2, -2] -
 3637248*S[2, 1, -2, 2, 2, 2] -
 3440640*S[2, 1, -2, 2, 3, 1] -
 6193152*S[2, 1, -2, 3, -2, 1] -
 4259840*S[2, 1, -2, 3, 1, -2] -
 3440640*S[2, 1, -2, 3, 1, 2] -
 3440640*S[2, 1, -2, 3, 2, 1] -
 4997120*S[2, 1, -2, 4, 1, 1] -
 30793728*S[2, 1, 1, -5, 1, 1] -
 25034752*S[2, 1, 1, -4, -2, 1] -
 17596416*S[2, 1, 1, -4, 1, -2] -
 26902528*S[2, 1, 1, -4, 1, 2] -
 26902528*S[2, 1, 1, -4, 2, 1] -
 39796736*S[2, 1, 1, -3, -3, 1] -
 9928704*S[2, 1, 1, -3, -2, -2] -
 21168128*S[2, 1, 1, -3, -2, 2] -
 28655616*S[2, 1, 1, -3, 1, -3] -
 17235968*S[2, 1, 1, -3, 1, 3] -
 12648448*S[2, 1, 1, -3, 2, -2] -
 18972672*S[2, 1, 1, -3, 2, 2] -
 17235968*S[2, 1, 1, -3, 3, 1] -
 23871488*S[2, 1, 1, -2, -4, 1] -
 9764864*S[2, 1, 1, -2, -3, -2] -
 18194432*S[2, 1, 1, -2, -3, 2] -
 10485760*S[2, 1, 1, -2, -2, -3] -
 7700480*S[2, 1, 1, -2, -2, 3] -
 20070400*S[2, 1, 1, -2, 1, -4] +
 2146304*z3*S[2, 1, 1, -2, 1, 1] -
 9306112*S[2, 1, 1, -2, 1, 4] -
 13869056*S[2, 1, 1, -2, 2, -3] -
 7995392*S[2, 1, 1, -2, 2, 3] -
 6225920*S[2, 1, 1, -2, 3, -2] -
 7995392*S[2, 1, 1, -2, 3, 2] -
 10027008*S[2, 1, 1, -2, 4, 1] -
 25681920*S[2, 1, 1, 1, -5, 1] -
 14778368*S[2, 1, 1, 1, -4, -2] -
 24903680*S[2, 1, 1, 1, -4, 2] -
 27017216*S[2, 1, 1, 1, -3, -3] -
 17891328*S[2, 1, 1, 1, -3, 3] -
 22790144*S[2, 1, 1, 1, -2, -4] +
 2211840*z3*S[2, 1, 1, 1, -2, 1] -
 10911744*S[2, 1, 1, 1, -2, 4] -
 10608640*S[2, 1, 1, 1, 1, -5] +
 2211840*z3*S[2, 1, 1, 1, 1, -2] -
 5120000*S[2, 1, 1, 1, 1, 5] -
 5898240*S[2, 1, 1, 1, 2, -4] -
 1966080*S[2, 1, 1, 1, 2, 4] -
 6537216*S[2, 1, 1, 1, 3, -3] -
 983040*S[2, 1, 1, 1, 3, 3] -
 8306688*S[2, 1, 1, 1, 4, -2] -
 7782400*S[2, 1, 1, 1, 4, 2] -
 15884288*S[2, 1, 1, 1, 5, 1] -
 19005440*S[2, 1, 1, 2, -4, 1] -
 8978432*S[2, 1, 1, 2, -3, -2] -
 16056320*S[2, 1, 1, 2, -3, 2] -
 11902976*S[2, 1, 1, 2, -2, -3] -
 8060928*S[2, 1, 1, 2, -2, 3] -
 5898240*S[2, 1, 1, 2, 1, -4] -
 1966080*S[2, 1, 1, 2, 1, 4] -
 2949120*S[2, 1, 1, 2, 2, -3] -
 983040*S[2, 1, 1, 2, 2, 3] -
 2777088*S[2, 1, 1, 2, 3, -2] -
 983040*S[2, 1, 1, 2, 3, 2] -
 4890624*S[2, 1, 1, 2, 4, 1] -
 14237696*S[2, 1, 1, 3, -3, 1] -
 4636672*S[2, 1, 1, 3, -2, -2] -
 8019968*S[2, 1, 1, 3, -2, 2] -
 6406144*S[2, 1, 1, 3, 1, -3] -
 983040*S[2, 1, 1, 3, 1, 3] -
 2646016*S[2, 1, 1, 3, 2, -2] -
 983040*S[2, 1, 1, 3, 2, 2] -
 983040*S[2, 1, 1, 3, 3, 1] -
 11485184*S[2, 1, 1, 4, -2, 1] -
 8011776*S[2, 1, 1, 4, 1, -2] -
 4808704*S[2, 1, 1, 4, 1, 2] -
 4808704*S[2, 1, 1, 4, 2, 1] -
 15114240*S[2, 1, 1, 5, 1, 1] -
 27328512*S[2, 1, 2, -4, 1, 1] -
 18726912*S[2, 1, 2, -3, -2, 1] -
 12681216*S[2, 1, 2, -3, 1, -2] -
 20545536*S[2, 1, 2, -3, 1, 2] -
 20545536*S[2, 1, 2, -3, 2, 1] -
 21323776*S[2, 1, 2, -2, -3, 1] -
 5160960*S[2, 1, 2, -2, -2, -2] -
 11616256*S[2, 1, 2, -2, -2, 2] -
 14786560*S[2, 1, 2, -2, 1, -3] -
 9240576*S[2, 1, 2, -2, 1, 3] -
 6537216*S[2, 1, 2, -2, 2, -2] -
 10223616*S[2, 1, 2, -2, 2, 2] -
 9240576*S[2, 1, 2, -2, 3, 1] -
 19005440*S[2, 1, 2, 1, -4, 1] -
 8978432*S[2, 1, 2, 1, -3, -2] -
 16056320*S[2, 1, 2, 1, -3, 2] -
 11902976*S[2, 1, 2, 1, -2, -3] -
 8060928*S[2, 1, 2, 1, -2, 3] -
 5898240*S[2, 1, 2, 1, 1, -4] -
 1966080*S[2, 1, 2, 1, 1, 4] -
 2949120*S[2, 1, 2, 1, 2, -3] -
 983040*S[2, 1, 2, 1, 2, 3] -
 2777088*S[2, 1, 2, 1, 3, -2] -
 983040*S[2, 1, 2, 1, 3, 2] -
 4890624*S[2, 1, 2, 1, 4, 1] -
 11599872*S[2, 1, 2, 2, -3, 1] -
 3735552*S[2, 1, 2, 2, -2, -2] -
 6881280*S[2, 1, 2, 2, -2, 2] -
 2949120*S[2, 1, 2, 2, 1, -3] -
 983040*S[2, 1, 2, 2, 1, 3] -
 983040*S[2, 1, 2, 2, 2, -2] -
 983040*S[2, 1, 2, 2, 2, 2] -
 983040*S[2, 1, 2, 2, 3, 1] -
 6217728*S[2, 1, 2, 3, -2, 1] -
 2777088*S[2, 1, 2, 3, 1, -2] -
 983040*S[2, 1, 2, 3, 1, 2] -
 983040*S[2, 1, 2, 3, 2, 1] -
 7487488*S[2, 1, 2, 4, 1, 1] -
 20267008*S[2, 1, 3, -3, 1, 1] -
 8912896*S[2, 1, 3, -2, -2, 1] -
 6504448*S[2, 1, 3, -2, 1, -2] -
 10428416*S[2, 1, 3, -2, 1, 2] -
 10428416*S[2, 1, 3, -2, 2, 1] -
 14106624*S[2, 1, 3, 1, -3, 1] -
 4587520*S[2, 1, 3, 1, -2, -2] -
 8019968*S[2, 1, 3, 1, -2, 2] -
 5914624*S[2, 1, 3, 1, 1, -3] -
 983040*S[2, 1, 3, 1, 1, 3] -
 2334720*S[2, 1, 3, 1, 2, -2] -
 983040*S[2, 1, 3, 1, 2, 2] -
 983040*S[2, 1, 3, 1, 3, 1] -
 6086656*S[2, 1, 3, 2, -2, 1] -
 2334720*S[2, 1, 3, 2, 1, -2] -
 983040*S[2, 1, 3, 2, 1, 2] -
 983040*S[2, 1, 3, 2, 2, 1] -
 983040*S[2, 1, 3, 3, 1, 1] -
 12238848*S[2, 1, 4, -2, 1, 1] -
 10403840*S[2, 1, 4, 1, -2, 1] -
 6471680*S[2, 1, 4, 1, 1, -2] -
 2277376*S[2, 1, 4, 1, 1, 2] -
 2277376*S[2, 1, 4, 1, 2, 1] -
 2277376*S[2, 1, 4, 2, 1, 1] -
 6152192*S[2, 1, 5, 1, 1, 1] -
 22216704*S[2, 2, -4, 1, 1, 1] -
 18546688*S[2, 2, -3, -2, 1, 1] -
 16711680*S[2, 2, -3, 1, -2, 1] -
 11206656*S[2, 2, -3, 1, 1, -2] -
 14057472*S[2, 2, -3, 1, 1, 2] -
 14057472*S[2, 2, -3, 1, 2, 1] -
 14057472*S[2, 2, -3, 2, 1, 1] -
 14049280*S[2, 2, -2, -3, 1, 1] -
 4882432*S[2, 2, -2, -2, -2, 1] -
 4521984*S[2, 2, -2, -2, 1, -2] -
 6037504*S[2, 2, -2, -2, 1, 2] -
 6037504*S[2, 2, -2, -2, 2, 1] -
 16097280*S[2, 2, -2, 1, -3, 1] -
 4472832*S[2, 2, -2, 1, -2, -2] -
 8339456*S[2, 2, -2, 1, -2, 2] -
 11722752*S[2, 2, -2, 1, 1, -3] -
 5472256*S[2, 2, -2, 1, 1, 3] -
 5079040*S[2, 2, -2, 1, 2, -2] -
 5832704*S[2, 2, -2, 1, 2, 2] -
 5472256*S[2, 2, -2, 1, 3, 1] -
 7757824*S[2, 2, -2, 2, -2, 1] -
 5079040*S[2, 2, -2, 2, 1, -2] -
 5832704*S[2, 2, -2, 2, 1, 2] -
 5832704*S[2, 2, -2, 2, 2, 1] -
 5472256*S[2, 2, -2, 3, 1, 1] -
 27328512*S[2, 2, 1, -4, 1, 1] -
 18726912*S[2, 2, 1, -3, -2, 1] -
 12681216*S[2, 2, 1, -3, 1, -2] -
 20545536*S[2, 2, 1, -3, 1, 2] -
 20545536*S[2, 2, 1, -3, 2, 1] -
 21323776*S[2, 2, 1, -2, -3, 1] -
 5160960*S[2, 2, 1, -2, -2, -2] -
 11616256*S[2, 2, 1, -2, -2, 2] -
 14786560*S[2, 2, 1, -2, 1, -3] -
 9240576*S[2, 2, 1, -2, 1, 3] -
 6537216*S[2, 2, 1, -2, 2, -2] -
 10223616*S[2, 2, 1, -2, 2, 2] -
 9240576*S[2, 2, 1, -2, 3, 1] -
 19005440*S[2, 2, 1, 1, -4, 1] -
 8978432*S[2, 2, 1, 1, -3, -2] -
 16056320*S[2, 2, 1, 1, -3, 2] -
 11902976*S[2, 2, 1, 1, -2, -3] -
 8060928*S[2, 2, 1, 1, -2, 3] -
 5898240*S[2, 2, 1, 1, 1, -4] -
 1966080*S[2, 2, 1, 1, 1, 4] -
 2949120*S[2, 2, 1, 1, 2, -3] -
 983040*S[2, 2, 1, 1, 2, 3] -
 2777088*S[2, 2, 1, 1, 3, -2] -
 983040*S[2, 2, 1, 1, 3, 2] -
 4890624*S[2, 2, 1, 1, 4, 1] -
 11599872*S[2, 2, 1, 2, -3, 1] -
 3735552*S[2, 2, 1, 2, -2, -2] -
 6881280*S[2, 2, 1, 2, -2, 2] -
 2949120*S[2, 2, 1, 2, 1, -3] -
 983040*S[2, 2, 1, 2, 1, 3] -
 983040*S[2, 2, 1, 2, 2, -2] -
 983040*S[2, 2, 1, 2, 2, 2] -
 983040*S[2, 2, 1, 2, 3, 1] -
 6217728*S[2, 2, 1, 3, -2, 1] -
 2777088*S[2, 2, 1, 3, 1, -2] -
 983040*S[2, 2, 1, 3, 1, 2] -
 983040*S[2, 2, 1, 3, 2, 1] -
 7487488*S[2, 2, 1, 4, 1, 1] -
 19562496*S[2, 2, 2, -3, 1, 1] -
 9019392*S[2, 2, 2, -2, -2, 1] -
 6144000*S[2, 2, 2, -2, 1, -2] -
 10321920*S[2, 2, 2, -2, 1, 2] -
 10321920*S[2, 2, 2, -2, 2, 1] -
 11599872*S[2, 2, 2, 1, -3, 1] -
 3735552*S[2, 2, 2, 1, -2, -2] -
 6881280*S[2, 2, 2, 1, -2, 2] -
 2949120*S[2, 2, 2, 1, 1, -3] -
 983040*S[2, 2, 2, 1, 1, 3] -
 983040*S[2, 2, 2, 1, 2, -2] -
 983040*S[2, 2, 2, 1, 2, 2] -
 983040*S[2, 2, 2, 1, 3, 1] -
 4718592*S[2, 2, 2, 2, -2, 1] -
 983040*S[2, 2, 2, 2, 1, -2] -
 983040*S[2, 2, 2, 2, 1, 2] -
 983040*S[2, 2, 2, 2, 2, 1] -
 983040*S[2, 2, 2, 3, 1, 1] -
 9838592*S[2, 2, 3, -2, 1, 1] -
 6217728*S[2, 2, 3, 1, -2, 1] -
 2596864*S[2, 2, 3, 1, 1, -2] -
 983040*S[2, 2, 3, 1, 1, 2] -
 983040*S[2, 2, 3, 1, 2, 1] -
 983040*S[2, 2, 3, 2, 1, 1] -
 2990080*S[2, 2, 4, 1, 1, 1] -
 18046976*S[2, 3, -3, 1, 1, 1] -
 9035776*S[2, 3, -2, -2, 1, 1] -
 8380416*S[2, 3, -2, 1, -2, 1] -
 6103040*S[2, 3, -2, 1, 1, -2] -
 8110080*S[2, 3, -2, 1, 1, 2] -
 8110080*S[2, 3, -2, 1, 2, 1] -
 8110080*S[2, 3, -2, 2, 1, 1] -
 20144128*S[2, 3, 1, -3, 1, 1] -
 8871936*S[2, 3, 1, -2, -2, 1] -
 6397952*S[2, 3, 1, -2, 1, -2] -
 10428416*S[2, 3, 1, -2, 1, 2] -
 10428416*S[2, 3, 1, -2, 2, 1] -
 13623296*S[2, 3, 1, 1, -3, 1] -
 4448256*S[2, 3, 1, 1, -2, -2] -
 7847936*S[2, 3, 1, 1, -2, 2] -
 5103616*S[2, 3, 1, 1, 1, -3] -
 983040*S[2, 3, 1, 1, 1, 3] -
 1884160*S[2, 3, 1, 1, 2, -2] -
 983040*S[2, 3, 1, 1, 2, 2] -
 983040*S[2, 3, 1, 1, 3, 1] -
 5775360*S[2, 3, 1, 2, -2, 1] -
 1884160*S[2, 3, 1, 2, 1, -2] -
 983040*S[2, 3, 1, 2, 1, 2] -
 983040*S[2, 3, 1, 2, 2, 1] -
 983040*S[2, 3, 1, 3, 1, 1] -
 9715712*S[2, 3, 2, -2, 1, 1] -
 5775360*S[2, 3, 2, 1, -2, 1] -
 1884160*S[2, 3, 2, 1, 1, -2] -
 983040*S[2, 3, 2, 1, 1, 2] -
 983040*S[2, 3, 2, 1, 2, 1] -
 983040*S[2, 3, 2, 2, 1, 1] -
 983040*S[2, 3, 3, 1, 1, 1] -
 10190848*S[2, 4, -2, 1, 1, 1] -
 11370496*S[2, 4, 1, -2, 1, 1] -
 8732672*S[2, 4, 1, 1, -2, 1] -
 4341760*S[2, 4, 1, 1, 1, -2] -
 1376256*S[2, 4, 1, 1, 1, 2] -
 1376256*S[2, 4, 1, 1, 2, 1] -
 1376256*S[2, 4, 1, 2, 1, 1] -
 1376256*S[2, 4, 2, 1, 1, 1] -
 2916352*S[2, 5, 1, 1, 1, 1] -
 9207808*S[3, -4, 1, 1, 1, 1] -
 6389760*S[3, -3, -2, 1, 1, 1] -
 11010048*S[3, -3, 1, -2, 1, 1] -
 10584064*S[3, -3, 1, 1, -2, 1] -
 6324224*S[3, -3, 1, 1, 1, -2] -
 4259840*S[3, -3, 1, 1, 1, 2] -
 4259840*S[3, -3, 1, 1, 2, 1] -
 4259840*S[3, -3, 1, 2, 1, 1] -
 4259840*S[3, -3, 2, 1, 1, 1] -
 5275648*S[3, -2, -3, 1, 1, 1] -
 2375680*S[3, -2, -2, -2, 1, 1] -
 2965504*S[3, -2, -2, 1, -2, 1] -
 2572288*S[3, -2, -2, 1, 1, -2] -
 2080768*S[3, -2, -2, 1, 1, 2] -
 2080768*S[3, -2, -2, 1, 2, 1] -
 2080768*S[3, -2, -2, 2, 1, 1] -
 9273344*S[3, -2, 1, -3, 1, 1] -
 3424256*S[3, -2, 1, -2, -2, 1] -
 3112960*S[3, -2, 1, -2, 1, -2] -
 4308992*S[3, -2, 1, -2, 1, 2] -
 4308992*S[3, -2, 1, -2, 2, 1] -
 9764864*S[3, -2, 1, 1, -3, 1] -
 2981888*S[3, -2, 1, 1, -2, -2] -
 5177344*S[3, -2, 1, 1, -2, 2] -
 6356992*S[3, -2, 1, 1, 1, -3] -
 1376256*S[3, -2, 1, 1, 1, 3] -
 2490368*S[3, -2, 1, 1, 2, -2] -
 1376256*S[3, -2, 1, 1, 2, 2] -
 1376256*S[3, -2, 1, 1, 3, 1] -
 4587520*S[3, -2, 1, 2, -2, 1] -
 2490368*S[3, -2, 1, 2, 1, -2] -
 1376256*S[3, -2, 1, 2, 1, 2] -
 1376256*S[3, -2, 1, 2, 2, 1] -
 1376256*S[3, -2, 1, 3, 1, 1] -
 4964352*S[3, -2, 2, -2, 1, 1] -
 4587520*S[3, -2, 2, 1, -2, 1] -
 2490368*S[3, -2, 2, 1, 1, -2] -
 1376256*S[3, -2, 2, 1, 1, 2] -
 1376256*S[3, -2, 2, 1, 2, 1] -
 1376256*S[3, -2, 2, 2, 1, 1] -
 1376256*S[3, -2, 3, 1, 1, 1] -
 21479424*S[3, 1, -4, 1, 1, 1] -
 15925248*S[3, 1, -3, -2, 1, 1] -
 15286272*S[3, 1, -3, 1, -2, 1] -
 10747904*S[3, 1, -3, 1, 1, -2] -
 13697024*S[3, 1, -3, 1, 1, 2] -
 13697024*S[3, 1, -3, 1, 2, 1] -
 13697024*S[3, 1, -3, 2, 1, 1] -
 12091392*S[3, 1, -2, -3, 1, 1] -
 3981312*S[3, 1, -2, -2, -2, 1] -
 3833856*S[3, 1, -2, -2, 1, -2] -
 5177344*S[3, 1, -2, -2, 1, 2] -
 5177344*S[3, 1, -2, -2, 2, 1] -
 14319616*S[3, 1, -2, 1, -3, 1] -
 3899392*S[3, 1, -2, 1, -2, -2] -
 7290880*S[3, 1, -2, 1, -2, 2] -
 11173888*S[3, 1, -2, 1, 1, -3] -
 5292032*S[3, 1, -2, 1, 1, 3] -
 4866048*S[3, 1, -2, 1, 2, -2] -
 5668864*S[3, 1, -2, 1, 2, 2] -
 5292032*S[3, 1, -2, 1, 3, 1] -
 7028736*S[3, 1, -2, 2, -2, 1] -
 4866048*S[3, 1, -2, 2, 1, -2] -
 5668864*S[3, 1, -2, 2, 1, 2] -
 5668864*S[3, 1, -2, 2, 2, 1] -
 5292032*S[3, 1, -2, 3, 1, 1] -
 26509312*S[3, 1, 1, -4, 1, 1] -
 17629184*S[3, 1, 1, -3, -2, 1] -
 12320768*S[3, 1, 1, -3, 1, -2] -
 19922944*S[3, 1, 1, -3, 1, 2] -
 19922944*S[3, 1, 1, -3, 2, 1] -
 18956288*S[3, 1, 1, -2, -3, 1] -
 4489216*S[3, 1, 1, -2, -2, -2] -
 10043392*S[3, 1, 1, -2, -2, 2] -
 14270464*S[3, 1, 1, -2, 1, -3] -
 8880128*S[3, 1, 1, -2, 1, 3] -
 6307840*S[3, 1, 1, -2, 2, -2] -
 9863168*S[3, 1, 1, -2, 2, 2] -
 8880128*S[3, 1, 1, -2, 3, 1] -
 19546112*S[3, 1, 1, 1, -4, 1] -
 9371648*S[3, 1, 1, 1, -3, -2] -
 16449536*S[3, 1, 1, 1, -3, 2] -
 12697600*S[3, 1, 1, 1, -2, -3] -
 8077312*S[3, 1, 1, 1, -2, 3] -
 7143424*S[3, 1, 1, 1, 1, -4] -
 2031616*S[3, 1, 1, 1, 1, 4] -
 3538944*S[3, 1, 1, 1, 2, -3] -
 983040*S[3, 1, 1, 1, 2, 3] -
 2736128*S[3, 1, 1, 1, 3, -2] -
 983040*S[3, 1, 1, 1, 3, 2] -
 5357568*S[3, 1, 1, 1, 4, 1] -
 12189696*S[3, 1, 1, 2, -3, 1] -
 3899392*S[3, 1, 1, 2, -2, -2] -
 7176192*S[3, 1, 1, 2, -2, 2] -
 3538944*S[3, 1, 1, 2, 1, -3] -
 983040*S[3, 1, 1, 2, 1, 3] -
 1179648*S[3, 1, 1, 2, 2, -2] -
 983040*S[3, 1, 1, 2, 2, 2] -
 983040*S[3, 1, 1, 2, 3, 1] -
 6225920*S[3, 1, 1, 3, -2, 1] -
 2736128*S[3, 1, 1, 3, 1, -2] -
 983040*S[3, 1, 1, 3, 1, 2] -
 983040*S[3, 1, 1, 3, 2, 1] -
 6684672*S[3, 1, 1, 4, 1, 1] -
 19202048*S[3, 1, 2, -3, 1, 1] -
 8716288*S[3, 1, 2, -2, -2, 1] -
 6012928*S[3, 1, 2, -2, 1, -2] -
 10059776*S[3, 1, 2, -2, 1, 2] -
 10059776*S[3, 1, 2, -2, 2, 1] -
 12189696*S[3, 1, 2, 1, -3, 1] -
 3899392*S[3, 1, 2, 1, -2, -2] -
 7176192*S[3, 1, 2, 1, -2, 2] -
 3538944*S[3, 1, 2, 1, 1, -3] -
 983040*S[3, 1, 2, 1, 1, 3] -
 1179648*S[3, 1, 2, 1, 2, -2] -
 983040*S[3, 1, 2, 1, 2, 2] -
 983040*S[3, 1, 2, 1, 3, 1] -
 5013504*S[3, 1, 2, 2, -2, 1] -
 1179648*S[3, 1, 2, 2, 1, -2] -
 983040*S[3, 1, 2, 2, 1, 2] -
 983040*S[3, 1, 2, 2, 2, 1] -
 983040*S[3, 1, 2, 3, 1, 1] -
 9502720*S[3, 1, 3, -2, 1, 1] -
 6225920*S[3, 1, 3, 1, -2, 1] -
 2588672*S[3, 1, 3, 1, 1, -2] -
 983040*S[3, 1, 3, 1, 1, 2] -
 983040*S[3, 1, 3, 1, 2, 1] -
 983040*S[3, 1, 3, 2, 1, 1] -
 2850816*S[3, 1, 4, 1, 1, 1] -
 17694720*S[3, 2, -3, 1, 1, 1] -
 9011200*S[3, 2, -2, -2, 1, 1] -
 8257536*S[3, 2, -2, 1, -2, 1] -
 5881856*S[3, 2, -2, 1, 1, -2] -
 8028160*S[3, 2, -2, 1, 1, 2] -
 8028160*S[3, 2, -2, 1, 2, 1] -
 8028160*S[3, 2, -2, 2, 1, 1] -
 19202048*S[3, 2, 1, -3, 1, 1] -
 8716288*S[3, 2, 1, -2, -2, 1] -
 6012928*S[3, 2, 1, -2, 1, -2] -
 10059776*S[3, 2, 1, -2, 1, 2] -
 10059776*S[3, 2, 1, -2, 2, 1] -
 12189696*S[3, 2, 1, 1, -3, 1] -
 3899392*S[3, 2, 1, 1, -2, -2] -
 7176192*S[3, 2, 1, 1, -2, 2] -
 3538944*S[3, 2, 1, 1, 1, -3] -
 983040*S[3, 2, 1, 1, 1, 3] -
 1179648*S[3, 2, 1, 1, 2, -2] -
 983040*S[3, 2, 1, 1, 2, 2] -
 983040*S[3, 2, 1, 1, 3, 1] -
 5013504*S[3, 2, 1, 2, -2, 1] -
 1179648*S[3, 2, 1, 2, 1, -2] -
 983040*S[3, 2, 1, 2, 1, 2] -
 983040*S[3, 2, 1, 2, 2, 1] -
 983040*S[3, 2, 1, 3, 1, 1] -
 9142272*S[3, 2, 2, -2, 1, 1] -
 5013504*S[3, 2, 2, 1, -2, 1] -
 1179648*S[3, 2, 2, 1, 1, -2] -
 983040*S[3, 2, 2, 1, 1, 2] -
 983040*S[3, 2, 2, 1, 2, 1] -
 983040*S[3, 2, 2, 2, 1, 1] -
 983040*S[3, 2, 3, 1, 1, 1] -
 9453568*S[3, 3, -2, 1, 1, 1] -
 9502720*S[3, 3, 1, -2, 1, 1] -
 6078464*S[3, 3, 1, 1, -2, 1] -
 2293760*S[3, 3, 1, 1, 1, -2] -
 983040*S[3, 3, 1, 1, 1, 2] -
 983040*S[3, 3, 1, 1, 2, 1] -
 983040*S[3, 3, 1, 2, 1, 1] -
 983040*S[3, 3, 2, 1, 1, 1] -
 1736704*S[3, 4, 1, 1, 1, 1] -
 8945664*S[4, -3, 1, 1, 1, 1] -
 2785280*S[4, -2, -2, 1, 1, 1] -
 5029888*S[4, -2, 1, -2, 1, 1] -
 5406720*S[4, -2, 1, 1, -2, 1] -
 3883008*S[4, -2, 1, 1, 1, -2] -
 3014656*S[4, -2, 1, 1, 1, 2] -
 3014656*S[4, -2, 1, 1, 2, 1] -
 3014656*S[4, -2, 1, 2, 1, 1] -
 3014656*S[4, -2, 2, 1, 1, 1] -
 17465344*S[4, 1, -3, 1, 1, 1] -
 7225344*S[4, 1, -2, -2, 1, 1] -
 7454720*S[4, 1, -2, 1, -2, 1] -
 5799936*S[4, 1, -2, 1, 1, -2] -
 7913472*S[4, 1, -2, 1, 1, 2] -
 7913472*S[4, 1, -2, 1, 2, 1] -
 7913472*S[4, 1, -2, 2, 1, 1] -
 19562496*S[4, 1, 1, -3, 1, 1] -
 8257536*S[4, 1, 1, -2, -2, 1] -
 6209536*S[4, 1, 1, -2, 1, -2] -
 10059776*S[4, 1, 1, -2, 1, 2] -
 10059776*S[4, 1, 1, -2, 2, 1] -
 14286848*S[4, 1, 1, 1, -3, 1] -
 4751360*S[4, 1, 1, 1, -2, -2] -
 8241152*S[4, 1, 1, 1, -2, 2] -
 5472256*S[4, 1, 1, 1, 1, -3] -
 983040*S[4, 1, 1, 1, 1, 3] -
 1835008*S[4, 1, 1, 1, 2, -2] -
 983040*S[4, 1, 1, 1, 2, 2] -
 983040*S[4, 1, 1, 1, 3, 1] -
 6045696*S[4, 1, 1, 2, -2, 1] -
 1835008*S[4, 1, 1, 2, 1, -2] -
 983040*S[4, 1, 1, 2, 1, 2] -
 983040*S[4, 1, 1, 2, 2, 1] -
 983040*S[4, 1, 1, 3, 1, 1] -
 9502720*S[4, 1, 2, -2, 1, 1] -
 6045696*S[4, 1, 2, 1, -2, 1] -
 1835008*S[4, 1, 2, 1, 1, -2] -
 983040*S[4, 1, 2, 1, 1, 2] -
 983040*S[4, 1, 2, 1, 2, 1] -
 983040*S[4, 1, 2, 2, 1, 1] -
 983040*S[4, 1, 3, 1, 1, 1] -
 9551872*S[4, 2, -2, 1, 1, 1] -
 9502720*S[4, 2, 1, -2, 1, 1] -
 6045696*S[4, 2, 1, 1, -2, 1] -
 1835008*S[4, 2, 1, 1, 1, -2] -
 983040*S[4, 2, 1, 1, 1, 2] -
 983040*S[4, 2, 1, 1, 2, 1] -
 983040*S[4, 2, 1, 2, 1, 1] -
 983040*S[4, 2, 2, 1, 1, 1] -
 983040*S[4, 3, 1, 1, 1, 1] -
 6488064*S[5, -2, 1, 1, 1, 1] -
 9535488*S[5, 1, -2, 1, 1, 1] -
 10387456*S[5, 1, 1, -2, 1, 1] -
 8028160*S[5, 1, 1, 1, -2, 1] -
 3538944*S[5, 1, 1, 1, 1, -2] -
 983040*S[5, 1, 1, 1, 1, 2] -
 983040*S[5, 1, 1, 1, 2, 1] -
 983040*S[5, 1, 1, 2, 1, 1] -
 983040*S[5, 1, 2, 1, 1, 1] -
 983040*S[5, 2, 1, 1, 1, 1] -
 983040*S[6, 1, 1, 1, 1, 1] +
 3866624*S[-4, 1, -2, 1, 1, 1, 1] +
 6750208*S[-4, 1, 1, -2, 1, 1, 1] +
 6225920*S[-4, 1, 1, 1, -2, 1, 1] +
 2818048*S[-4, 1, 1, 1, 1, -2, 1] +
 589824*S[-3, -2, -2, 1, 1, 1, 1] +
 1638400*S[-3, -2, 1, -2, 1, 1, 1] +
 2686976*S[-3, -2, 1, 1, -2, 1, 1] +
 2097152*S[-3, -2, 1, 1, 1, -2, 1] +
 458752*S[-3, -2, 1, 1, 1, 1, -2] +
 3801088*S[-3, 1, -3, 1, 1, 1, 1] +
 1638400*S[-3, 1, -2, -2, 1, 1, 1] +
 4128768*S[-3, 1, -2, 1, -2, 1, 1] +
 3866624*S[-3, 1, -2, 1, 1, -2, 1] +
 1966080*S[-3, 1, -2, 1, 1, 1, -2] +
 1441792*S[-3, 1, -2, 1, 1, 1, 2] +
 1441792*S[-3, 1, -2, 1, 1, 2, 1] +
 1441792*S[-3, 1, -2, 1, 2, 1, 1] +
 1441792*S[-3, 1, -2, 2, 1, 1, 1] +
 7208960*S[-3, 1, 1, -3, 1, 1, 1] +
 6553600*S[-3, 1, 1, -2, -2, 1, 1] +
 5144576*S[-3, 1, 1, -2, 1, -2, 1] +
 2949120*S[-3, 1, 1, -2, 1, 1, -2] +
 3342336*S[-3, 1, 1, -2, 1, 1, 2] +
 3342336*S[-3, 1, 1, -2, 1, 2, 1] +
 3342336*S[-3, 1, 1, -2, 2, 1, 1] +
 6946816*S[-3, 1, 1, 1, -3, 1, 1] +
 4685824*S[-3, 1, 1, 1, -2, -2, 1] +
 2359296*S[-3, 1, 1, 1, -2, 1, -2] +
 3801088*S[-3, 1, 1, 1, -2, 1, 2] +
 3801088*S[-3, 1, 1, 1, -2, 2, 1] +
 3145728*S[-3, 1, 1, 1, 1, -3, 1] +
 393216*S[-3, 1, 1, 1, 1, -2, -2] +
 1966080*S[-3, 1, 1, 1, 1, -2, 2] +
 1179648*S[-3, 1, 1, 1, 2, -2, 1] +
 3145728*S[-3, 1, 1, 2, -2, 1, 1] +
 1179648*S[-3, 1, 1, 2, 1, -2, 1] +
 3866624*S[-3, 1, 2, -2, 1, 1, 1] +
 3145728*S[-3, 1, 2, 1, -2, 1, 1] +
 1179648*S[-3, 1, 2, 1, 1, -2, 1] +
 2359296*S[-3, 2, -2, 1, 1, 1, 1] +
 3866624*S[-3, 2, 1, -2, 1, 1, 1] +
 3145728*S[-3, 2, 1, 1, -2, 1, 1] +
 1179648*S[-3, 2, 1, 1, 1, -2, 1] +
 524288*S[-2, -3, -2, 1, 1, 1, 1] +
 1425408*S[-2, -3, 1, -2, 1, 1, 1] +
 2228224*S[-2, -3, 1, 1, -2, 1, 1] +
 1622016*S[-2, -3, 1, 1, 1, -2, 1] +
 327680*S[-2, -3, 1, 1, 1, 1, -2] +
 393216*S[-2, -2, -3, 1, 1, 1, 1] +
 196608*S[-2, -2, -2, -2, 1, 1, 1] +
 638976*S[-2, -2, -2, 1, -2, 1, 1] +
 655360*S[-2, -2, -2, 1, 1, -2, 1] +
 245760*S[-2, -2, -2, 1, 1, 1, -2] +
 131072*S[-2, -2, -2, 1, 1, 1, 2] +
 131072*S[-2, -2, -2, 1, 1, 2, 1] +
 131072*S[-2, -2, -2, 1, 2, 1, 1] +
 131072*S[-2, -2, -2, 2, 1, 1, 1] +
 1146880*S[-2, -2, 1, -3, 1, 1, 1] +
 933888*S[-2, -2, 1, -2, -2, 1, 1] +
 1015808*S[-2, -2, 1, -2, 1, -2, 1] +
 638976*S[-2, -2, 1, -2, 1, 1, -2] +
 458752*S[-2, -2, 1, -2, 1, 1, 2] +
 458752*S[-2, -2, 1, -2, 1, 2, 1] +
 458752*S[-2, -2, 1, -2, 2, 1, 1] +
 1835008*S[-2, -2, 1, 1, -3, 1, 1] +
 1048576*S[-2, -2, 1, 1, -2, -2, 1] +
 737280*S[-2, -2, 1, 1, -2, 1, -2] +
 884736*S[-2, -2, 1, 1, -2, 1, 2] +
 884736*S[-2, -2, 1, 1, -2, 2, 1] +
 1605632*S[-2, -2, 1, 1, 1, -3, 1] +
 540672*S[-2, -2, 1, 1, 1, -2, -2] +
 950272*S[-2, -2, 1, 1, 1, -2, 2] +
 393216*S[-2, -2, 1, 1, 1, 1, -3] +
 131072*S[-2, -2, 1, 1, 1, 2, -2] +
 655360*S[-2, -2, 1, 1, 2, -2, 1] +
 131072*S[-2, -2, 1, 1, 2, 1, -2] +
 950272*S[-2, -2, 1, 2, -2, 1, 1] +
 655360*S[-2, -2, 1, 2, 1, -2, 1] +
 131072*S[-2, -2, 1, 2, 1, 1, -2] +
 688128*S[-2, -2, 2, -2, 1, 1, 1] +
 950272*S[-2, -2, 2, 1, -2, 1, 1] +
 655360*S[-2, -2, 2, 1, 1, -2, 1] +
 131072*S[-2, -2, 2, 1, 1, 1, -2] +
 2031616*S[-2, 1, -4, 1, 1, 1, 1] +
 1474560*S[-2, 1, -3, -2, 1, 1, 1] +
 3571712*S[-2, 1, -3, 1, -2, 1, 1] +
 3080192*S[-2, 1, -3, 1, 1, -2, 1] +
 1441792*S[-2, 1, -3, 1, 1, 1, -2] +
 1048576*S[-2, 1, -3, 1, 1, 1, 2] +
 1048576*S[-2, 1, -3, 1, 1, 2, 1] +
 1048576*S[-2, 1, -3, 1, 2, 1, 1] +
 1048576*S[-2, 1, -3, 2, 1, 1, 1] +
 1196032*S[-2, 1, -2, -3, 1, 1, 1] +
 1081344*S[-2, 1, -2, -2, -2, 1, 1] +
 1294336*S[-2, 1, -2, -2, 1, -2, 1] +
 917504*S[-2, 1, -2, -2, 1, 1, -2] +
 458752*S[-2, 1, -2, -2, 1, 1, 2] +
 458752*S[-2, 1, -2, -2, 1, 2, 1] +
 458752*S[-2, 1, -2, -2, 2, 1, 1] +
 2736128*S[-2, 1, -2, 1, -3, 1, 1] +
 1425408*S[-2, 1, -2, 1, -2, -2, 1] +
 1114112*S[-2, 1, -2, 1, -2, 1, -2] +
 1196032*S[-2, 1, -2, 1, -2, 1, 2] +
 1196032*S[-2, 1, -2, 1, -2, 2, 1] +
 3031040*S[-2, 1, -2, 1, 1, -3, 1] +
 950272*S[-2, 1, -2, 1, 1, -2, -2] +
 1671168*S[-2, 1, -2, 1, 1, -2, 2] +
 1556480*S[-2, 1, -2, 1, 1, 1, -3] +
 393216*S[-2, 1, -2, 1, 1, 1, 3] +
 589824*S[-2, 1, -2, 1, 1, 2, -2] +
 393216*S[-2, 1, -2, 1, 1, 2, 2] +
 393216*S[-2, 1, -2, 1, 1, 3, 1] +
 1359872*S[-2, 1, -2, 1, 2, -2, 1] +
 589824*S[-2, 1, -2, 1, 2, 1, -2] +
 393216*S[-2, 1, -2, 1, 2, 1, 2] +
 393216*S[-2, 1, -2, 1, 2, 2, 1] +
 393216*S[-2, 1, -2, 1, 3, 1, 1] +
 1540096*S[-2, 1, -2, 2, -2, 1, 1] +
 1359872*S[-2, 1, -2, 2, 1, -2, 1] +
 589824*S[-2, 1, -2, 2, 1, 1, -2] +
 393216*S[-2, 1, -2, 2, 1, 1, 2] +
 393216*S[-2, 1, -2, 2, 1, 2, 1] +
 393216*S[-2, 1, -2, 2, 2, 1, 1] +
 393216*S[-2, 1, -2, 3, 1, 1, 1] +
 3735552*S[-2, 1, 1, -4, 1, 1, 1] +
 5832704*S[-2, 1, 1, -3, -2, 1, 1] +
 4308992*S[-2, 1, 1, -3, 1, -2, 1] +
 2293760*S[-2, 1, 1, -3, 1, 1, -2] +
 2490368*S[-2, 1, 1, -3, 1, 1, 2] +
 2490368*S[-2, 1, 1, -3, 1, 2, 1] +
 2490368*S[-2, 1, 1, -3, 2, 1, 1] +
 4014080*S[-2, 1, 1, -2, -3, 1, 1] +
 1572864*S[-2, 1, 1, -2, -2, -2, 1] +
 1359872*S[-2, 1, 1, -2, -2, 1, -2] +
 1589248*S[-2, 1, 1, -2, -2, 1, 2] +
 1589248*S[-2, 1, 1, -2, -2, 2, 1] +
 4669440*S[-2, 1, 1, -2, 1, -3, 1] +
 1228800*S[-2, 1, 1, -2, 1, -2, -2] +
 2555904*S[-2, 1, 1, -2, 1, -2, 2] +
 2703360*S[-2, 1, 1, -2, 1, 1, -3] +
 1048576*S[-2, 1, 1, -2, 1, 1, 3] +
 1114112*S[-2, 1, 1, -2, 1, 2, -2] +
 1114112*S[-2, 1, 1, -2, 1, 2, 2] +
 1048576*S[-2, 1, 1, -2, 1, 3, 1] +
 2113536*S[-2, 1, 1, -2, 2, -2, 1] +
 1114112*S[-2, 1, 1, -2, 2, 1, -2] +
 1114112*S[-2, 1, 1, -2, 2, 1, 2] +
 1114112*S[-2, 1, 1, -2, 2, 2, 1] +
 1048576*S[-2, 1, 1, -2, 3, 1, 1] +
 3735552*S[-2, 1, 1, 1, -4, 1, 1] +
 3866624*S[-2, 1, 1, 1, -3, -2, 1] +
 1900544*S[-2, 1, 1, 1, -3, 1, -2] +
 2883584*S[-2, 1, 1, 1, -3, 1, 2] +
 2883584*S[-2, 1, 1, 1, -3, 2, 1] +
 6127616*S[-2, 1, 1, 1, -2, -3, 1] +
 1376256*S[-2, 1, 1, 1, -2, -2, -2] +
 3735552*S[-2, 1, 1, 1, -2, -2, 2] +
 2719744*S[-2, 1, 1, 1, -2, 1, -3] +
 1310720*S[-2, 1, 1, 1, -2, 1, 3] +
 1114112*S[-2, 1, 1, 1, -2, 2, -2] +
 1507328*S[-2, 1, 1, 1, -2, 2, 2] +
 1310720*S[-2, 1, 1, 1, -2, 3, 1] +
 2031616*S[-2, 1, 1, 1, 1, -4, 1] +
 327680*S[-2, 1, 1, 1, 1, -3, -2] +
 1703936*S[-2, 1, 1, 1, 1, -3, 2] +
 294912*S[-2, 1, 1, 1, 1, -2, -3] +
 983040*S[-2, 1, 1, 1, 1, -2, 3] +
 425984*S[-2, 1, 1, 1, 1, 3, -2] -
 32768*S[-2, 1, 1, 1, 1, 4, 1] +
 1048576*S[-2, 1, 1, 1, 2, -3, 1] +
 131072*S[-2, 1, 1, 1, 2, -2, -2] +
 655360*S[-2, 1, 1, 1, 2, -2, 2] +
 819200*S[-2, 1, 1, 1, 3, -2, 1] +
 425984*S[-2, 1, 1, 1, 3, 1, -2] +
 2228224*S[-2, 1, 1, 1, 4, 1, 1] +
 2490368*S[-2, 1, 1, 2, -3, 1, 1] +
 1474560*S[-2, 1, 1, 2, -2, -2, 1] +
 786432*S[-2, 1, 1, 2, -2, 1, -2] +
 1376256*S[-2, 1, 1, 2, -2, 1, 2] +
 1376256*S[-2, 1, 1, 2, -2, 2, 1] +
 1048576*S[-2, 1, 1, 2, 1, -3, 1] +
 131072*S[-2, 1, 1, 2, 1, -2, -2] +
 655360*S[-2, 1, 1, 2, 1, -2, 2] +
 393216*S[-2, 1, 1, 2, 2, -2, 1] +
 1425408*S[-2, 1, 1, 3, -2, 1, 1] +
 819200*S[-2, 1, 1, 3, 1, -2, 1] +
 376832*S[-2, 1, 1, 3, 1, 1, -2] +
 409600*S[-2, 1, 1, 4, 1, 1, 1] +
 2883584*S[-2, 1, 2, -3, 1, 1, 1] +
 3407872*S[-2, 1, 2, -2, -2, 1, 1] +
 2195456*S[-2, 1, 2, -2, 1, -2, 1] +
 1179648*S[-2, 1, 2, -2, 1, 1, -2] +
 1376256*S[-2, 1, 2, -2, 1, 1, 2] +
 1376256*S[-2, 1, 2, -2, 1, 2, 1] +
 1376256*S[-2, 1, 2, -2, 2, 1, 1] +
 2490368*S[-2, 1, 2, 1, -3, 1, 1] +
 1474560*S[-2, 1, 2, 1, -2, -2, 1] +
 786432*S[-2, 1, 2, 1, -2, 1, -2] +
 1376256*S[-2, 1, 2, 1, -2, 1, 2] +
 1376256*S[-2, 1, 2, 1, -2, 2, 1] +
 1048576*S[-2, 1, 2, 1, 1, -3, 1] +
 131072*S[-2, 1, 2, 1, 1, -2, -2] +
 655360*S[-2, 1, 2, 1, 1, -2, 2] +
 393216*S[-2, 1, 2, 1, 2, -2, 1] +
 1114112*S[-2, 1, 2, 2, -2, 1, 1] +
 393216*S[-2, 1, 2, 2, 1, -2, 1] +
 1589248*S[-2, 1, 3, -2, 1, 1, 1] +
 1425408*S[-2, 1, 3, 1, -2, 1, 1] +
 770048*S[-2, 1, 3, 1, 1, -2, 1] +
 278528*S[-2, 1, 3, 1, 1, 1, -2] +
 131072*S[-2, 1, 4, 1, 1, 1, 1] +
 1703936*S[-2, 2, -3, 1, 1, 1, 1] +
 737280*S[-2, 2, -2, -2, 1, 1, 1] +
 2031616*S[-2, 2, -2, 1, -2, 1, 1] +
 1720320*S[-2, 2, -2, 1, 1, -2, 1] +
 851968*S[-2, 2, -2, 1, 1, 1, -2] +
 655360*S[-2, 2, -2, 1, 1, 1, 2] +
 655360*S[-2, 2, -2, 1, 1, 2, 1] +
 655360*S[-2, 2, -2, 1, 2, 1, 1] +
 655360*S[-2, 2, -2, 2, 1, 1, 1] +
 2883584*S[-2, 2, 1, -3, 1, 1, 1] +
 3407872*S[-2, 2, 1, -2, -2, 1, 1] +
 2195456*S[-2, 2, 1, -2, 1, -2, 1] +
 1179648*S[-2, 2, 1, -2, 1, 1, -2] +
 1376256*S[-2, 2, 1, -2, 1, 1, 2] +
 1376256*S[-2, 2, 1, -2, 1, 2, 1] +
 1376256*S[-2, 2, 1, -2, 2, 1, 1] +
 2490368*S[-2, 2, 1, 1, -3, 1, 1] +
 1474560*S[-2, 2, 1, 1, -2, -2, 1] +
 786432*S[-2, 2, 1, 1, -2, 1, -2] +
 1376256*S[-2, 2, 1, 1, -2, 1, 2] +
 1376256*S[-2, 2, 1, 1, -2, 2, 1] +
 1048576*S[-2, 2, 1, 1, 1, -3, 1] +
 131072*S[-2, 2, 1, 1, 1, -2, -2] +
 655360*S[-2, 2, 1, 1, 1, -2, 2] +
 393216*S[-2, 2, 1, 1, 2, -2, 1] +
 1114112*S[-2, 2, 1, 2, -2, 1, 1] +
 393216*S[-2, 2, 1, 2, 1, -2, 1] +
 1507328*S[-2, 2, 2, -2, 1, 1, 1] +
 1114112*S[-2, 2, 2, 1, -2, 1, 1] +
 393216*S[-2, 2, 2, 1, 1, -2, 1] +
 1114112*S[-2, 3, -2, 1, 1, 1, 1] +
 1589248*S[-2, 3, 1, -2, 1, 1, 1] +
 1376256*S[-2, 3, 1, 1, -2, 1, 1] +
 671744*S[-2, 3, 1, 1, 1, -2, 1] +
 131072*S[-2, 3, 1, 1, 1, 1, -2] +
 4390912*S[1, -4, -2, 1, 1, 1, 1] +
 10027008*S[1, -4, 1, -2, 1, 1, 1] +
 12189696*S[1, -4, 1, 1, -2, 1, 1] +
 8388608*S[1, -4, 1, 1, 1, -2, 1] +
 2424832*S[1, -4, 1, 1, 1, 1, -2] +
 4521984*S[1, -3, -3, 1, 1, 1, 1] +
 2113536*S[1, -3, -2, -2, 1, 1, 1] +
 4571136*S[1, -3, -2, 1, -2, 1, 1] +
 4800512*S[1, -3, -2, 1, 1, -2, 1] +
 2539520*S[1, -3, -2, 1, 1, 1, -2] +
 1572864*S[1, -3, -2, 1, 1, 1, 2] +
 1572864*S[1, -3, -2, 1, 1, 2, 1] +
 1572864*S[1, -3, -2, 1, 2, 1, 1] +
 1572864*S[1, -3, -2, 2, 1, 1, 1] +
 11501568*S[1, -3, 1, -3, 1, 1, 1] +
 6242304*S[1, -3, 1, -2, -2, 1, 1] +
 6832128*S[1, -3, 1, -2, 1, -2, 1] +
 4800512*S[1, -3, 1, -2, 1, 1, -2] +
 4882432*S[1, -3, 1, -2, 1, 1, 2] +
 4882432*S[1, -3, 1, -2, 1, 2, 1] +
 4882432*S[1, -3, 1, -2, 2, 1, 1] +
 15269888*S[1, -3, 1, 1, -3, 1, 1] +
 7913472*S[1, -3, 1, 1, -2, -2, 1] +
 5292032*S[1, -3, 1, 1, -2, 1, -2] +
 7766016*S[1, -3, 1, 1, -2, 1, 2] +
 7766016*S[1, -3, 1, 1, -2, 2, 1] +
 10846208*S[1, -3, 1, 1, 1, -3, 1] +
 3358720*S[1, -3, 1, 1, 1, -2, -2] +
 6356992*S[1, -3, 1, 1, 1, -2, 2] +
 3080192*S[1, -3, 1, 1, 1, 1, -3] +
 1048576*S[1, -3, 1, 1, 1, 2, -2] +
 4489216*S[1, -3, 1, 1, 2, -2, 1] +
 1048576*S[1, -3, 1, 1, 2, 1, -2] +
 7503872*S[1, -3, 1, 2, -2, 1, 1] +
 4489216*S[1, -3, 1, 2, 1, -2, 1] +
 1048576*S[1, -3, 1, 2, 1, 1, -2] +
 6619136*S[1, -3, 2, -2, 1, 1, 1] +
 7503872*S[1, -3, 2, 1, -2, 1, 1] +
 4489216*S[1, -3, 2, 1, 1, -2, 1] +
 1048576*S[1, -3, 2, 1, 1, 1, -2] +
 2490368*S[1, -2, -4, 1, 1, 1, 1] +
 1998848*S[1, -2, -3, -2, 1, 1, 1] +
 3899392*S[1, -2, -3, 1, -2, 1, 1] +
 3801088*S[1, -2, -3, 1, 1, -2, 1] +
 1966080*S[1, -2, -3, 1, 1, 1, -2] +
 1179648*S[1, -2, -3, 1, 1, 1, 2] +
 1179648*S[1, -2, -3, 1, 1, 2, 1] +
 1179648*S[1, -2, -3, 1, 2, 1, 1] +
 1179648*S[1, -2, -3, 2, 1, 1, 1] +
 1622016*S[1, -2, -2, -3, 1, 1, 1] +
 1081344*S[1, -2, -2, -2, -2, 1, 1] +
 1359872*S[1, -2, -2, -2, 1, -2, 1] +
 1048576*S[1, -2, -2, -2, 1, 1, -2] +
 622592*S[1, -2, -2, -2, 1, 1, 2] +
 622592*S[1, -2, -2, -2, 1, 2, 1] +
 622592*S[1, -2, -2, -2, 2, 1, 1] +
 3162112*S[1, -2, -2, 1, -3, 1, 1] +
 1523712*S[1, -2, -2, 1, -2, -2, 1] +
 1277952*S[1, -2, -2, 1, -2, 1, -2] +
 1425408*S[1, -2, -2, 1, -2, 1, 2] +
 1425408*S[1, -2, -2, 1, -2, 2, 1] +
 3457024*S[1, -2, -2, 1, 1, -3, 1] +
 1114112*S[1, -2, -2, 1, 1, -2, -2] +
 1867776*S[1, -2, -2, 1, 1, -2, 2] +
 1982464*S[1, -2, -2, 1, 1, 1, -3] +
 393216*S[1, -2, -2, 1, 1, 1, 3] +
 753664*S[1, -2, -2, 1, 1, 2, -2] +
 393216*S[1, -2, -2, 1, 1, 2, 2] +
 393216*S[1, -2, -2, 1, 1, 3, 1] +
 1589248*S[1, -2, -2, 1, 2, -2, 1] +
 753664*S[1, -2, -2, 1, 2, 1, -2] +
 393216*S[1, -2, -2, 1, 2, 1, 2] +
 393216*S[1, -2, -2, 1, 2, 2, 1] +
 393216*S[1, -2, -2, 1, 3, 1, 1] +
 1736704*S[1, -2, -2, 2, -2, 1, 1] +
 1589248*S[1, -2, -2, 2, 1, -2, 1] +
 753664*S[1, -2, -2, 2, 1, 1, -2] +
 393216*S[1, -2, -2, 2, 1, 1, 2] +
 393216*S[1, -2, -2, 2, 1, 2, 1] +
 393216*S[1, -2, -2, 2, 2, 1, 1] +
 393216*S[1, -2, -2, 3, 1, 1, 1] +
 6324224*S[1, -2, 1, -4, 1, 1, 1] +
 5505024*S[1, -2, 1, -3, -2, 1, 1] +
 5816320*S[1, -2, 1, -3, 1, -2, 1] +
 3866624*S[1, -2, 1, -3, 1, 1, -2] +
 3866624*S[1, -2, 1, -3, 1, 1, 2] +
 3866624*S[1, -2, 1, -3, 1, 2, 1] +
 3866624*S[1, -2, 1, -3, 2, 1, 1] +
 4112384*S[1, -2, 1, -2, -3, 1, 1] +
 1736704*S[1, -2, 1, -2, -2, -2, 1] +
 1622016*S[1, -2, 1, -2, -2, 1, -2] +
 1687552*S[1, -2, 1, -2, -2, 1, 2] +
 1687552*S[1, -2, 1, -2, -2, 2, 1] +
 5488640*S[1, -2, 1, -2, 1, -3, 1] +
 1589248*S[1, -2, 1, -2, 1, -2, -2] +
 2785280*S[1, -2, 1, -2, 1, -2, 2] +
 4112384*S[1, -2, 1, -2, 1, 1, -3] +
 1474560*S[1, -2, 1, -2, 1, 1, 3] +
 1736704*S[1, -2, 1, -2, 1, 2, -2] +
 1572864*S[1, -2, 1, -2, 1, 2, 2] +
 1474560*S[1, -2, 1, -2, 1, 3, 1] +
 2703360*S[1, -2, 1, -2, 2, -2, 1] +
 1736704*S[1, -2, 1, -2, 2, 1, -2] +
 1572864*S[1, -2, 1, -2, 2, 1, 2] +
 1572864*S[1, -2, 1, -2, 2, 2, 1] +
 1474560*S[1, -2, 1, -2, 3, 1, 1] +
 8650752*S[1, -2, 1, 1, -4, 1, 1] +
 6946816*S[1, -2, 1, 1, -3, -2, 1] +
 4587520*S[1, -2, 1, 1, -3, 1, -2] +
 6356992*S[1, -2, 1, 1, -3, 1, 2] +
 6356992*S[1, -2, 1, 1, -3, 2, 1] +
 7208960*S[1, -2, 1, 1, -2, -3, 1] +
 1867776*S[1, -2, 1, 1, -2, -2, -2] +
 3768320*S[1, -2, 1, 1, -2, -2, 2] +
 5373952*S[1, -2, 1, 1, -2, 1, -3] +
 2686976*S[1, -2, 1, 1, -2, 1, 3] +
 2359296*S[1, -2, 1, 1, -2, 2, -2] +
 3014656*S[1, -2, 1, 1, -2, 2, 2] +
 2686976*S[1, -2, 1, 1, -2, 3, 1] +
 7045120*S[1, -2, 1, 1, 1, -4, 1] +
 3211264*S[1, -2, 1, 1, 1, -3, -2] +
 5898240*S[1, -2, 1, 1, 1, -3, 2] +
 4784128*S[1, -2, 1, 1, 1, -2, -3] +
 2850816*S[1, -2, 1, 1, 1, -2, 3] +
 2490368*S[1, -2, 1, 1, 1, 1, -4] +
 131072*S[1, -2, 1, 1, 1, 1, 4] +
 1179648*S[1, -2, 1, 1, 1, 2, -3] +
 1114112*S[1, -2, 1, 1, 1, 3, -2] +
 1703936*S[1, -2, 1, 1, 1, 4, 1] +
 4325376*S[1, -2, 1, 1, 2, -3, 1] +
 1245184*S[1, -2, 1, 1, 2, -2, -2] +
 2555904*S[1, -2, 1, 1, 2, -2, 2] +
 1179648*S[1, -2, 1, 1, 2, 1, -3] +
 393216*S[1, -2, 1, 1, 2, 2, -2] +
 2392064*S[1, -2, 1, 1, 3, -2, 1] +
 1114112*S[1, -2, 1, 1, 3, 1, -2] +
 1966080*S[1, -2, 1, 1, 4, 1, 1] +
 6488064*S[1, -2, 1, 2, -3, 1, 1] +
 3506176*S[1, -2, 1, 2, -2, -2, 1] +
 2228224*S[1, -2, 1, 2, -2, 1, -2] +
 3342336*S[1, -2, 1, 2, -2, 1, 2] +
 3342336*S[1, -2, 1, 2, -2, 2, 1] +
 4325376*S[1, -2, 1, 2, 1, -3, 1] +
 1245184*S[1, -2, 1, 2, 1, -2, -2] +
 2555904*S[1, -2, 1, 2, 1, -2, 2] +
 1179648*S[1, -2, 1, 2, 1, 1, -3] +
 393216*S[1, -2, 1, 2, 1, 2, -2] +
 1769472*S[1, -2, 1, 2, 2, -2, 1] +
 393216*S[1, -2, 1, 2, 2, 1, -2] +
 3358720*S[1, -2, 1, 3, -2, 1, 1] +
 2392064*S[1, -2, 1, 3, 1, -2, 1] +
 999424*S[1, -2, 1, 3, 1, 1, -2] +
 573440*S[1, -2, 1, 4, 1, 1, 1] +
 5308416*S[1, -2, 2, -3, 1, 1, 1] +
 3080192*S[1, -2, 2, -2, -2, 1, 1] +
 3112960*S[1, -2, 2, -2, 1, -2, 1] +
 2129920*S[1, -2, 2, -2, 1, 1, -2] +
 2293760*S[1, -2, 2, -2, 1, 1, 2] +
 2293760*S[1, -2, 2, -2, 1, 2, 1] +
 2293760*S[1, -2, 2, -2, 2, 1, 1] +
 6488064*S[1, -2, 2, 1, -3, 1, 1] +
 3506176*S[1, -2, 2, 1, -2, -2, 1] +
 2228224*S[1, -2, 2, 1, -2, 1, -2] +
 3342336*S[1, -2, 2, 1, -2, 1, 2] +
 3342336*S[1, -2, 2, 1, -2, 2, 1] +
 4325376*S[1, -2, 2, 1, 1, -3, 1] +
 1245184*S[1, -2, 2, 1, 1, -2, -2] +
 2555904*S[1, -2, 2, 1, 1, -2, 2] +
 1179648*S[1, -2, 2, 1, 1, 1, -3] +
 393216*S[1, -2, 2, 1, 1, 2, -2] +
 1769472*S[1, -2, 2, 1, 2, -2, 1] +
 393216*S[1, -2, 2, 1, 2, 1, -2] +
 3145728*S[1, -2, 2, 2, -2, 1, 1] +
 1769472*S[1, -2, 2, 2, 1, -2, 1] +
 393216*S[1, -2, 2, 2, 1, 1, -2] +
 2965504*S[1, -2, 3, -2, 1, 1, 1] +
 3358720*S[1, -2, 3, 1, -2, 1, 1] +
 2277376*S[1, -2, 3, 1, 1, -2, 1] +
 770048*S[1, -2, 3, 1, 1, 1, -2] +
 196608*S[1, -2, 4, 1, 1, 1, 1] +
 9240576*S[1, 1, -5, 1, 1, 1, 1] +
 11075584*S[1, 1, -4, -2, 1, 1, 1] +
 18317312*S[1, 1, -4, 1, -2, 1, 1] +
 15925248*S[1, 1, -4, 1, 1, -2, 1] +
 8159232*S[1, 1, -4, 1, 1, 1, -2] +
 4980736*S[1, 1, -4, 1, 1, 1, 2] +
 4980736*S[1, 1, -4, 1, 1, 2, 1] +
 4980736*S[1, 1, -4, 1, 2, 1, 1] +
 4980736*S[1, 1, -4, 2, 1, 1, 1] +
 13025280*S[1, 1, -3, -3, 1, 1, 1] +
 7258112*S[1, 1, -3, -2, -2, 1, 1] +
 8863744*S[1, 1, -3, -2, 1, -2, 1] +
 6799360*S[1, 1, -3, -2, 1, 1, -2] +
 5177344*S[1, 1, -3, -2, 1, 1, 2] +
 5177344*S[1, 1, -3, -2, 1, 2, 1] +
 5177344*S[1, 1, -3, -2, 2, 1, 1] +
 23314432*S[1, 1, -3, 1, -3, 1, 1] +
 10305536*S[1, 1, -3, 1, -2, -2, 1] +
 8175616*S[1, 1, -3, 1, -2, 1, -2] +
 11124736*S[1, 1, -3, 1, -2, 1, 2] +
 11124736*S[1, 1, -3, 1, -2, 2, 1] +
 21741568*S[1, 1, -3, 1, 1, -3, 1] +
 6864896*S[1, 1, -3, 1, 1, -2, -2] +
 11927552*S[1, 1, -3, 1, 1, -2, 2] +
 10928128*S[1, 1, -3, 1, 1, 1, -3] +
 2359296*S[1, 1, -3, 1, 1, 1, 3] +
 4259840*S[1, 1, -3, 1, 1, 2, -2] +
 2359296*S[1, 1, -3, 1, 1, 2, 2] +
 2359296*S[1, 1, -3, 1, 1, 3, 1] +
 9814016*S[1, 1, -3, 1, 2, -2, 1] +
 4259840*S[1, 1, -3, 1, 2, 1, -2] +
 2359296*S[1, 1, -3, 1, 2, 1, 2] +
 2359296*S[1, 1, -3, 1, 2, 2, 1] +
 2359296*S[1, 1, -3, 1, 3, 1, 1] +
 12189696*S[1, 1, -3, 2, -2, 1, 1] +
 9814016*S[1, 1, -3, 2, 1, -2, 1] +
 4259840*S[1, 1, -3, 2, 1, 1, -2] +
 2359296*S[1, 1, -3, 2, 1, 1, 2] +
 2359296*S[1, 1, -3, 2, 1, 2, 1] +
 2359296*S[1, 1, -3, 2, 2, 1, 1] +
 2359296*S[1, 1, -3, 3, 1, 1, 1] +
 7258112*S[1, 1, -2, -4, 1, 1, 1] +
 6225920*S[1, 1, -2, -3, -2, 1, 1] +
 7389184*S[1, 1, -2, -3, 1, -2, 1] +
 5242880*S[1, 1, -2, -3, 1, 1, -2] +
 4161536*S[1, 1, -2, -3, 1, 1, 2] +
 4161536*S[1, 1, -2, -3, 1, 2, 1] +
 4161536*S[1, 1, -2, -3, 2, 1, 1] +
 4866048*S[1, 1, -2, -2, -3, 1, 1] +
 1769472*S[1, 1, -2, -2, -2, -2, 1] +
 1916928*S[1, 1, -2, -2, -2, 1, -2] +
 1998848*S[1, 1, -2, -2, -2, 1, 2] +
 1998848*S[1, 1, -2, -2, -2, 2, 1] +
 6701056*S[1, 1, -2, -2, 1, -3, 1] +
 2048000*S[1, 1, -2, -2, 1, -2, -2] +
 3325952*S[1, 1, -2, -2, 1, -2, 2] +
 5324800*S[1, 1, -2, -2, 1, 1, -3] +
 1474560*S[1, 1, -2, -2, 1, 1, 3] +
 2211840*S[1, 1, -2, -2, 1, 2, -2] +
 1572864*S[1, 1, -2, -2, 1, 2, 2] +
 1474560*S[1, 1, -2, -2, 1, 3, 1] +
 3375104*S[1, 1, -2, -2, 2, -2, 1] +
 2211840*S[1, 1, -2, -2, 2, 1, -2] +
 1572864*S[1, 1, -2, -2, 2, 1, 2] +
 1572864*S[1, 1, -2, -2, 2, 2, 1] +
 1474560*S[1, 1, -2, -2, 3, 1, 1] +
 13320192*S[1, 1, -2, 1, -4, 1, 1] +
 9043968*S[1, 1, -2, 1, -3, -2, 1] +
 7143424*S[1, 1, -2, 1, -3, 1, -2] +
 9109504*S[1, 1, -2, 1, -3, 1, 2] +
 9109504*S[1, 1, -2, 1, -3, 2, 1] +
 8486912*S[1, 1, -2, 1, -2, -3, 1] +
 2359296*S[1, 1, -2, 1, -2, -2, -2] +
 4145152*S[1, 1, -2, 1, -2, -2, 2] +
 7700480*S[1, 1, -2, 1, -2, 1, -3] +
 3604480*S[1, 1, -2, 1, -2, 1, 3] +
 3489792*S[1, 1, -2, 1, -2, 2, -2] +
 3997696*S[1, 1, -2, 1, -2, 2, 2] +
 3604480*S[1, 1, -2, 1, -2, 3, 1] +
 14073856*S[1, 1, -2, 1, 1, -4, 1] +
 6619136*S[1, 1, -2, 1, 1, -3, -2] +
 11239424*S[1, 1, -2, 1, 1, -3, 2] +
 8224768*S[1, 1, -2, 1, 1, -2, -3] +
 5275648*S[1, 1, -2, 1, 1, -2, 3] +
 7880704*S[1, 1, -2, 1, 1, 1, -4] -
 1179648*z3*S[1, 1, -2, 1, 1, 1, 1] +
 1785856*S[1, 1, -2, 1, 1, 1, 4] +
 4489216*S[1, 1, -2, 1, 1, 2, -3] +
 786432*S[1, 1, -2, 1, 1, 2, 3] +
 2719744*S[1, 1, -2, 1, 1, 3, -2] +
 786432*S[1, 1, -2, 1, 1, 3, 2] +
 3391488*S[1, 1, -2, 1, 1, 4, 1] +
 9568256*S[1, 1, -2, 1, 2, -3, 1] +
 2965504*S[1, 1, -2, 1, 2, -2, -2] +
 5308416*S[1, 1, -2, 1, 2, -2, 2] +
 4489216*S[1, 1, -2, 1, 2, 1, -3] +
 786432*S[1, 1, -2, 1, 2, 1, 3] +
 1703936*S[1, 1, -2, 1, 2, 2, -2] +
 786432*S[1, 1, -2, 1, 2, 2, 2] +
 786432*S[1, 1, -2, 1, 2, 3, 1] +
 4849664*S[1, 1, -2, 1, 3, -2, 1] +
 2719744*S[1, 1, -2, 1, 3, 1, -2] +
 786432*S[1, 1, -2, 1, 3, 1, 2] +
 786432*S[1, 1, -2, 1, 3, 2, 1] +
 2834432*S[1, 1, -2, 1, 4, 1, 1] +
 10649600*S[1, 1, -2, 2, -3, 1, 1] +
 4702208*S[1, 1, -2, 2, -2, -2, 1] +
 3653632*S[1, 1, -2, 2, -2, 1, -2] +
 5111808*S[1, 1, -2, 2, -2, 1, 2] +
 5111808*S[1, 1, -2, 2, -2, 2, 1] +
 9568256*S[1, 1, -2, 2, 1, -3, 1] +
 2965504*S[1, 1, -2, 2, 1, -2, -2] +
 5308416*S[1, 1, -2, 2, 1, -2, 2] +
 4489216*S[1, 1, -2, 2, 1, 1, -3] +
 786432*S[1, 1, -2, 2, 1, 1, 3] +
 1703936*S[1, 1, -2, 2, 1, 2, -2] +
 786432*S[1, 1, -2, 2, 1, 2, 2] +
 786432*S[1, 1, -2, 2, 1, 3, 1] +
 4259840*S[1, 1, -2, 2, 2, -2, 1] +
 1703936*S[1, 1, -2, 2, 2, 1, -2] +
 786432*S[1, 1, -2, 2, 2, 1, 2] +
 786432*S[1, 1, -2, 2, 2, 2, 1] +
 786432*S[1, 1, -2, 2, 3, 1, 1] +
 5750784*S[1, 1, -2, 3, -2, 1, 1] +
 4849664*S[1, 1, -2, 3, 1, -2, 1] +
 2539520*S[1, 1, -2, 3, 1, 1, -2] +
 786432*S[1, 1, -2, 3, 1, 1, 2] +
 786432*S[1, 1, -2, 3, 1, 2, 1] +
 786432*S[1, 1, -2, 3, 2, 1, 1] +
 1474560*S[1, 1, -2, 4, 1, 1, 1] +
 22495232*S[1, 1, 1, -5, 1, 1, 1] +
 26509312*S[1, 1, 1, -4, -2, 1, 1] +
 23330816*S[1, 1, 1, -4, 1, -2, 1] +
 14647296*S[1, 1, 1, -4, 1, 1, -2] +
 16711680*S[1, 1, 1, -4, 1, 1, 2] +
 16711680*S[1, 1, 1, -4, 1, 2, 1] +
 16711680*S[1, 1, 1, -4, 2, 1, 1] +
 31555584*S[1, 1, 1, -3, -3, 1, 1] +
 12615680*S[1, 1, 1, -3, -2, -2, 1] +
 10780672*S[1, 1, 1, -3, -2, 1, -2] +
 14123008*S[1, 1, 1, -3, -2, 1, 2] +
 14123008*S[1, 1, 1, -3, -2, 2, 1] +
 33193984*S[1, 1, 1, -3, 1, -3, 1] +
 9895936*S[1, 1, 1, -3, 1, -2, -2] +
 17596416*S[1, 1, 1, -3, 1, -2, 2] +
 21200896*S[1, 1, 1, -3, 1, 1, -3] +
 9568256*S[1, 1, 1, -3, 1, 1, 3] +
 9109504*S[1, 1, 1, -3, 1, 2, -2] +
 10092544*S[1, 1, 1, -3, 1, 2, 2] +
 9568256*S[1, 1, 1, -3, 1, 3, 1] +
 15597568*S[1, 1, 1, -3, 2, -2, 1] +
 9109504*S[1, 1, 1, -3, 2, 1, -2] +
 10092544*S[1, 1, 1, -3, 2, 1, 2] +
 10092544*S[1, 1, 1, -3, 2, 2, 1] +
 9568256*S[1, 1, 1, -3, 3, 1, 1] +
 17235968*S[1, 1, 1, -2, -4, 1, 1] +
 11304960*S[1, 1, 1, -2, -3, -2, 1] +
 9732096*S[1, 1, 1, -2, -3, 1, -2] +
 10928128*S[1, 1, 1, -2, -3, 1, 2] +
 10928128*S[1, 1, 1, -2, -3, 2, 1] +
 10387456*S[1, 1, 1, -2, -2, -3, 1] +
 2752512*S[1, 1, 1, -2, -2, -2, -2] +
 4947968*S[1, 1, 1, -2, -2, -2, 2] +
 10256384*S[1, 1, 1, -2, -2, 1, -3] +
 4063232*S[1, 1, 1, -2, -2, 1, 3] +
 4718592*S[1, 1, 1, -2, -2, 2, -2] +
 4456448*S[1, 1, 1, -2, -2, 2, 2] +
 4063232*S[1, 1, 1, -2, -2, 3, 1] +
 21528576*S[1, 1, 1, -2, 1, -4, 1] +
 9797632*S[1, 1, 1, -2, 1, -3, -2] +
 16465920*S[1, 1, 1, -2, 1, -3, 2] +
 11370496*S[1, 1, 1, -2, 1, -2, -3] +
 7569408*S[1, 1, 1, -2, 1, -2, 3] +
 15073280*S[1, 1, 1, -2, 1, 1, -4] -
 1867776*z3*S[1, 1, 1, -2, 1, 1, 1] +
 5472256*S[1, 1, 1, -2, 1, 1, 4] +
 9650176*S[1, 1, 1, -2, 1, 2, -3] +
 3932160*S[1, 1, 1, -2, 1, 2, 3] +
 4980736*S[1, 1, 1, -2, 1, 3, -2] +
 3932160*S[1, 1, 1, -2, 1, 3, 2] +
 7045120*S[1, 1, 1, -2, 1, 4, 1] +
 15384576*S[1, 1, 1, -2, 2, -3, 1] +
 4587520*S[1, 1, 1, -2, 2, -2, -2] +
 8126464*S[1, 1, 1, -2, 2, -2, 2] +
 9650176*S[1, 1, 1, -2, 2, 1, -3] +
 3932160*S[1, 1, 1, -2, 2, 1, 3] +
 4063232*S[1, 1, 1, -2, 2, 2, -2] +
 4128768*S[1, 1, 1, -2, 2, 2, 2] +
 3932160*S[1, 1, 1, -2, 2, 3, 1] +
 7503872*S[1, 1, 1, -2, 3, -2, 1] +
 4980736*S[1, 1, 1, -2, 3, 1, -2] +
 3932160*S[1, 1, 1, -2, 3, 1, 2] +
 3932160*S[1, 1, 1, -2, 3, 2, 1] +
 6127616*S[1, 1, 1, -2, 4, 1, 1] +
 27279360*S[1, 1, 1, 1, -5, 1, 1] +
 26443776*S[1, 1, 1, 1, -4, -2, 1] +
 16711680*S[1, 1, 1, 1, -4, 1, -2] +
 23855104*S[1, 1, 1, 1, -4, 1, 2] +
 23855104*S[1, 1, 1, 1, -4, 2, 1] +
 44433408*S[1, 1, 1, 1, -3, -3, 1] +
 11894784*S[1, 1, 1, 1, -3, -2, -2] +
 24838144*S[1, 1, 1, 1, -3, -2, 2] +
 27066368*S[1, 1, 1, 1, -3, 1, -3] +
 16121856*S[1, 1, 1, 1, -3, 1, 3] +
 11927552*S[1, 1, 1, 1, -3, 2, -2] +
 17563648*S[1, 1, 1, 1, -3, 2, 2] +
 16121856*S[1, 1, 1, 1, -3, 3, 1] +
 28868608*S[1, 1, 1, 1, -2, -4, 1] +
 12255232*S[1, 1, 1, 1, -2, -3, -2] +
 22528000*S[1, 1, 1, 1, -2, -3, 2] +
 13991936*S[1, 1, 1, 1, -2, -2, -3] +
 10256384*S[1, 1, 1, 1, -2, -2, 3] +
 20578304*S[1, 1, 1, 1, -2, 1, -4] -
 2129920*z3*S[1, 1, 1, 1, -2, 1, 1] +
 9469952*S[1, 1, 1, 1, -2, 1, 4] +
 13680640*S[1, 1, 1, 1, -2, 2, -3] +
 7995392*S[1, 1, 1, 1, -2, 2, 3] +
 6717440*S[1, 1, 1, 1, -2, 3, -2] +
 7995392*S[1, 1, 1, 1, -2, 3, 2] +
 11206656*S[1, 1, 1, 1, -2, 4, 1] +
 16695296*S[1, 1, 1, 1, 1, -5, 1] +
 10813440*S[1, 1, 1, 1, 1, -4, -2] +
 15728640*S[1, 1, 1, 1, 1, -4, 2] +
 19431424*S[1, 1, 1, 1, 1, -3, -3] +
 11796480*S[1, 1, 1, 1, 1, -3, 3] +
 20676608*S[1, 1, 1, 1, 1, -2, -4] -
 2457600*z3*S[1, 1, 1, 1, 1, -2, 1] +
 8585216*S[1, 1, 1, 1, 1, -2, 4] +
 1228800*S[1, 1, 1, 1, 1, 1, -5] -
 2457600*z3*S[1, 1, 1, 1, 1, 1, -2] -
 1228800*S[1, 1, 1, 1, 1, 1, 5] +
 4423680*S[1, 1, 1, 1, 1, 3, -3] +
 8355840*S[1, 1, 1, 1, 1, 4, -2] +
 6914048*S[1, 1, 1, 1, 1, 4, 2] +
 12566528*S[1, 1, 1, 1, 1, 5, 1] +
 9830400*S[1, 1, 1, 1, 2, -4, 1] +
 5242880*S[1, 1, 1, 1, 2, -3, -2] +
 8519680*S[1, 1, 1, 1, 2, -3, 2] +
 6963200*S[1, 1, 1, 1, 2, -2, -3] +
 4587520*S[1, 1, 1, 1, 2, -2, 3] +
 2211840*S[1, 1, 1, 1, 2, 3, -2] +
 1720320*S[1, 1, 1, 1, 2, 4, 1] +
 9502720*S[1, 1, 1, 1, 3, -3, 1] +
 3571712*S[1, 1, 1, 1, 3, -2, -2] +
 5324800*S[1, 1, 1, 1, 3, -2, 2] +
 4259840*S[1, 1, 1, 1, 3, 1, -3] +
 2048000*S[1, 1, 1, 1, 3, 2, -2] +
 11763712*S[1, 1, 1, 1, 4, -2, 1] +
 8552448*S[1, 1, 1, 1, 4, 1, -2] +
 4603904*S[1, 1, 1, 1, 4, 1, 2] +
 4603904*S[1, 1, 1, 1, 4, 2, 1] +
 16564224*S[1, 1, 1, 1, 5, 1, 1] +
 21626880*S[1, 1, 1, 2, -4, 1, 1] +
 17727488*S[1, 1, 1, 2, -3, -2, 1] +
 10878976*S[1, 1, 1, 2, -3, 1, -2] +
 16777216*S[1, 1, 1, 2, -3, 1, 2] +
 16777216*S[1, 1, 1, 2, -3, 2, 1] +
 23511040*S[1, 1, 1, 2, -2, -3, 1] +
 6094848*S[1, 1, 1, 2, -2, -2, -2] +
 13598720*S[1, 1, 1, 2, -2, -2, 2] +
 13385728*S[1, 1, 1, 2, -2, 1, -3] +
 8126464*S[1, 1, 1, 2, -2, 1, 3] +
 5898240*S[1, 1, 1, 2, -2, 2, -2] +
 8912896*S[1, 1, 1, 2, -2, 2, 2] +
 8126464*S[1, 1, 1, 2, -2, 3, 1] +
 9830400*S[1, 1, 1, 2, 1, -4, 1] +
 5242880*S[1, 1, 1, 2, 1, -3, -2] +
 8519680*S[1, 1, 1, 2, 1, -3, 2] +
 6963200*S[1, 1, 1, 2, 1, -2, -3] +
 4587520*S[1, 1, 1, 2, 1, -2, 3] +
 2211840*S[1, 1, 1, 2, 1, 3, -2] +
 1720320*S[1, 1, 1, 2, 1, 4, 1] +
 5242880*S[1, 1, 1, 2, 2, -3, 1] +
 1966080*S[1, 1, 1, 2, 2, -2, -2] +
 3276800*S[1, 1, 1, 2, 2, -2, 2] +
 4177920*S[1, 1, 1, 2, 3, -2, 1] +
 2211840*S[1, 1, 1, 2, 3, 1, -2] +
 7503872*S[1, 1, 1, 2, 4, 1, 1] +
 16547840*S[1, 1, 1, 3, -3, 1, 1] +
 9142272*S[1, 1, 1, 3, -2, -2, 1] +
 6225920*S[1, 1, 1, 3, -2, 1, -2] +
 8765440*S[1, 1, 1, 3, -2, 1, 2] +
 8765440*S[1, 1, 1, 3, -2, 2, 1] +
 9338880*S[1, 1, 1, 3, 1, -3, 1] +
 3473408*S[1, 1, 1, 3, 1, -2, -2] +
 5324800*S[1, 1, 1, 3, 1, -2, 2] +
 3571712*S[1, 1, 1, 3, 1, 1, -3] +
 1622016*S[1, 1, 1, 3, 1, 2, -2] +
 4014080*S[1, 1, 1, 3, 2, -2, 1] +
 1622016*S[1, 1, 1, 3, 2, 1, -2] +
 12288000*S[1, 1, 1, 4, -2, 1, 1] +
 10289152*S[1, 1, 1, 4, 1, -2, 1] +
 6717440*S[1, 1, 1, 4, 1, 1, -2] +
 1409024*S[1, 1, 1, 4, 1, 1, 2] +
 1409024*S[1, 1, 1, 4, 1, 2, 1] +
 1409024*S[1, 1, 1, 4, 2, 1, 1] +
 5718016*S[1, 1, 1, 5, 1, 1, 1] +
 20774912*S[1, 1, 2, -4, 1, 1, 1] +
 22609920*S[1, 1, 2, -3, -2, 1, 1] +
 17530880*S[1, 1, 2, -3, 1, -2, 1] +
 10813440*S[1, 1, 2, -3, 1, 1, -2] +
 13631488*S[1, 1, 2, -3, 1, 1, 2] +
 13631488*S[1, 1, 2, -3, 1, 2, 1] +
 13631488*S[1, 1, 2, -3, 2, 1, 1] +
 17252352*S[1, 1, 2, -2, -3, 1, 1] +
 6750208*S[1, 1, 2, -2, -2, -2, 1] +
 5767168*S[1, 1, 2, -2, -2, 1, -2] +
 7651328*S[1, 1, 2, -2, -2, 1, 2] +
 7651328*S[1, 1, 2, -2, -2, 2, 1] +
 17809408*S[1, 1, 2, -2, 1, -3, 1] +
 5308416*S[1, 1, 2, -2, 1, -2, -2] +
 9469952*S[1, 1, 2, -2, 1, -2, 2] +
 11550720*S[1, 1, 2, -2, 1, 1, -3] +
 5636096*S[1, 1, 2, -2, 1, 1, 3] +
 5046272*S[1, 1, 2, -2, 1, 2, -2] +
 5963776*S[1, 1, 2, -2, 1, 2, 2] +
 5636096*S[1, 1, 2, -2, 1, 3, 1] +
 8339456*S[1, 1, 2, -2, 2, -2, 1] +
 5046272*S[1, 1, 2, -2, 2, 1, -2] +
 5963776*S[1, 1, 2, -2, 2, 1, 2] +
 5963776*S[1, 1, 2, -2, 2, 2, 1] +
 5636096*S[1, 1, 2, -2, 3, 1, 1] +
 21626880*S[1, 1, 2, 1, -4, 1, 1] +
 17727488*S[1, 1, 2, 1, -3, -2, 1] +
 10878976*S[1, 1, 2, 1, -3, 1, -2] +
 16777216*S[1, 1, 2, 1, -3, 1, 2] +
 16777216*S[1, 1, 2, 1, -3, 2, 1] +
 23511040*S[1, 1, 2, 1, -2, -3, 1] +
 6094848*S[1, 1, 2, 1, -2, -2, -2] +
 13598720*S[1, 1, 2, 1, -2, -2, 2] +
 13385728*S[1, 1, 2, 1, -2, 1, -3] +
 8126464*S[1, 1, 2, 1, -2, 1, 3] +
 5898240*S[1, 1, 2, 1, -2, 2, -2] +
 8912896*S[1, 1, 2, 1, -2, 2, 2] +
 8126464*S[1, 1, 2, 1, -2, 3, 1] +
 9830400*S[1, 1, 2, 1, 1, -4, 1] +
 5242880*S[1, 1, 2, 1, 1, -3, -2] +
 8519680*S[1, 1, 2, 1, 1, -3, 2] +
 6963200*S[1, 1, 2, 1, 1, -2, -3] +
 4587520*S[1, 1, 2, 1, 1, -2, 3] +
 2211840*S[1, 1, 2, 1, 1, 3, -2] +
 1720320*S[1, 1, 2, 1, 1, 4, 1] +
 5242880*S[1, 1, 2, 1, 2, -3, 1] +
 1966080*S[1, 1, 2, 1, 2, -2, -2] +
 3276800*S[1, 1, 2, 1, 2, -2, 2] +
 4177920*S[1, 1, 2, 1, 3, -2, 1] +
 2211840*S[1, 1, 2, 1, 3, 1, -2] +
 7503872*S[1, 1, 2, 1, 4, 1, 1] +
 14155776*S[1, 1, 2, 2, -3, 1, 1] +
 7815168*S[1, 1, 2, 2, -2, -2, 1] +
 4980736*S[1, 1, 2, 2, -2, 1, -2] +
 7864320*S[1, 1, 2, 2, -2, 1, 2] +
 7864320*S[1, 1, 2, 2, -2, 2, 1] +
 5242880*S[1, 1, 2, 2, 1, -3, 1] +
 1966080*S[1, 1, 2, 2, 1, -2, -2] +
 3276800*S[1, 1, 2, 2, 1, -2, 2] +
 1966080*S[1, 1, 2, 2, 2, -2, 1] +
 7782400*S[1, 1, 2, 3, -2, 1, 1] +
 4177920*S[1, 1, 2, 3, 1, -2, 1] +
 1949696*S[1, 1, 2, 3, 1, 1, -2] +
 2146304*S[1, 1, 2, 4, 1, 1, 1] +
 16859136*S[1, 1, 3, -3, 1, 1, 1] +
 11452416*S[1, 1, 3, -2, -2, 1, 1] +
 9388032*S[1, 1, 3, -2, 1, -2, 1] +
 6275072*S[1, 1, 3, -2, 1, 1, -2] +
 7897088*S[1, 1, 3, -2, 1, 1, 2] +
 7897088*S[1, 1, 3, -2, 1, 2, 1] +
 7897088*S[1, 1, 3, -2, 2, 1, 1] +
 16400384*S[1, 1, 3, 1, -3, 1, 1] +
 9060352*S[1, 1, 3, 1, -2, -2, 1] +
 6012928*S[1, 1, 3, 1, -2, 1, -2] +
 8765440*S[1, 1, 3, 1, -2, 1, 2] +
 8765440*S[1, 1, 3, 1, -2, 2, 1] +
 8667136*S[1, 1, 3, 1, 1, -3, 1] +
 3194880*S[1, 1, 3, 1, 1, -2, -2] +
 5079040*S[1, 1, 3, 1, 1, -2, 2] +
 2441216*S[1, 1, 3, 1, 1, 1, -3] +
 1015808*S[1, 1, 3, 1, 1, 2, -2] +
 3588096*S[1, 1, 3, 1, 2, -2, 1] +
 1015808*S[1, 1, 3, 1, 2, 1, -2] +
 7634944*S[1, 1, 3, 2, -2, 1, 1] +
 3588096*S[1, 1, 3, 2, 1, -2, 1] +
 1015808*S[1, 1, 3, 2, 1, 1, -2] +
 10190848*S[1, 1, 4, -2, 1, 1, 1] +
 11108352*S[1, 1, 4, 1, -2, 1, 1] +
 8028160*S[1, 1, 4, 1, 1, -2, 1] +
 3833856*S[1, 1, 4, 1, 1, 1, -2] +
 393216*S[1, 1, 4, 1, 1, 1, 2] +
 393216*S[1, 1, 4, 1, 1, 2, 1] +
 393216*S[1, 1, 4, 1, 2, 1, 1] +
 393216*S[1, 1, 4, 2, 1, 1, 1] +
 1900544*S[1, 1, 5, 1, 1, 1, 1] +
 9043968*S[1, 2, -4, 1, 1, 1, 1] +
 8028160*S[1, 2, -3, -2, 1, 1, 1] +
 14614528*S[1, 2, -3, 1, -2, 1, 1] +
 12353536*S[1, 2, -3, 1, 1, -2, 1] +
 6225920*S[1, 2, -3, 1, 1, 1, -2] +
 4456448*S[1, 2, -3, 1, 1, 1, 2] +
 4456448*S[1, 2, -3, 1, 1, 2, 1] +
 4456448*S[1, 2, -3, 1, 2, 1, 1] +
 4456448*S[1, 2, -3, 2, 1, 1, 1] +
 6602752*S[1, 2, -2, -3, 1, 1, 1] +
 3899392*S[1, 2, -2, -2, -2, 1, 1] +
 4849664*S[1, 2, -2, -2, 1, -2, 1] +
 3768320*S[1, 2, -2, -2, 1, 1, -2] +
 2588672*S[1, 2, -2, -2, 1, 1, 2] +
 2588672*S[1, 2, -2, -2, 1, 2, 1] +
 2588672*S[1, 2, -2, -2, 2, 1, 1] +
 12664832*S[1, 2, -2, 1, -3, 1, 1] +
 5603328*S[1, 2, -2, 1, -2, -2, 1] +
 4521984*S[1, 2, -2, 1, -2, 1, -2] +
 6012928*S[1, 2, -2, 1, -2, 1, 2] +
 6012928*S[1, 2, -2, 1, -2, 2, 1] +
 12173312*S[1, 2, -2, 1, 1, -3, 1] +
 3899392*S[1, 2, -2, 1, 1, -2, -2] +
 6619136*S[1, 2, -2, 1, 1, -2, 2] +
 6438912*S[1, 2, -2, 1, 1, 1, -3] +
 1572864*S[1, 2, -2, 1, 1, 1, 3] +
 2555904*S[1, 2, -2, 1, 1, 2, -2] +
 1572864*S[1, 2, -2, 1, 1, 2, 2] +
 1572864*S[1, 2, -2, 1, 1, 3, 1] +
 5554176*S[1, 2, -2, 1, 2, -2, 1] +
 2555904*S[1, 2, -2, 1, 2, 1, -2] +
 1572864*S[1, 2, -2, 1, 2, 1, 2] +
 1572864*S[1, 2, -2, 1, 2, 2, 1] +
 1572864*S[1, 2, -2, 1, 3, 1, 1] +
 6651904*S[1, 2, -2, 2, -2, 1, 1] +
 5554176*S[1, 2, -2, 2, 1, -2, 1] +
 2555904*S[1, 2, -2, 2, 1, 1, -2] +
 1572864*S[1, 2, -2, 2, 1, 1, 2] +
 1572864*S[1, 2, -2, 2, 1, 2, 1] +
 1572864*S[1, 2, -2, 2, 2, 1, 1] +
 1572864*S[1, 2, -2, 3, 1, 1, 1] +
 20774912*S[1, 2, 1, -4, 1, 1, 1] +
 22609920*S[1, 2, 1, -3, -2, 1, 1] +
 17530880*S[1, 2, 1, -3, 1, -2, 1] +
 10813440*S[1, 2, 1, -3, 1, 1, -2] +
 13631488*S[1, 2, 1, -3, 1, 1, 2] +
 13631488*S[1, 2, 1, -3, 1, 2, 1] +
 13631488*S[1, 2, 1, -3, 2, 1, 1] +
 17252352*S[1, 2, 1, -2, -3, 1, 1] +
 6750208*S[1, 2, 1, -2, -2, -2, 1] +
 5767168*S[1, 2, 1, -2, -2, 1, -2] +
 7651328*S[1, 2, 1, -2, -2, 1, 2] +
 7651328*S[1, 2, 1, -2, -2, 2, 1] +
 17809408*S[1, 2, 1, -2, 1, -3, 1] +
 5308416*S[1, 2, 1, -2, 1, -2, -2] +
 9469952*S[1, 2, 1, -2, 1, -2, 2] +
 11550720*S[1, 2, 1, -2, 1, 1, -3] +
 5636096*S[1, 2, 1, -2, 1, 1, 3] +
 5046272*S[1, 2, 1, -2, 1, 2, -2] +
 5963776*S[1, 2, 1, -2, 1, 2, 2] +
 5636096*S[1, 2, 1, -2, 1, 3, 1] +
 8339456*S[1, 2, 1, -2, 2, -2, 1] +
 5046272*S[1, 2, 1, -2, 2, 1, -2] +
 5963776*S[1, 2, 1, -2, 2, 1, 2] +
 5963776*S[1, 2, 1, -2, 2, 2, 1] +
 5636096*S[1, 2, 1, -2, 3, 1, 1] +
 21626880*S[1, 2, 1, 1, -4, 1, 1] +
 17727488*S[1, 2, 1, 1, -3, -2, 1] +
 10878976*S[1, 2, 1, 1, -3, 1, -2] +
 16777216*S[1, 2, 1, 1, -3, 1, 2] +
 16777216*S[1, 2, 1, 1, -3, 2, 1] +
 23511040*S[1, 2, 1, 1, -2, -3, 1] +
 6094848*S[1, 2, 1, 1, -2, -2, -2] +
 13598720*S[1, 2, 1, 1, -2, -2, 2] +
 13385728*S[1, 2, 1, 1, -2, 1, -3] +
 8126464*S[1, 2, 1, 1, -2, 1, 3] +
 5898240*S[1, 2, 1, 1, -2, 2, -2] +
 8912896*S[1, 2, 1, 1, -2, 2, 2] +
 8126464*S[1, 2, 1, 1, -2, 3, 1] +
 9830400*S[1, 2, 1, 1, 1, -4, 1] +
 5242880*S[1, 2, 1, 1, 1, -3, -2] +
 8519680*S[1, 2, 1, 1, 1, -3, 2] +
 6963200*S[1, 2, 1, 1, 1, -2, -3] +
 4587520*S[1, 2, 1, 1, 1, -2, 3] +
 2211840*S[1, 2, 1, 1, 1, 3, -2] +
 1720320*S[1, 2, 1, 1, 1, 4, 1] +
 5242880*S[1, 2, 1, 1, 2, -3, 1] +
 1966080*S[1, 2, 1, 1, 2, -2, -2] +
 3276800*S[1, 2, 1, 1, 2, -2, 2] +
 4177920*S[1, 2, 1, 1, 3, -2, 1] +
 2211840*S[1, 2, 1, 1, 3, 1, -2] +
 7503872*S[1, 2, 1, 1, 4, 1, 1] +
 14155776*S[1, 2, 1, 2, -3, 1, 1] +
 7815168*S[1, 2, 1, 2, -2, -2, 1] +
 4980736*S[1, 2, 1, 2, -2, 1, -2] +
 7864320*S[1, 2, 1, 2, -2, 1, 2] +
 7864320*S[1, 2, 1, 2, -2, 2, 1] +
 5242880*S[1, 2, 1, 2, 1, -3, 1] +
 1966080*S[1, 2, 1, 2, 1, -2, -2] +
 3276800*S[1, 2, 1, 2, 1, -2, 2] +
 1966080*S[1, 2, 1, 2, 2, -2, 1] +
 7782400*S[1, 2, 1, 3, -2, 1, 1] +
 4177920*S[1, 2, 1, 3, 1, -2, 1] +
 1949696*S[1, 2, 1, 3, 1, 1, -2] +
 2146304*S[1, 2, 1, 4, 1, 1, 1] +
 16121856*S[1, 2, 2, -3, 1, 1, 1] +
 13008896*S[1, 2, 2, -2, -2, 1, 1] +
 9191424*S[1, 2, 2, -2, 1, -2, 1] +
 5767168*S[1, 2, 2, -2, 1, 1, -2] +
 7667712*S[1, 2, 2, -2, 1, 1, 2] +
 7667712*S[1, 2, 2, -2, 1, 2, 1] +
 7667712*S[1, 2, 2, -2, 2, 1, 1] +
 14155776*S[1, 2, 2, 1, -3, 1, 1] +
 7815168*S[1, 2, 2, 1, -2, -2, 1] +
 4980736*S[1, 2, 2, 1, -2, 1, -2] +
 7864320*S[1, 2, 2, 1, -2, 1, 2] +
 7864320*S[1, 2, 2, 1, -2, 2, 1] +
 5242880*S[1, 2, 2, 1, 1, -3, 1] +
 1966080*S[1, 2, 2, 1, 1, -2, -2] +
 3276800*S[1, 2, 2, 1, 1, -2, 2] +
 1966080*S[1, 2, 2, 1, 2, -2, 1] +
 6291456*S[1, 2, 2, 2, -2, 1, 1] +
 1966080*S[1, 2, 2, 2, 1, -2, 1] +
 8962048*S[1, 2, 3, -2, 1, 1, 1] +
 7782400*S[1, 2, 3, 1, -2, 1, 1] +
 3915776*S[1, 2, 3, 1, 1, -2, 1] +
 1425408*S[1, 2, 3, 1, 1, 1, -2] +
 720896*S[1, 2, 4, 1, 1, 1, 1] +
 8323072*S[1, 3, -3, 1, 1, 1, 1] +
 3784704*S[1, 3, -2, -2, 1, 1, 1] +
 7258112*S[1, 3, -2, 1, -2, 1, 1] +
 6733824*S[1, 3, -2, 1, 1, -2, 1] +
 3850240*S[1, 3, -2, 1, 1, 1, -2] +
 3014656*S[1, 3, -2, 1, 1, 1, 2] +
 3014656*S[1, 3, -2, 1, 1, 2, 1] +
 3014656*S[1, 3, -2, 1, 2, 1, 1] +
 3014656*S[1, 3, -2, 2, 1, 1, 1] +
 16744448*S[1, 3, 1, -3, 1, 1, 1] +
 11386880*S[1, 3, 1, -2, -2, 1, 1] +
 9256960*S[1, 3, 1, -2, 1, -2, 1] +
 6078464*S[1, 3, 1, -2, 1, 1, -2] +
 7897088*S[1, 3, 1, -2, 1, 1, 2] +
 7897088*S[1, 3, 1, -2, 1, 2, 1] +
 7897088*S[1, 3, 1, -2, 2, 1, 1] +
 15794176*S[1, 3, 1, 1, -3, 1, 1] +
 8929280*S[1, 3, 1, 1, -2, -2, 1] +
 5685248*S[1, 3, 1, 1, -2, 1, -2] +
 8552448*S[1, 3, 1, 1, -2, 1, 2] +
 8552448*S[1, 3, 1, 1, -2, 2, 1] +
 7569408*S[1, 3, 1, 1, 1, -3, 1] +
 2736128*S[1, 3, 1, 1, 1, -2, -2] +
 4587520*S[1, 3, 1, 1, 1, -2, 2] +
 1114112*S[1, 3, 1, 1, 1, 1, -3] +
 393216*S[1, 3, 1, 1, 1, 2, -2] +
 2981888*S[1, 3, 1, 1, 2, -2, 1] +
 393216*S[1, 3, 1, 1, 2, 1, -2] +
 7241728*S[1, 3, 1, 2, -2, 1, 1] +
 2981888*S[1, 3, 1, 2, 1, -2, 1] +
 393216*S[1, 3, 1, 2, 1, 1, -2] +
 8847360*S[1, 3, 2, -2, 1, 1, 1] +
 7241728*S[1, 3, 2, 1, -2, 1, 1] +
 2981888*S[1, 3, 2, 1, 1, -2, 1] +
 393216*S[1, 3, 2, 1, 1, 1, -2] +
 5963776*S[1, 4, -2, 1, 1, 1, 1] +
 9961472*S[1, 4, 1, -2, 1, 1, 1] +
 9699328*S[1, 4, 1, 1, -2, 1, 1] +
 5701632*S[1, 4, 1, 1, 1, -2, 1] +
 1638400*S[1, 4, 1, 1, 1, 1, -2] +
 3014656*S[2, -3, -2, 1, 1, 1, 1] +
 7618560*S[2, -3, 1, -2, 1, 1, 1] +
 9830400*S[2, -3, 1, 1, -2, 1, 1] +
 6569984*S[2, -3, 1, 1, 1, -2, 1] +
 1703936*S[2, -3, 1, 1, 1, 1, -2] +
 2293760*S[2, -2, -3, 1, 1, 1, 1] +
 1114112*S[2, -2, -2, -2, 1, 1, 1] +
 2408448*S[2, -2, -2, 1, -2, 1, 1] +
 2588672*S[2, -2, -2, 1, 1, -2, 1] +
 1327104*S[2, -2, -2, 1, 1, 1, -2] +
 786432*S[2, -2, -2, 1, 1, 1, 2] +
 786432*S[2, -2, -2, 1, 1, 2, 1] +
 786432*S[2, -2, -2, 1, 2, 1, 1] +
 786432*S[2, -2, -2, 2, 1, 1, 1] +
 6193152*S[2, -2, 1, -3, 1, 1, 1] +
 3162112*S[2, -2, 1, -2, -2, 1, 1] +
 3719168*S[2, -2, 1, -2, 1, -2, 1] +
 2670592*S[2, -2, 1, -2, 1, 1, -2] +
 2588672*S[2, -2, 1, -2, 1, 1, 2] +
 2588672*S[2, -2, 1, -2, 1, 2, 1] +
 2588672*S[2, -2, 1, -2, 2, 1, 1] +
 8781824*S[2, -2, 1, 1, -3, 1, 1] +
 4407296*S[2, -2, 1, 1, -2, -2, 1] +
 3063808*S[2, -2, 1, 1, -2, 1, -2] +
 4423680*S[2, -2, 1, 1, -2, 1, 2] +
 4423680*S[2, -2, 1, 1, -2, 2, 1] +
 6520832*S[2, -2, 1, 1, 1, -3, 1] +
 2113536*S[2, -2, 1, 1, 1, -2, -2] +
 3801088*S[2, -2, 1, 1, 1, -2, 2] +
 1900544*S[2, -2, 1, 1, 1, 1, -3] +
 655360*S[2, -2, 1, 1, 1, 2, -2] +
 2719744*S[2, -2, 1, 1, 2, -2, 1] +
 655360*S[2, -2, 1, 1, 2, 1, -2] +
 4358144*S[2, -2, 1, 2, -2, 1, 1] +
 2719744*S[2, -2, 1, 2, 1, -2, 1] +
 655360*S[2, -2, 1, 2, 1, 1, -2] +
 3604480*S[2, -2, 2, -2, 1, 1, 1] +
 4358144*S[2, -2, 2, 1, -2, 1, 1] +
 2719744*S[2, -2, 2, 1, 1, -2, 1] +
 655360*S[2, -2, 2, 1, 1, 1, -2] +
 9043968*S[2, 1, -4, 1, 1, 1, 1] +
 8028160*S[2, 1, -3, -2, 1, 1, 1] +
 14614528*S[2, 1, -3, 1, -2, 1, 1] +
 12353536*S[2, 1, -3, 1, 1, -2, 1] +
 6225920*S[2, 1, -3, 1, 1, 1, -2] +
 4456448*S[2, 1, -3, 1, 1, 1, 2] +
 4456448*S[2, 1, -3, 1, 1, 2, 1] +
 4456448*S[2, 1, -3, 1, 2, 1, 1] +
 4456448*S[2, 1, -3, 2, 1, 1, 1] +
 6602752*S[2, 1, -2, -3, 1, 1, 1] +
 3899392*S[2, 1, -2, -2, -2, 1, 1] +
 4849664*S[2, 1, -2, -2, 1, -2, 1] +
 3768320*S[2, 1, -2, -2, 1, 1, -2] +
 2588672*S[2, 1, -2, -2, 1, 1, 2] +
 2588672*S[2, 1, -2, -2, 1, 2, 1] +
 2588672*S[2, 1, -2, -2, 2, 1, 1] +
 12664832*S[2, 1, -2, 1, -3, 1, 1] +
 5603328*S[2, 1, -2, 1, -2, -2, 1] +
 4521984*S[2, 1, -2, 1, -2, 1, -2] +
 6012928*S[2, 1, -2, 1, -2, 1, 2] +
 6012928*S[2, 1, -2, 1, -2, 2, 1] +
 12173312*S[2, 1, -2, 1, 1, -3, 1] +
 3899392*S[2, 1, -2, 1, 1, -2, -2] +
 6619136*S[2, 1, -2, 1, 1, -2, 2] +
 6438912*S[2, 1, -2, 1, 1, 1, -3] +
 1572864*S[2, 1, -2, 1, 1, 1, 3] +
 2555904*S[2, 1, -2, 1, 1, 2, -2] +
 1572864*S[2, 1, -2, 1, 1, 2, 2] +
 1572864*S[2, 1, -2, 1, 1, 3, 1] +
 5554176*S[2, 1, -2, 1, 2, -2, 1] +
 2555904*S[2, 1, -2, 1, 2, 1, -2] +
 1572864*S[2, 1, -2, 1, 2, 1, 2] +
 1572864*S[2, 1, -2, 1, 2, 2, 1] +
 1572864*S[2, 1, -2, 1, 3, 1, 1] +
 6651904*S[2, 1, -2, 2, -2, 1, 1] +
 5554176*S[2, 1, -2, 2, 1, -2, 1] +
 2555904*S[2, 1, -2, 2, 1, 1, -2] +
 1572864*S[2, 1, -2, 2, 1, 1, 2] +
 1572864*S[2, 1, -2, 2, 1, 2, 1] +
 1572864*S[2, 1, -2, 2, 2, 1, 1] +
 1572864*S[2, 1, -2, 3, 1, 1, 1] +
 20774912*S[2, 1, 1, -4, 1, 1, 1] +
 22609920*S[2, 1, 1, -3, -2, 1, 1] +
 17530880*S[2, 1, 1, -3, 1, -2, 1] +
 10813440*S[2, 1, 1, -3, 1, 1, -2] +
 13631488*S[2, 1, 1, -3, 1, 1, 2] +
 13631488*S[2, 1, 1, -3, 1, 2, 1] +
 13631488*S[2, 1, 1, -3, 2, 1, 1] +
 17252352*S[2, 1, 1, -2, -3, 1, 1] +
 6750208*S[2, 1, 1, -2, -2, -2, 1] +
 5767168*S[2, 1, 1, -2, -2, 1, -2] +
 7651328*S[2, 1, 1, -2, -2, 1, 2] +
 7651328*S[2, 1, 1, -2, -2, 2, 1] +
 17809408*S[2, 1, 1, -2, 1, -3, 1] +
 5308416*S[2, 1, 1, -2, 1, -2, -2] +
 9469952*S[2, 1, 1, -2, 1, -2, 2] +
 11550720*S[2, 1, 1, -2, 1, 1, -3] +
 5636096*S[2, 1, 1, -2, 1, 1, 3] +
 5046272*S[2, 1, 1, -2, 1, 2, -2] +
 5963776*S[2, 1, 1, -2, 1, 2, 2] +
 5636096*S[2, 1, 1, -2, 1, 3, 1] +
 8339456*S[2, 1, 1, -2, 2, -2, 1] +
 5046272*S[2, 1, 1, -2, 2, 1, -2] +
 5963776*S[2, 1, 1, -2, 2, 1, 2] +
 5963776*S[2, 1, 1, -2, 2, 2, 1] +
 5636096*S[2, 1, 1, -2, 3, 1, 1] +
 21626880*S[2, 1, 1, 1, -4, 1, 1] +
 17727488*S[2, 1, 1, 1, -3, -2, 1] +
 10878976*S[2, 1, 1, 1, -3, 1, -2] +
 16777216*S[2, 1, 1, 1, -3, 1, 2] +
 16777216*S[2, 1, 1, 1, -3, 2, 1] +
 23511040*S[2, 1, 1, 1, -2, -3, 1] +
 6094848*S[2, 1, 1, 1, -2, -2, -2] +
 13598720*S[2, 1, 1, 1, -2, -2, 2] +
 13385728*S[2, 1, 1, 1, -2, 1, -3] +
 8126464*S[2, 1, 1, 1, -2, 1, 3] +
 5898240*S[2, 1, 1, 1, -2, 2, -2] +
 8912896*S[2, 1, 1, 1, -2, 2, 2] +
 8126464*S[2, 1, 1, 1, -2, 3, 1] +
 9830400*S[2, 1, 1, 1, 1, -4, 1] +
 5242880*S[2, 1, 1, 1, 1, -3, -2] +
 8519680*S[2, 1, 1, 1, 1, -3, 2] +
 6963200*S[2, 1, 1, 1, 1, -2, -3] +
 4587520*S[2, 1, 1, 1, 1, -2, 3] +
 2211840*S[2, 1, 1, 1, 1, 3, -2] +
 1720320*S[2, 1, 1, 1, 1, 4, 1] +
 5242880*S[2, 1, 1, 1, 2, -3, 1] +
 1966080*S[2, 1, 1, 1, 2, -2, -2] +
 3276800*S[2, 1, 1, 1, 2, -2, 2] +
 4177920*S[2, 1, 1, 1, 3, -2, 1] +
 2211840*S[2, 1, 1, 1, 3, 1, -2] +
 7503872*S[2, 1, 1, 1, 4, 1, 1] +
 14155776*S[2, 1, 1, 2, -3, 1, 1] +
 7815168*S[2, 1, 1, 2, -2, -2, 1] +
 4980736*S[2, 1, 1, 2, -2, 1, -2] +
 7864320*S[2, 1, 1, 2, -2, 1, 2] +
 7864320*S[2, 1, 1, 2, -2, 2, 1] +
 5242880*S[2, 1, 1, 2, 1, -3, 1] +
 1966080*S[2, 1, 1, 2, 1, -2, -2] +
 3276800*S[2, 1, 1, 2, 1, -2, 2] +
 1966080*S[2, 1, 1, 2, 2, -2, 1] +
 7782400*S[2, 1, 1, 3, -2, 1, 1] +
 4177920*S[2, 1, 1, 3, 1, -2, 1] +
 1949696*S[2, 1, 1, 3, 1, 1, -2] +
 2146304*S[2, 1, 1, 4, 1, 1, 1] +
 16121856*S[2, 1, 2, -3, 1, 1, 1] +
 13008896*S[2, 1, 2, -2, -2, 1, 1] +
 9191424*S[2, 1, 2, -2, 1, -2, 1] +
 5767168*S[2, 1, 2, -2, 1, 1, -2] +
 7667712*S[2, 1, 2, -2, 1, 1, 2] +
 7667712*S[2, 1, 2, -2, 1, 2, 1] +
 7667712*S[2, 1, 2, -2, 2, 1, 1] +
 14155776*S[2, 1, 2, 1, -3, 1, 1] +
 7815168*S[2, 1, 2, 1, -2, -2, 1] +
 4980736*S[2, 1, 2, 1, -2, 1, -2] +
 7864320*S[2, 1, 2, 1, -2, 1, 2] +
 7864320*S[2, 1, 2, 1, -2, 2, 1] +
 5242880*S[2, 1, 2, 1, 1, -3, 1] +
 1966080*S[2, 1, 2, 1, 1, -2, -2] +
 3276800*S[2, 1, 2, 1, 1, -2, 2] +
 1966080*S[2, 1, 2, 1, 2, -2, 1] +
 6291456*S[2, 1, 2, 2, -2, 1, 1] +
 1966080*S[2, 1, 2, 2, 1, -2, 1] +
 8962048*S[2, 1, 3, -2, 1, 1, 1] +
 7782400*S[2, 1, 3, 1, -2, 1, 1] +
 3915776*S[2, 1, 3, 1, 1, -2, 1] +
 1425408*S[2, 1, 3, 1, 1, 1, -2] +
 720896*S[2, 1, 4, 1, 1, 1, 1] +
 7864320*S[2, 2, -3, 1, 1, 1, 1] +
 4014080*S[2, 2, -2, -2, 1, 1, 1] +
 7962624*S[2, 2, -2, 1, -2, 1, 1] +
 6799360*S[2, 2, -2, 1, 1, -2, 1] +
 3670016*S[2, 2, -2, 1, 1, 1, -2] +
 2883584*S[2, 2, -2, 1, 1, 1, 2] +
 2883584*S[2, 2, -2, 1, 1, 2, 1] +
 2883584*S[2, 2, -2, 1, 2, 1, 1] +
 2883584*S[2, 2, -2, 2, 1, 1, 1] +
 16121856*S[2, 2, 1, -3, 1, 1, 1] +
 13008896*S[2, 2, 1, -2, -2, 1, 1] +
 9191424*S[2, 2, 1, -2, 1, -2, 1] +
 5767168*S[2, 2, 1, -2, 1, 1, -2] +
 7667712*S[2, 2, 1, -2, 1, 1, 2] +
 7667712*S[2, 2, 1, -2, 1, 2, 1] +
 7667712*S[2, 2, 1, -2, 2, 1, 1] +
 14155776*S[2, 2, 1, 1, -3, 1, 1] +
 7815168*S[2, 2, 1, 1, -2, -2, 1] +
 4980736*S[2, 2, 1, 1, -2, 1, -2] +
 7864320*S[2, 2, 1, 1, -2, 1, 2] +
 7864320*S[2, 2, 1, 1, -2, 2, 1] +
 5242880*S[2, 2, 1, 1, 1, -3, 1] +
 1966080*S[2, 2, 1, 1, 1, -2, -2] +
 3276800*S[2, 2, 1, 1, 1, -2, 2] +
 1966080*S[2, 2, 1, 1, 2, -2, 1] +
 6291456*S[2, 2, 1, 2, -2, 1, 1] +
 1966080*S[2, 2, 1, 2, 1, -2, 1] +
 8454144*S[2, 2, 2, -2, 1, 1, 1] +
 6291456*S[2, 2, 2, 1, -2, 1, 1] +
 1966080*S[2, 2, 2, 1, 1, -2, 1] +
 5308416*S[2, 3, -2, 1, 1, 1, 1] +
 8962048*S[2, 3, 1, -2, 1, 1, 1] +
 7536640*S[2, 3, 1, 1, -2, 1, 1] +
 3391488*S[2, 3, 1, 1, 1, -2, 1] +
 720896*S[2, 3, 1, 1, 1, 1, -2] +
 1507328*S[3, -2, -2, 1, 1, 1, 1] +
 3735552*S[3, -2, 1, -2, 1, 1, 1] +
 5046272*S[3, -2, 1, 1, -2, 1, 1] +
 3866624*S[3, -2, 1, 1, 1, -2, 1] +
 1114112*S[3, -2, 1, 1, 1, 1, -2] +
 8257536*S[3, 1, -3, 1, 1, 1, 1] +
 3735552*S[3, 1, -2, -2, 1, 1, 1] +
 7208960*S[3, 1, -2, 1, -2, 1, 1] +
 6684672*S[3, 1, -2, 1, 1, -2, 1] +
 3801088*S[3, 1, -2, 1, 1, 1, -2] +
 3014656*S[3, 1, -2, 1, 1, 1, 2] +
 3014656*S[3, 1, -2, 1, 1, 2, 1] +
 3014656*S[3, 1, -2, 1, 2, 1, 1] +
 3014656*S[3, 1, -2, 2, 1, 1, 1] +
 16252928*S[3, 1, 1, -3, 1, 1, 1] +
 11403264*S[3, 1, 1, -2, -2, 1, 1] +
 9142272*S[3, 1, 1, -2, 1, -2, 1] +
 5832704*S[3, 1, 1, -2, 1, 1, -2] +
 7733248*S[3, 1, 1, -2, 1, 1, 2] +
 7733248*S[3, 1, 1, -2, 1, 2, 1] +
 7733248*S[3, 1, 1, -2, 2, 1, 1] +
 14811136*S[3, 1, 1, 1, -3, 1, 1] +
 8749056*S[3, 1, 1, 1, -2, -2, 1] +
 5242880*S[3, 1, 1, 1, -2, 1, -2] +
 8126464*S[3, 1, 1, 1, -2, 1, 2] +
 8126464*S[3, 1, 1, 1, -2, 2, 1] +
 6291456*S[3, 1, 1, 1, 1, -3, 1] +
 2097152*S[3, 1, 1, 1, 1, -2, -2] +
 3932160*S[3, 1, 1, 1, 1, -2, 2] +
 2359296*S[3, 1, 1, 1, 2, -2, 1] +
 6684672*S[3, 1, 1, 2, -2, 1, 1] +
 2359296*S[3, 1, 1, 2, 1, -2, 1] +
 8519680*S[3, 1, 2, -2, 1, 1, 1] +
 6684672*S[3, 1, 2, 1, -2, 1, 1] +
 2359296*S[3, 1, 2, 1, 1, -2, 1] +
 5242880*S[3, 2, -2, 1, 1, 1, 1] +
 8519680*S[3, 2, 1, -2, 1, 1, 1] +
 6684672*S[3, 2, 1, 1, -2, 1, 1] +
 2359296*S[3, 2, 1, 1, 1, -2, 1] +
 5832704*S[4, 1, -2, 1, 1, 1, 1] +
 9109504*S[4, 1, 1, -2, 1, 1, 1] +
 7995392*S[4, 1, 1, 1, -2, 1, 1] +
 3604480*S[4, 1, 1, 1, 1, -2, 1] -
 1835008*S[-3, 1, 1, -2, 1, 1, 1, 1] -
 2883584*S[-3, 1, 1, 1, -2, 1, 1, 1] -
 1572864*S[-3, 1, 1, 1, 1, -2, 1, 1] -
 262144*S[-2, -2, 1, -2, 1, 1, 1, 1] -
 720896*S[-2, -2, 1, 1, -2, 1, 1, 1] -
 851968*S[-2, -2, 1, 1, 1, -2, 1, 1] -
 262144*S[-2, -2, 1, 1, 1, 1, -2, 1] -
 262144*S[-2, 1, -2, -2, 1, 1, 1, 1] -
 819200*S[-2, 1, -2, 1, -2, 1, 1, 1] -
 1507328*S[-2, 1, -2, 1, 1, -2, 1, 1] -
 884736*S[-2, 1, -2, 1, 1, 1, -2, 1] -
 131072*S[-2, 1, -2, 1, 1, 1, 1, -2] -
 1310720*S[-2, 1, 1, -3, 1, 1, 1, 1] -
 819200*S[-2, 1, 1, -2, -2, 1, 1, 1] -
 2490368*S[-2, 1, 1, -2, 1, -2, 1, 1] -
 1605632*S[-2, 1, 1, -2, 1, 1, -2, 1] -
 655360*S[-2, 1, 1, -2, 1, 1, 1, -2] -
 524288*S[-2, 1, 1, -2, 1, 1, 1, 2] -
 524288*S[-2, 1, 1, -2, 1, 1, 2, 1] -
 524288*S[-2, 1, 1, -2, 1, 2, 1, 1] -
 524288*S[-2, 1, 1, -2, 2, 1, 1, 1] -
 2097152*S[-2, 1, 1, 1, -3, 1, 1, 1] -
 4456448*S[-2, 1, 1, 1, -2, -2, 1, 1] -
 1769472*S[-2, 1, 1, 1, -2, 1, -2, 1] -
 786432*S[-2, 1, 1, 1, -2, 1, 1, -2] -
 1048576*S[-2, 1, 1, 1, -2, 1, 1, 2] -
 1048576*S[-2, 1, 1, 1, -2, 1, 2, 1] -
 1048576*S[-2, 1, 1, 1, -2, 2, 1, 1] -
 1310720*S[-2, 1, 1, 1, 1, -3, 1, 1] +
 65536*S[-2, 1, 1, 1, 1, -2, -2, 1] -
 131072*S[-2, 1, 1, 1, 1, -2, 1, -2] -
 786432*S[-2, 1, 1, 1, 1, -2, 1, 2] -
 786432*S[-2, 1, 1, 1, 1, -2, 2, 1] -
 524288*S[-2, 1, 1, 1, 2, -2, 1, 1] -
 1048576*S[-2, 1, 1, 2, -2, 1, 1, 1] -
 524288*S[-2, 1, 1, 2, 1, -2, 1, 1] -
 786432*S[-2, 1, 2, -2, 1, 1, 1, 1] -
 1048576*S[-2, 1, 2, 1, -2, 1, 1, 1] -
 524288*S[-2, 1, 2, 1, 1, -2, 1, 1] -
 786432*S[-2, 2, 1, -2, 1, 1, 1, 1] -
 1048576*S[-2, 2, 1, 1, -2, 1, 1, 1] -
 524288*S[-2, 2, 1, 1, 1, -2, 1, 1] -
 2752512*S[1, -3, 1, -2, 1, 1, 1, 1] -
 6225920*S[1, -3, 1, 1, -2, 1, 1, 1] -
 5701632*S[1, -3, 1, 1, 1, -2, 1, 1] -
 1966080*S[1, -3, 1, 1, 1, 1, -2, 1] -
 393216*S[1, -2, -2, -2, 1, 1, 1, 1] -
 1146880*S[1, -2, -2, 1, -2, 1, 1, 1] -
 1769472*S[1, -2, -2, 1, 1, -2, 1, 1] -
 1212416*S[1, -2, -2, 1, 1, 1, -2, 1] -
 262144*S[1, -2, -2, 1, 1, 1, 1, -2] -
 2097152*S[1, -2, 1, -3, 1, 1, 1, 1] -
 1146880*S[1, -2, 1, -2, -2, 1, 1, 1] -
 2621440*S[1, -2, 1, -2, 1, -2, 1, 1] -
 2457600*S[1, -2, 1, -2, 1, 1, -2, 1] -
 1179648*S[1, -2, 1, -2, 1, 1, 1, -2] -
 786432*S[1, -2, 1, -2, 1, 1, 1, 2] -
 786432*S[1, -2, 1, -2, 1, 1, 2, 1] -
 786432*S[1, -2, 1, -2, 1, 2, 1, 1] -
 786432*S[1, -2, 1, -2, 2, 1, 1, 1] -
 4980736*S[1, -2, 1, 1, -3, 1, 1, 1] -
 3932160*S[1, -2, 1, 1, -2, -2, 1, 1] -
 3276800*S[1, -2, 1, 1, -2, 1, -2, 1] -
 1966080*S[1, -2, 1, 1, -2, 1, 1, -2] -
 2228224*S[1, -2, 1, 1, -2, 1, 1, 2] -
 2228224*S[1, -2, 1, 1, -2, 1, 2, 1] -
 2228224*S[1, -2, 1, 1, -2, 2, 1, 1] -
 5242880*S[1, -2, 1, 1, 1, -3, 1, 1] -
 3407872*S[1, -2, 1, 1, 1, -2, -2, 1] -
 1703936*S[1, -2, 1, 1, 1, -2, 1, -2] -
 2883584*S[1, -2, 1, 1, 1, -2, 1, 2] -
 2883584*S[1, -2, 1, 1, 1, -2, 2, 1] -
 2097152*S[1, -2, 1, 1, 1, 1, -3, 1] -
 262144*S[1, -2, 1, 1, 1, 1, -2, -2] -
 1310720*S[1, -2, 1, 1, 1, 1, -2, 2] -
 786432*S[1, -2, 1, 1, 1, 2, -2, 1] -
 2359296*S[1, -2, 1, 1, 2, -2, 1, 1] -
 786432*S[1, -2, 1, 1, 2, 1, -2, 1] -
 2752512*S[1, -2, 1, 2, -2, 1, 1, 1] -
 2359296*S[1, -2, 1, 2, 1, -2, 1, 1] -
 786432*S[1, -2, 1, 2, 1, 1, -2, 1] -
 1310720*S[1, -2, 2, -2, 1, 1, 1, 1] -
 2752512*S[1, -2, 2, 1, -2, 1, 1, 1] -
 2359296*S[1, -2, 2, 1, 1, -2, 1, 1] -
 786432*S[1, -2, 2, 1, 1, 1, -2, 1] -
 2883584*S[1, 1, -3, -2, 1, 1, 1, 1] -
 8224768*S[1, 1, -3, 1, -2, 1, 1, 1] -
 10354688*S[1, 1, -3, 1, 1, -2, 1, 1] -
 6127616*S[1, 1, -3, 1, 1, 1, -2, 1] -
 1310720*S[1, 1, -3, 1, 1, 1, 1, -2] -
 2228224*S[1, 1, -2, -3, 1, 1, 1, 1] -
 1376256*S[1, 1, -2, -2, -2, 1, 1, 1] -
 3112960*S[1, 1, -2, -2, 1, -2, 1, 1] -
 3211264*S[1, 1, -2, -2, 1, 1, -2, 1] -
 1409024*S[1, 1, -2, -2, 1, 1, 1, -2] -
 786432*S[1, 1, -2, -2, 1, 1, 1, 2] -
 786432*S[1, 1, -2, -2, 1, 1, 2, 1] -
 786432*S[1, 1, -2, -2, 1, 2, 1, 1] -
 786432*S[1, 1, -2, -2, 2, 1, 1, 1] -
 6750208*S[1, 1, -2, 1, -3, 1, 1, 1] -
 4096000*S[1, 1, -2, 1, -2, -2, 1, 1] -
 4489216*S[1, 1, -2, 1, -2, 1, -2, 1] -
 3047424*S[1, 1, -2, 1, -2, 1, 1, -2] -
 2818048*S[1, 1, -2, 1, -2, 1, 1, 2] -
 2818048*S[1, 1, -2, 1, -2, 1, 2, 1] -
 2818048*S[1, 1, -2, 1, -2, 2, 1, 1] -
 9830400*S[1, 1, -2, 1, 1, -3, 1, 1] -
 5210112*S[1, 1, -2, 1, 1, -2, -2, 1] -
 3375104*S[1, 1, -2, 1, 1, -2, 1, -2] -
 5046272*S[1, 1, -2, 1, 1, -2, 1, 2] -
 5046272*S[1, 1, -2, 1, 1, -2, 2, 1] -
 6488064*S[1, 1, -2, 1, 1, 1, -3, 1] -
 1998848*S[1, 1, -2, 1, 1, 1, -2, -2] -
 3801088*S[1, 1, -2, 1, 1, 1, -2, 2] -
 1441792*S[1, 1, -2, 1, 1, 1, 1, -3] -
 524288*S[1, 1, -2, 1, 1, 1, 2, -2] -
 2686976*S[1, 1, -2, 1, 1, 2, -2, 1] -
 524288*S[1, 1, -2, 1, 1, 2, 1, -2] -
 4784128*S[1, 1, -2, 1, 2, -2, 1, 1] -
 2686976*S[1, 1, -2, 1, 2, 1, -2, 1] -
 524288*S[1, 1, -2, 1, 2, 1, 1, -2] -
 3932160*S[1, 1, -2, 2, -2, 1, 1, 1] -
 4784128*S[1, 1, -2, 2, 1, -2, 1, 1] -
 2686976*S[1, 1, -2, 2, 1, 1, -2, 1] -
 524288*S[1, 1, -2, 2, 1, 1, 1, -2] -
 8126464*S[1, 1, 1, -4, 1, 1, 1, 1] -
 8585216*S[1, 1, 1, -3, -2, 1, 1, 1] -
 15204352*S[1, 1, 1, -3, 1, -2, 1, 1] -
 11206656*S[1, 1, 1, -3, 1, 1, -2, 1] -
 5242880*S[1, 1, 1, -3, 1, 1, 1, -2] -
 4194304*S[1, 1, 1, -3, 1, 1, 1, 2] -
 4194304*S[1, 1, 1, -3, 1, 1, 2, 1] -
 4194304*S[1, 1, 1, -3, 1, 2, 1, 1] -
 4194304*S[1, 1, 1, -3, 2, 1, 1, 1] -
 7110656*S[1, 1, 1, -2, -3, 1, 1, 1] -
 5177344*S[1, 1, 1, -2, -2, -2, 1, 1] -
 6160384*S[1, 1, 1, -2, -2, 1, -2, 1] -
 4521984*S[1, 1, 1, -2, -2, 1, 1, -2] -
 2818048*S[1, 1, 1, -2, -2, 1, 1, 2] -
 2818048*S[1, 1, 1, -2, -2, 1, 2, 1] -
 2818048*S[1, 1, 1, -2, -2, 2, 1, 1] -
 13860864*S[1, 1, 1, -2, 1, -3, 1, 1] -
 7012352*S[1, 1, 1, -2, 1, -2, -2, 1] -
 5111808*S[1, 1, 1, -2, 1, -2, 1, -2] -
 6848512*S[1, 1, 1, -2, 1, -2, 1, 2] -
 6848512*S[1, 1, 1, -2, 1, -2, 2, 1] -
 11698176*S[1, 1, 1, -2, 1, 1, -3, 1] -
 3866624*S[1, 1, 1, -2, 1, 1, -2, -2] -
 6422528*S[1, 1, 1, -2, 1, 1, -2, 2] -
 5341184*S[1, 1, 1, -2, 1, 1, 1, -3] -
 1572864*S[1, 1, 1, -2, 1, 1, 1, 3] -
 2228224*S[1, 1, 1, -2, 1, 1, 2, -2] -
 1572864*S[1, 1, 1, -2, 1, 1, 2, 2] -
 1572864*S[1, 1, 1, -2, 1, 1, 3, 1] -
 5275648*S[1, 1, 1, -2, 1, 2, -2, 1] -
 2228224*S[1, 1, 1, -2, 1, 2, 1, -2] -
 1572864*S[1, 1, 1, -2, 1, 2, 1, 2] -
 1572864*S[1, 1, 1, -2, 1, 2, 2, 1] -
 1572864*S[1, 1, 1, -2, 1, 3, 1, 1] -
 7012352*S[1, 1, 1, -2, 2, -2, 1, 1] -
 5275648*S[1, 1, 1, -2, 2, 1, -2, 1] -
 2228224*S[1, 1, 1, -2, 2, 1, 1, -2] -
 1572864*S[1, 1, 1, -2, 2, 1, 1, 2] -
 1572864*S[1, 1, 1, -2, 2, 1, 2, 1] -
 1572864*S[1, 1, 1, -2, 2, 2, 1, 1] -
 1572864*S[1, 1, 1, -2, 3, 1, 1, 1] -
 16252928*S[1, 1, 1, 1, -4, 1, 1, 1] -
 25559040*S[1, 1, 1, 1, -3, -2, 1, 1] -
 15073280*S[1, 1, 1, 1, -3, 1, -2, 1] -
 8650752*S[1, 1, 1, 1, -3, 1, 1, -2] -
 11272192*S[1, 1, 1, 1, -3, 1, 1, 2] -
 11272192*S[1, 1, 1, 1, -3, 1, 2, 1] -
 11272192*S[1, 1, 1, 1, -3, 2, 1, 1] -
 19759104*S[1, 1, 1, 1, -2, -3, 1, 1] -
 8781824*S[1, 1, 1, 1, -2, -2, -2, 1] -
 6619136*S[1, 1, 1, 1, -2, -2, 1, -2] -
 9207808*S[1, 1, 1, 1, -2, -2, 1, 2] -
 9207808*S[1, 1, 1, 1, -2, -2, 2, 1] -
 16547840*S[1, 1, 1, 1, -2, 1, -3, 1] -
 5308416*S[1, 1, 1, 1, -2, 1, -2, -2] -
 9109504*S[1, 1, 1, 1, -2, 1, -2, 2] -
 9142272*S[1, 1, 1, 1, -2, 1, 1, -3] -
 4980736*S[1, 1, 1, 1, -2, 1, 1, 3] -
 4194304*S[1, 1, 1, 1, -2, 1, 2, -2] -
 5242880*S[1, 1, 1, 1, -2, 1, 2, 2] -
 4980736*S[1, 1, 1, 1, -2, 1, 3, 1] -
 7438336*S[1, 1, 1, 1, -2, 2, -2, 1] -
 4194304*S[1, 1, 1, 1, -2, 2, 1, -2] -
 5242880*S[1, 1, 1, 1, -2, 2, 1, 2] -
 5242880*S[1, 1, 1, 1, -2, 2, 2, 1] -
 4980736*S[1, 1, 1, 1, -2, 3, 1, 1] -
 11796480*S[1, 1, 1, 1, 1, -4, 1, 1] -
 11337728*S[1, 1, 1, 1, 1, -3, -2, 1] -
 6553600*S[1, 1, 1, 1, 1, -3, 1, -2] -
 9699328*S[1, 1, 1, 1, 1, -3, 1, 2] -
 9699328*S[1, 1, 1, 1, 1, -3, 2, 1] -
 21725184*S[1, 1, 1, 1, 1, -2, -3, 1] -
 5898240*S[1, 1, 1, 1, 1, -2, -2, -2] -
 13828096*S[1, 1, 1, 1, 1, -2, -2, 2] -
 8552448*S[1, 1, 1, 1, 1, -2, 1, -3] -
 5242880*S[1, 1, 1, 1, 1, -2, 1, 3] -
 3932160*S[1, 1, 1, 1, 1, -2, 2, -2] -
 5767168*S[1, 1, 1, 1, 1, -2, 2, 2] -
 5242880*S[1, 1, 1, 1, 1, -2, 3, 1] +
 2457600*S[1, 1, 1, 1, 1, 1, -2, -3] -
 2457600*S[1, 1, 1, 1, 1, 1, 3, -2] +
 2457600*S[1, 1, 1, 1, 1, 1, 4, 1] -
 2457600*S[1, 1, 1, 1, 1, 3, -2, 1] -
 2457600*S[1, 1, 1, 1, 1, 3, 1, -2] -
 7929856*S[1, 1, 1, 1, 1, 4, 1, 1] -
 6553600*S[1, 1, 1, 1, 2, -3, 1, 1] -
 3440640*S[1, 1, 1, 1, 2, -2, -2, 1] -
 2621440*S[1, 1, 1, 1, 2, -2, 1, -2] -
 3932160*S[1, 1, 1, 1, 2, -2, 1, 2] -
 3932160*S[1, 1, 1, 1, 2, -2, 2, 1] -
 4751360*S[1, 1, 1, 1, 3, -2, 1, 1] -
 2457600*S[1, 1, 1, 1, 3, 1, -2, 1] -
 2129920*S[1, 1, 1, 1, 3, 1, 1, -2] -
 2129920*S[1, 1, 1, 1, 4, 1, 1, 1] -
 11796480*S[1, 1, 1, 2, -3, 1, 1, 1] -
 15007744*S[1, 1, 1, 2, -2, -2, 1, 1] -
 7634944*S[1, 1, 1, 2, -2, 1, -2, 1] -
 4456448*S[1, 1, 1, 2, -2, 1, 1, -2] -
 6029312*S[1, 1, 1, 2, -2, 1, 1, 2] -
 6029312*S[1, 1, 1, 2, -2, 1, 2, 1] -
 6029312*S[1, 1, 1, 2, -2, 2, 1, 1] -
 6553600*S[1, 1, 1, 2, 1, -3, 1, 1] -
 3440640*S[1, 1, 1, 2, 1, -2, -2, 1] -
 2621440*S[1, 1, 1, 2, 1, -2, 1, -2] -
 3932160*S[1, 1, 1, 2, 1, -2, 1, 2] -
 3932160*S[1, 1, 1, 2, 1, -2, 2, 1] -
 2621440*S[1, 1, 1, 2, 2, -2, 1, 1] -
 6717440*S[1, 1, 1, 3, -2, 1, 1, 1] -
 4751360*S[1, 1, 1, 3, 1, -2, 1, 1] -
 2129920*S[1, 1, 1, 3, 1, 1, -2, 1] -
 1474560*S[1, 1, 1, 3, 1, 1, 1, -2] -
 655360*S[1, 1, 1, 4, 1, 1, 1, 1] -
 6815744*S[1, 1, 2, -3, 1, 1, 1, 1] -
 4292608*S[1, 1, 2, -2, -2, 1, 1, 1] -
 8192000*S[1, 1, 2, -2, 1, -2, 1, 1] -
 5931008*S[1, 1, 2, -2, 1, 1, -2, 1] -
 3014656*S[1, 1, 2, -2, 1, 1, 1, -2] -
 2621440*S[1, 1, 2, -2, 1, 1, 1, 2] -
 2621440*S[1, 1, 2, -2, 1, 1, 2, 1] -
 2621440*S[1, 1, 2, -2, 1, 2, 1, 1] -
 2621440*S[1, 1, 2, -2, 2, 1, 1, 1] -
 11796480*S[1, 1, 2, 1, -3, 1, 1, 1] -
 15007744*S[1, 1, 2, 1, -2, -2, 1, 1] -
 7634944*S[1, 1, 2, 1, -2, 1, -2, 1] -
 4456448*S[1, 1, 2, 1, -2, 1, 1, -2] -
 6029312*S[1, 1, 2, 1, -2, 1, 1, 2] -
 6029312*S[1, 1, 2, 1, -2, 1, 2, 1] -
 6029312*S[1, 1, 2, 1, -2, 2, 1, 1] -
 6553600*S[1, 1, 2, 1, 1, -3, 1, 1] -
 3440640*S[1, 1, 2, 1, 1, -2, -2, 1] -
 2621440*S[1, 1, 2, 1, 1, -2, 1, -2] -
 3932160*S[1, 1, 2, 1, 1, -2, 1, 2] -
 3932160*S[1, 1, 2, 1, 1, -2, 2, 1] -
 2621440*S[1, 1, 2, 1, 2, -2, 1, 1] -
 5767168*S[1, 1, 2, 2, -2, 1, 1, 1] -
 2621440*S[1, 1, 2, 2, 1, -2, 1, 1] -
 4587520*S[1, 1, 3, -2, 1, 1, 1, 1] -
 6717440*S[1, 1, 3, 1, -2, 1, 1, 1] -
 4456448*S[1, 1, 3, 1, 1, -2, 1, 1] -
 1474560*S[1, 1, 3, 1, 1, 1, -2, 1] -
 655360*S[1, 1, 3, 1, 1, 1, 1, -2] -
 1441792*S[1, 2, -2, -2, 1, 1, 1, 1] -
 4292608*S[1, 2, -2, 1, -2, 1, 1, 1] -
 5570560*S[1, 2, -2, 1, 1, -2, 1, 1] -
 3440640*S[1, 2, -2, 1, 1, 1, -2, 1] -
 786432*S[1, 2, -2, 1, 1, 1, 1, -2] -
 6815744*S[1, 2, 1, -3, 1, 1, 1, 1] -
 4292608*S[1, 2, 1, -2, -2, 1, 1, 1] -
 8192000*S[1, 2, 1, -2, 1, -2, 1, 1] -
 5931008*S[1, 2, 1, -2, 1, 1, -2, 1] -
 3014656*S[1, 2, 1, -2, 1, 1, 1, -2] -
 2621440*S[1, 2, 1, -2, 1, 1, 1, 2] -
 2621440*S[1, 2, 1, -2, 1, 1, 2, 1] -
 2621440*S[1, 2, 1, -2, 1, 2, 1, 1] -
 2621440*S[1, 2, 1, -2, 2, 1, 1, 1] -
 11796480*S[1, 2, 1, 1, -3, 1, 1, 1] -
 15007744*S[1, 2, 1, 1, -2, -2, 1, 1] -
 7634944*S[1, 2, 1, 1, -2, 1, -2, 1] -
 4456448*S[1, 2, 1, 1, -2, 1, 1, -2] -
 6029312*S[1, 2, 1, 1, -2, 1, 1, 2] -
 6029312*S[1, 2, 1, 1, -2, 1, 2, 1] -
 6029312*S[1, 2, 1, 1, -2, 2, 1, 1] -
 6553600*S[1, 2, 1, 1, 1, -3, 1, 1] -
 3440640*S[1, 2, 1, 1, 1, -2, -2, 1] -
 2621440*S[1, 2, 1, 1, 1, -2, 1, -2] -
 3932160*S[1, 2, 1, 1, 1, -2, 1, 2] -
 3932160*S[1, 2, 1, 1, 1, -2, 2, 1] -
 2621440*S[1, 2, 1, 1, 2, -2, 1, 1] -
 5767168*S[1, 2, 1, 2, -2, 1, 1, 1] -
 2621440*S[1, 2, 1, 2, 1, -2, 1, 1] -
 4194304*S[1, 2, 2, -2, 1, 1, 1, 1] -
 5767168*S[1, 2, 2, 1, -2, 1, 1, 1] -
 2621440*S[1, 2, 2, 1, 1, -2, 1, 1] -
 4587520*S[1, 3, 1, -2, 1, 1, 1, 1] -
 6488064*S[1, 3, 1, 1, -2, 1, 1, 1] -
 3866624*S[1, 3, 1, 1, 1, -2, 1, 1] -
 655360*S[1, 3, 1, 1, 1, 1, -2, 1] -
 1441792*S[2, -2, 1, -2, 1, 1, 1, 1] -
 3473408*S[2, -2, 1, 1, -2, 1, 1, 1] -
 3342336*S[2, -2, 1, 1, 1, -2, 1, 1] -
 1179648*S[2, -2, 1, 1, 1, 1, -2, 1] -
 1441792*S[2, 1, -2, -2, 1, 1, 1, 1] -
 4292608*S[2, 1, -2, 1, -2, 1, 1, 1] -
 5570560*S[2, 1, -2, 1, 1, -2, 1, 1] -
 3440640*S[2, 1, -2, 1, 1, 1, -2, 1] -
 786432*S[2, 1, -2, 1, 1, 1, 1, -2] -
 6815744*S[2, 1, 1, -3, 1, 1, 1, 1] -
 4292608*S[2, 1, 1, -2, -2, 1, 1, 1] -
 8192000*S[2, 1, 1, -2, 1, -2, 1, 1] -
 5931008*S[2, 1, 1, -2, 1, 1, -2, 1] -
 3014656*S[2, 1, 1, -2, 1, 1, 1, -2] -
 2621440*S[2, 1, 1, -2, 1, 1, 1, 2] -
 2621440*S[2, 1, 1, -2, 1, 1, 2, 1] -
 2621440*S[2, 1, 1, -2, 1, 2, 1, 1] -
 2621440*S[2, 1, 1, -2, 2, 1, 1, 1] -
 11796480*S[2, 1, 1, 1, -3, 1, 1, 1] -
 15007744*S[2, 1, 1, 1, -2, -2, 1, 1] -
 7634944*S[2, 1, 1, 1, -2, 1, -2, 1] -
 4456448*S[2, 1, 1, 1, -2, 1, 1, -2] -
 6029312*S[2, 1, 1, 1, -2, 1, 1, 2] -
 6029312*S[2, 1, 1, 1, -2, 1, 2, 1] -
 6029312*S[2, 1, 1, 1, -2, 2, 1, 1] -
 6553600*S[2, 1, 1, 1, 1, -3, 1, 1] -
 3440640*S[2, 1, 1, 1, 1, -2, -2, 1] -
 2621440*S[2, 1, 1, 1, 1, -2, 1, -2] -
 3932160*S[2, 1, 1, 1, 1, -2, 1, 2] -
 3932160*S[2, 1, 1, 1, 1, -2, 2, 1] -
 2621440*S[2, 1, 1, 1, 2, -2, 1, 1] -
 5767168*S[2, 1, 1, 2, -2, 1, 1, 1] -
 2621440*S[2, 1, 1, 2, 1, -2, 1, 1] -
 4194304*S[2, 1, 2, -2, 1, 1, 1, 1] -
 5767168*S[2, 1, 2, 1, -2, 1, 1, 1] -
 2621440*S[2, 1, 2, 1, 1, -2, 1, 1] -
 4194304*S[2, 2, 1, -2, 1, 1, 1, 1] -
 5767168*S[2, 2, 1, 1, -2, 1, 1, 1] -
 2621440*S[2, 2, 1, 1, 1, -2, 1, 1] -
 4456448*S[3, 1, 1, -2, 1, 1, 1, 1] -
 6029312*S[3, 1, 1, 1, -2, 1, 1, 1] -
 3145728*S[3, 1, 1, 1, 1, -2, 1, 1] +
 524288*S[-2, 1, 1, 1, -2, 1, 1, 1, 1] +
 524288*S[-2, 1, 1, 1, 1, -2, 1, 1, 1] +
 1048576*S[1, -2, 1, 1, -2, 1, 1, 1, 1] +
 2097152*S[1, -2, 1, 1, 1, -2, 1, 1, 1] +
 1048576*S[1, -2, 1, 1, 1, 1, -2, 1, 1] +
 1310720*S[1, 1, -2, 1, -2, 1, 1, 1, 1] +
 3538944*S[1, 1, -2, 1, 1, -2, 1, 1, 1] +
 3014656*S[1, 1, -2, 1, 1, 1, -2, 1, 1] +
 786432*S[1, 1, -2, 1, 1, 1, 1, -2, 1] +
 1310720*S[1, 1, 1, -2, -2, 1, 1, 1, 1] +
 4259840*S[1, 1, 1, -2, 1, -2, 1, 1, 1] +
 4587520*S[1, 1, 1, -2, 1, 1, -2, 1, 1] +
 2293760*S[1, 1, 1, -2, 1, 1, 1, -2, 1] +
 524288*S[1, 1, 1, -2, 1, 1, 1, 1, -2] +
 5242880*S[1, 1, 1, 1, -3, 1, 1, 1, 1] +
 4259840*S[1, 1, 1, 1, -2, -2, 1, 1, 1] +
 6946816*S[1, 1, 1, 1, -2, 1, -2, 1, 1] +
 3604480*S[1, 1, 1, 1, -2, 1, 1, -2, 1] +
 2097152*S[1, 1, 1, 1, -2, 1, 1, 1, -2] +
 2097152*S[1, 1, 1, 1, -2, 1, 1, 1, 2] +
 2097152*S[1, 1, 1, 1, -2, 1, 1, 2, 1] +
 2097152*S[1, 1, 1, 1, -2, 1, 2, 1, 1] +
 2097152*S[1, 1, 1, 1, -2, 2, 1, 1, 1] +
 6291456*S[1, 1, 1, 1, 1, -3, 1, 1, 1] +
 15859712*S[1, 1, 1, 1, 1, -2, -2, 1, 1] +
 3997696*S[1, 1, 1, 1, 1, -2, 1, -2, 1] +
 2621440*S[1, 1, 1, 1, 1, -2, 1, 1, -2] +
 3670016*S[1, 1, 1, 1, 1, -2, 1, 1, 2] +
 3670016*S[1, 1, 1, 1, 1, -2, 1, 2, 1] +
 3670016*S[1, 1, 1, 1, 1, -2, 2, 1, 1] -
 4915200*S[1, 1, 1, 1, 1, 1, -2, -2, 1] +
 2621440*S[1, 1, 1, 1, 2, -2, 1, 1, 1] +
 3145728*S[1, 1, 1, 2, -2, 1, 1, 1, 1] +
 2621440*S[1, 1, 1, 2, 1, -2, 1, 1, 1] +
 3145728*S[1, 1, 2, 1, -2, 1, 1, 1, 1] +
 2621440*S[1, 1, 2, 1, 1, -2, 1, 1, 1] +
 3145728*S[1, 2, 1, 1, -2, 1, 1, 1, 1] +
 2621440*S[1, 2, 1, 1, 1, -2, 1, 1, 1] +
 3145728*S[2, 1, 1, 1, -2, 1, 1, 1, 1] +
 2621440*S[2, 1, 1, 1, 1, -2, 1, 1, 1] -
 2097152*S[1, 1, 1, 1, 1, -2, 1, 1, 1, 1]

